GPU-Accelerated Search and Certification of Bounded Indistinguishability in Finite Kripke Semantics

We study finite Kripke semantics as an explicit search and certification problem for modal formulas. Sets of worlds are encoded as integer bitmasks, so Boolean connectives, $\Box$, and $\Diamond$ reduce to word-level containment and intersection tests. This gives a deterministic evaluator with an independent certificate checker, then scales it through a fused CUDA kernel for exhaustive small-frame scans. Over $K,T,S4,S5$, a corpus of 5,624 formulas is evaluated on all frames through five worlds, performing $1.63\times 10^{14}$ formula evaluations in 45 minutes on one H100. All 20,990 emitted countermodel certificates verify. In this bounded corpus, every $K$-refutable formula has a countermodel on at most two worlds, far below the standard filtration bound $2^{|\mathrm{Sub}(\varphi)|}$. We then turn pairwise formula equivalence into a minimal-countermodel problem for biconditionals and synthesize semantic mirages: formulas that agree on every model up to a finite size and split only later. In particular, $\alpha_2=(\Box\Diamond)^2\top$ and $\alpha_3=(\Box\Diamond)^3\top$ agree on all frames of at most five worlds but are separated by a checked six-world path. Finally, we build a density-aggregated semantic atlas for representation-guided candidate retrieval and compare raw features, PCA, UMAP, spectral layouts, and random layouts under a common million-pair verifier budget. The result is a reproducible bridge between modal finite-model theory, GPU enumeration, certificate checking, and graphics-supported semantic exploration.

==> anc/README.md <==
# GPU-accelerated search and certification of bounded indistinguishability

Ancillary code, data, certificates, proof objects, and figure sources for
*GPU-Accelerated Search and Certification of Bounded Indistinguishability in
Finite Kripke Semantics*.

The package supports five claim groups:

1. exhaustive finite-Kripke census and independently checked countermodels;
2. matched CPU scalar, CPU bit-parallel/OpenMP, and fused H100 measurements;
3. representation-guided candidate ranking with exact prefix rescans and checked
   late-separation witnesses;
4. automated bounded-indistinguishability mining from iterated modal contexts;
5. adversarial Kripke-frame synthesis for fixed biconditionals.

## Layout

```text
cmcarto/             formula, frame, CPU/GPU semantics, CUDA kernels, checker
experiments/         census, synthesis, system, stress, and atlas experiments
render/              scripts for the seven figures in the paper
tests/               CPU semantic regression tests
../data/             reported JSON results and countermodel certificates
```

The independent checker in `cmcarto/verify.py` shares no evaluation code with
the CUDA search. Fingerprints in the progressive experiment are screening
devices only: every reported late hit is rescanned exhaustively through five
worlds before its six-, seven-, or eight-world witness is accepted.

## Requirements

- Python 3.10+ with NumPy, SciPy, scikit-learn, UMAP, and matplotlib.
- PHATE, TriMap, and TensorFlow are needed only for the extended embedding
  benchmark; unavailable methods are reported explicitly in its JSON output.
- NVIDIA GPU with CUDA 12.x and `cupy-cuda12x` for GPU experiments.
- C++17 compiler with OpenMP for CPU baselines.
- CaDiCaL 2.1.3 and `drat-trim` for regenerating and checking the shipped SAT
  minimality proofs. Reading the existing JSON/CNF/DRAT artefacts needs neither.
- LaTeX for rebuilding the paper.

The reported large runs used an NVIDIA H100 PCIe 80 GB with CUDA 12.8 and a
26-thread CPU baseline. Seeds, workload sizes, compiler flags, checksums, GPU
attributes, and timings are stored in the corresponding JSON reports.

## Core checks

Run these commands from `anc/code` after extracting the submission archive:

```bash
# CPU semantic facts and independent certificate checks
python tests/test_semantics.py

# CUDA/reference parity, including fused kernels
python experiments/kernel_check.py

# Recheck every stored census certificate independently
python - <<'PY'
import json
from cmcarto.verify import verify_certificate

with open('../data/certificates_main5.jsonl') as fh:
    for line in fh:
        assert verify_certificate(json.loads(line))
print('all certificates verified')
PY
```

## Main experiments

The commands below reproduce the experiment families. The exhaustive census
and progressive atlas runs are intentionally large.

```bash
# Exhaustive census through five worlds
python experiments/run_census.py \
  --corpus-size 7 --max-n 5 --out ../data --tag main5

# Empirical correspondence recovery, revalidated at five worlds
python experiments/run_backproject.py \
  --corpus-size 7 --search-n 4 --revalidate --out ../data --tag bp

# Certified late-separation construction and proof-producing symbolic baseline
python experiments/run_mirage_synthesis.py \
  --exact-max 5 --template-max 10 --max-iter 4 --out ../data --tag h100
python experiments/run_symbolic_baseline.py \
  --max-m 3 --seed 20260613 --solver /path/to/cadical \
  --checker /path/to/drat-trim --proof-dir ../data/sat_proofs \
  --out ../data/symbolic_baseline.json

# Automated objective J(phi,psi): exact n<=5 agreement plus late template witness
python experiments/run_indistinguishability_mining.py \
  --stress-max 16 --max-iter 7 --max-formula-nodes 21 \
  --out ../data/indistinguishability_mining_h100.json

# GPU-guided adversarial relation synthesis for fixed biconditionals
python experiments/run_adversarial_frame_synthesis.py \
  --source ../data/indistinguishability_mining_h100.json \
  --n-values 6,8,10,12,14,16 --frames-per-strategy 300000 \
  --one-var-n-max 12 \
  --out ../data/adversarial_frame_synthesis_h100.json

# Original matched baseline used in Table 1
python experiments/run_performance_baseline.py \
  --frames 262144 --threads 26 \
  --out ../data/performance_baseline_h100.json

# Full systems ablation: formula size/depth, variables, frame filters,
# fusion, block reduction, atomic contention, and kernel attributes
python experiments/run_system_ablation.py \
  --threads 26 --repeats 5 --fusion-frames 262144 \
  --out ../data/system_ablation_h100.json

# Sustained semantic load plus uint32, FP32, and HBM calibration
python experiments/run_gpu_stress_profile.py \
  --mode sweep --repeats 10 --out ../data/gpu_stress_h100.json

# Progressive Atlas-3/4/5, UMAP, spectral, and random ranking benchmark
python experiments/run_progressive_atlas.py \
  --corpus-size 10000 --neighbors 256 --pair-budget 1000000 \
  --exact-max 5 --seed 20260613 \
  --cache-dir /tmp/progressive_cache \
  --out ../data/progressive_atlas_h100.json

# Does the picture help? Same 5,467,766-pair universe and one-million budget
python experiments/run_picture_help_benchmark.py \
  --progressive-report ../data/progressive_atlas_h100.json \
  --progressive-cache /tmp/progressive_cache \
  --cache-dir /tmp/picture_help_cache \
  --out ../data/picture_help_h100.json

# Embedding benchmark on the same certified-hit universe
python experiments/run_embedding_benchmark.py \
  --progressive-cache /tmp/progressive_cache \
  --picture-cache /tmp/picture_help_cache \
  --picture-report ../data/picture_help_h100.json \
  --out ../data/embedding_benchmark_h100.json

# 10x corpus datashading/legibility audit plus bounded verifier yield
python experiments/run_datashading_scale.py \
  --baseline-size 10000 --large-size 100000 \
  --panel4 1024 --panel5 2048 --candidate-limit 2000 \
  --knn-neighbors 16 --stress-per-density 64 \
  --out ../data/datashading_scale_h100.json

# FMP-bound audit for which n<=5 non-refutations are true decisions
python experiments/summarize_census_bounds.py \
  --formula-results ../data/formula_results_main5.json \
  --out ../data/census_bound_audit.json
```

`gpu_stress_h100.json` separates application evidence from device calibration.
The semantic kernel is integer/bitwise, so it reports a source-level uint32
bitwise calibration, measured HBM ceiling, run samples, and board-power-derived
energy/evaluation. FP32 TFLOP/s is a device diagnostic only. Nsight Compute
counters were unavailable on the rented host (`ERR_NVGPUCTRPERM`); the report
therefore records RawKernel launch attributes and 100 ms NVML samples.

`symbolic_baseline.json` records CNF and DRAT SHA-256 digests, solver seed and
version, solve/check timings, and recursive-checker SAT witnesses. The 15 UNSAT
layers in `../data/sat_proofs` were independently accepted by `drat-trim`.

## Figures

The checked-in PDFs are the paper inputs. To regenerate them into a separate
directory from `anc/code`:

```bash
export CM_DATA="$PWD/../data"
export CM_FIGDIR="$PWD/reproduced_figures"
python render/fig_density.py main5
python render/fig_separation.py main5
python render/fig_mirage.py
python render/fig_system.py
python render/fig_atlas.py
python render/fig_progressive_atlas.py
python render/fig_gallery.py
```

## Scope

Search is bounded. A stored countermodel is conclusive, while validity claims
are made only at the stated finite bound unless a separate theorem applies.
The implementation limits are 32-bit truth/successor masks, 16 successor slots,
a 48-slot formula stack, four decoded propositional variables, and a 64-bit
valuation index with `k*n < 63`. These are engineering limits, not logical ones.


==> anc/code/README.md <==
# GPU-accelerated search and certification of bounded indistinguishability

Ancillary code, data, certificates, proof objects, and figure sources for
*GPU-Accelerated Search and Certification of Bounded Indistinguishability in
Finite Kripke Semantics*.

The package supports five claim groups:

1. exhaustive finite-Kripke census and independently checked countermodels;
2. matched CPU scalar, CPU bit-parallel/OpenMP, and fused H100 measurements;
3. representation-guided candidate ranking with exact prefix rescans and checked
   late-separation witnesses;
4. automated bounded-indistinguishability mining from iterated modal contexts;
5. adversarial Kripke-frame synthesis for fixed biconditionals.

## Layout

```text
cmcarto/             formula, frame, CPU/GPU semantics, CUDA kernels, checker
experiments/         census, synthesis, system, stress, and atlas experiments
render/              scripts for the seven figures in the paper
tests/               CPU semantic regression tests
../data/             reported JSON results and countermodel certificates
```

The independent checker in `cmcarto/verify.py` shares no evaluation code with
the CUDA search. Fingerprints in the progressive experiment are screening
devices only: every reported late hit is rescanned exhaustively through five
worlds before its six-, seven-, or eight-world witness is accepted.

## Requirements

- Python 3.10+ with NumPy, SciPy, scikit-learn, UMAP, and matplotlib.
- PHATE, TriMap, and TensorFlow are needed only for the extended embedding
  benchmark; unavailable methods are reported explicitly in its JSON output.
- NVIDIA GPU with CUDA 12.x and `cupy-cuda12x` for GPU experiments.
- C++17 compiler with OpenMP for CPU baselines.
- CaDiCaL 2.1.3 and `drat-trim` for regenerating and checking the shipped SAT
  minimality proofs. Reading the existing JSON/CNF/DRAT artefacts needs neither.
- LaTeX for rebuilding the paper.

The reported large runs used an NVIDIA H100 PCIe 80 GB with CUDA 12.8 and a
26-thread CPU baseline. Seeds, workload sizes, compiler flags, checksums, GPU
attributes, and timings are stored in the corresponding JSON reports.

## Core checks

Run these commands from `anc/code` after extracting the submission archive:

```bash
# CPU semantic facts and independent certificate checks
python tests/test_semantics.py

# CUDA/reference parity, including fused kernels
python experiments/kernel_check.py

# Recheck every stored census certificate independently
python - <<'PY'
import json
from cmcarto.verify import verify_certificate

with open('../data/certificates_main5.jsonl') as fh:
    for line in fh:
        assert verify_certificate(json.loads(line))
print('all certificates verified')
PY
```

## Main experiments

The commands below reproduce the experiment families. The exhaustive census
and progressive atlas runs are intentionally large.

```bash
# Exhaustive census through five worlds
python experiments/run_census.py \
  --corpus-size 7 --max-n 5 --out ../data --tag main5

# Empirical correspondence recovery, revalidated at five worlds
python experiments/run_backproject.py \
  --corpus-size 7 --search-n 4 --revalidate --out ../data --tag bp

# Certified late-separation construction and proof-producing symbolic baseline
python experiments/run_mirage_synthesis.py \
  --exact-max 5 --template-max 10 --max-iter 4 --out ../data --tag h100
python experiments/run_symbolic_baseline.py \
  --max-m 3 --seed 20260613 --solver /path/to/cadical \
  --checker /path/to/drat-trim --proof-dir ../data/sat_proofs \
  --out ../data/symbolic_baseline.json

# Automated objective J(phi,psi): exact n<=5 agreement plus late template witness
python experiments/run_indistinguishability_mining.py \
  --stress-max 16 --max-iter 7 --max-formula-nodes 21 \
  --out ../data/indistinguishability_mining_h100.json

# GPU-guided adversarial relation synthesis for fixed biconditionals
python experiments/run_adversarial_frame_synthesis.py \
  --source ../data/indistinguishability_mining_h100.json \
  --n-values 6,8,10,12,14,16 --frames-per-strategy 300000 \
  --one-var-n-max 12 \
  --out ../data/adversarial_frame_synthesis_h100.json

# Original matched baseline used in Table 1
python experiments/run_performance_baseline.py \
  --frames 262144 --threads 26 \
  --out ../data/performance_baseline_h100.json

# Full systems ablation: formula size/depth, variables, frame filters,
# fusion, block reduction, atomic contention, and kernel attributes
python experiments/run_system_ablation.py \
  --threads 26 --repeats 5 --fusion-frames 262144 \
  --out ../data/system_ablation_h100.json

# Sustained semantic load plus uint32, FP32, and HBM calibration
python experiments/run_gpu_stress_profile.py \
  --mode sweep --repeats 10 --out ../data/gpu_stress_h100.json

# Progressive Atlas-3/4/5, UMAP, spectral, and random ranking benchmark
python experiments/run_progressive_atlas.py \
  --corpus-size 10000 --neighbors 256 --pair-budget 1000000 \
  --exact-max 5 --seed 20260613 \
  --cache-dir /tmp/progressive_cache \
  --out ../data/progressive_atlas_h100.json

# Does the picture help? Same 5,467,766-pair universe and one-million budget
python experiments/run_picture_help_benchmark.py \
  --progressive-report ../data/progressive_atlas_h100.json \
  --progressive-cache /tmp/progressive_cache \
  --cache-dir /tmp/picture_help_cache \
  --out ../data/picture_help_h100.json

# Embedding benchmark on the same certified-hit universe
python experiments/run_embedding_benchmark.py \
  --progressive-cache /tmp/progressive_cache \
  --picture-cache /tmp/picture_help_cache \
  --picture-report ../data/picture_help_h100.json \
  --out ../data/embedding_benchmark_h100.json

# 10x corpus datashading/legibility audit plus bounded verifier yield
python experiments/run_datashading_scale.py \
  --baseline-size 10000 --large-size 100000 \
  --panel4 1024 --panel5 2048 --candidate-limit 2000 \
  --knn-neighbors 16 --stress-per-density 64 \
  --out ../data/datashading_scale_h100.json

# FMP-bound audit for which n<=5 non-refutations are true decisions
python experiments/summarize_census_bounds.py \
  --formula-results ../data/formula_results_main5.json \
  --out ../data/census_bound_audit.json
```

`gpu_stress_h100.json` separates application evidence from device calibration.
The semantic kernel is integer/bitwise, so it reports a source-level uint32
bitwise calibration, measured HBM ceiling, run samples, and board-power-derived
energy/evaluation. FP32 TFLOP/s is a device diagnostic only. Nsight Compute
counters were unavailable on the rented host (`ERR_NVGPUCTRPERM`); the report
therefore records RawKernel launch attributes and 100 ms NVML samples.

`symbolic_baseline.json` records CNF and DRAT SHA-256 digests, solver seed and
version, solve/check timings, and recursive-checker SAT witnesses. The 15 UNSAT
layers in `../data/sat_proofs` were independently accepted by `drat-trim`.

## Figures

The checked-in PDFs are the paper inputs. To regenerate them into a separate
directory from `anc/code`:

```bash
export CM_DATA="$PWD/../data"
export CM_FIGDIR="$PWD/reproduced_figures"
python render/fig_density.py main5
python render/fig_separation.py main5
python render/fig_mirage.py
python render/fig_system.py
python render/fig_atlas.py
python render/fig_progressive_atlas.py
python render/fig_gallery.py
```

## Scope

Search is bounded. A stored countermodel is conclusive, while validity claims
are made only at the stated finite bound unless a separate theorem applies.
The implementation limits are 32-bit truth/successor masks, 16 successor slots,
a 48-slot formula stack, four decoded propositional variables, and a 64-bit
valuation index with `k*n < 63`. These are engineering limits, not logical ones.


==> anc/code/cmcarto/__init__.py <==
"""Countermodel Cartography: GPU-driven investigation of finite Kripke semantics.

Modules
-------
formula     formula AST, parsing, generation, printing
semantics   data-parallel bitmask evaluator (NumPy reference / CuPy scale)
frames      finite frame-class generation and first-order conditions
verify      independent trusted certificate checker
backproject empirical correspondence (equation back-projection)
"""
__version__ = '1.0'


==> anc/code/cmcarto/backproject.py <==
"""Equation back-projection: empirical recovery of frame correspondents.

Given a modal formula phi, classical correspondence theory says that (for
Sahlqvist phi) there is a first-order condition X on frames such that

        phi is valid on a frame F   <=>   F satisfies X.

We do *not* prove this.  Instead we *recover* X empirically: over the bounded
universe of all frames up to size N, we compute the set of frames on which phi
is frame-valid, and we search a finite library of first-order conditions (and
their small conjunctions) for the predicate whose extension exactly equals that
set.  When an exact match exists, it is the back-projected equation -- the
"missing axiom" the countermodels were pointing at.  For the named modal axioms
this reproduces the textbook correspondents; for generated formulas it either
discovers a correspondent or flags the formula as having no correspondent in
the library (a candidate non-Sahlqvist / higher-order case).
"""
from __future__ import annotations

from itertools import combinations
import numpy as np

from . import formula as F
from . import semantics as S
from . import frames as FR


LIBRARY = ['reflexive', 'serial', 'symmetric', 'transitive',
           'euclidean', 'functional', 'dense', 'directed']

# human-readable first-order rendering of each library condition
FO_TEXT = {
    'reflexive':  'forall w. R(w,w)',
    'serial':     'forall w. exists v. R(w,v)',
    'symmetric':  'forall w,v. R(w,v) -> R(v,w)',
    'transitive': 'forall w,u,v. R(w,u) & R(u,v) -> R(w,v)',
    'euclidean':  'forall w,u,v. R(w,u) & R(w,v) -> R(u,v)',
    'functional': 'forall w,u,v. R(w,u) & R(w,v) -> u=v',
    'dense':      'forall w,v. R(w,v) -> exists u. R(w,u) & R(u,v)',
    'directed':   'forall w,u,v. R(w,u) & R(w,v) -> exists z. R(u,z) & R(v,z)',
}


def frame_validity(formula, n, succ, xp=np):
    """Bool[F]: phi is valid on each frame (all valuations, all worlds)."""
    k = max(F.num_vars(formula), 1)
    rpn = F.to_rpn(formula)
    vals = S.all_valuations(n, k, xp=xp)
    truth = S.eval_truth(rpn, vals, succ, n, xp)
    return S.frame_models(truth, S.full_mask(n), xp)


def back_project(formula, ns=(1, 2, 3, 4), max_conj=3, library=LIBRARY):
    """Find the library condition (conjunction) matching phi's frame-validity.

    Returns a dict describing the best correspondent found over all frames of
    sizes in ``ns``.
    """
    valid_chunks = []
    cond_chunks = {c: [] for c in library}
    total = 0
    for n in ns:
        succ = FR.enumerate_all_frames(n)
        total += succ.shape[0]
        valid_chunks.append(np.asarray(frame_validity(formula, n, succ, np)))
        for c in library:
            cond_chunks[c].append(np.asarray(FR.CONDITIONS[c](succ, n, np)))
    valid = np.concatenate(valid_chunks)
    conds = {c: np.concatenate(cond_chunks[c]) for c in library}

    n_valid = int(valid.sum())
    n_total = int(valid.size)

    # special endpoints
    if n_valid == n_total:
        return _result(formula, ['all'], valid, np.ones_like(valid), n_valid, n_total, exact=True)
    if n_valid == 0:
        # valid on no frame: not a frame axiom
        return _result(formula, ['never'], valid, np.zeros_like(valid), n_valid, n_total, exact=True)

    best = None
    # search increasing conjunction sizes; prefer the smallest exact match
    for r in range(1, max_conj + 1):
        for combo in combinations(library, r):
            pred = np.ones(n_total, dtype=bool)
            for c in combo:
                pred &= conds[c]
            exact = bool(np.array_equal(pred, valid))
            acc = float(np.mean(pred == valid))
            cand = (exact, acc, -r, combo, pred)
            if best is None or cand[:3] > best[:3]:
                best = cand
        if best is not None and best[0]:
            break    # found an exact match at this conjunction size

    exact, acc, negr, combo, pred = best
    return _result(formula, list(combo), valid, pred, n_valid, n_total, exact=exact)


def _result(formula, conds, valid, pred, n_valid, n_total, exact):
    tp = int(np.sum(pred & valid))
    fp = int(np.sum(pred & ~valid))
    fn = int(np.sum(~pred & valid))
    precision = tp / (tp + fp) if (tp + fp) else 1.0
    recall = tp / (tp + fn) if (tp + fn) else 1.0
    fo = ' & '.join(FO_TEXT.get(c, c) for c in conds) if conds not in (['all'], ['never']) else (
        'true (valid on every frame)' if conds == ['all'] else 'false (valid on no frame)')
    return {
        'formula_ascii': F.to_ascii(formula),
        'formula_latex': F.to_latex(formula),
        'conditions': conds,
        'fo_condition': fo,
        'exact': bool(exact),
        'accuracy': float(np.mean(pred == valid)),
        'precision': precision,
        'recall': recall,
        'valid_frames': n_valid,
        'total_frames': n_total,
    }


==> anc/code/cmcarto/formula.py <==
"""Modal-logic formula representation, parsing, generation and printing.

Formulas are immutable nested tuples (an AST that is hashable, so it can be
deduplicated and used as a dictionary key).  The leaf/operator tags are:

    ('VAR', i)        propositional variable p_i  (i = 0,1,2,...)
    ('TOP',)          verum
    ('BOT',)          falsum
    ('NOT', a)        negation
    ('AND', a, b)     conjunction
    ('OR',  a, b)     disjunction
    ('IMP', a, b)     material implication a -> b
    ('BOX', a)        []a   (necessity)
    ('DIA', a)        <>a   (possibility)

Everything in this module is pure-Python and backend independent; it produces
the reverse-polish program consumed by :mod:`cmcarto.semantics`.
"""
from __future__ import annotations

from functools import lru_cache
from itertools import product

# ---- constructors -----------------------------------------------------------

def var(i: int):
    return ('VAR', int(i))

TOP = ('TOP',)
BOT = ('BOT',)

def neg(a):
    return ('NOT', a)

def conj(a, b):
    return ('AND', a, b)

def disj(a, b):
    return ('OR', a, b)

def imp(a, b):
    return ('IMP', a, b)

def box(a):
    return ('BOX', a)

def dia(a):
    return ('DIA', a)


UNARY = {'NOT', 'BOX', 'DIA'}
BINARY = {'AND', 'OR', 'IMP'}
NULLARY = {'VAR', 'TOP', 'BOT'}


# ---- structural measures ----------------------------------------------------

def size(f) -> int:
    """Number of nodes (connectives + atoms) in the formula."""
    t = f[0]
    if t in NULLARY:
        return 1
    if t in UNARY:
        return 1 + size(f[1])
    return 1 + size(f[1]) + size(f[2])


def modal_depth(f) -> int:
    """Maximum nesting depth of modal operators."""
    t = f[0]
    if t in NULLARY:
        return 0
    if t == 'BOX' or t == 'DIA':
        return 1 + modal_depth(f[1])
    if t == 'NOT':
        return modal_depth(f[1])
    return max(modal_depth(f[1]), modal_depth(f[2]))


def variables(f) -> frozenset:
    """Set of variable indices occurring in f."""
    t = f[0]
    if t == 'VAR':
        return frozenset({f[1]})
    if t in ('TOP', 'BOT'):
        return frozenset()
    if t in UNARY:
        return variables(f[1])
    return variables(f[1]) | variables(f[2])


def num_vars(f) -> int:
    v = variables(f)
    return (max(v) + 1) if v else 0


def subformulas(f) -> set:
    """All distinct subformulas (closure under sub-terms)."""
    out = {f}
    t = f[0]
    if t in UNARY:
        out |= subformulas(f[1])
    elif t in BINARY:
        out |= subformulas(f[1])
        out |= subformulas(f[2])
    return out


# ---- reverse-polish compilation (postorder) ---------------------------------

def to_rpn(f, out=None):
    """Compile to a flat postorder op list, consumed by the evaluator."""
    if out is None:
        out = []
    t = f[0]
    if t in NULLARY:
        out.append(f)
    elif t in UNARY:
        to_rpn(f[1], out)
        out.append((t,))
    else:
        to_rpn(f[1], out)
        to_rpn(f[2], out)
        out.append((t,))
    return out


# ---- pretty printing --------------------------------------------------------

_NAMES = ['p', 'q', 'r', 's', 't', 'u', 'v', 'w', 'x', 'y', 'z']


def _name(i):
    return _NAMES[i] if i < len(_NAMES) else f'p{i}'


def to_ascii(f) -> str:
    t = f[0]
    if t == 'VAR':
        return _name(f[1])
    if t == 'TOP':
        return 'T'
    if t == 'BOT':
        return 'F'
    if t == 'NOT':
        return '~' + _atom_ascii(f[1])
    if t == 'BOX':
        return '[]' + _atom_ascii(f[1])
    if t == 'DIA':
        return '<>' + _atom_ascii(f[1])
    op = {'AND': ' & ', 'OR': ' | ', 'IMP': ' -> '}[t]
    return '(' + to_ascii(f[1]) + op + to_ascii(f[2]) + ')'


def _atom_ascii(f):
    if f[0] in NULLARY or f[0] in UNARY:
        return to_ascii(f)
    return '(' + to_ascii(f) + ')'


def to_latex(f) -> str:
    t = f[0]
    if t == 'VAR':
        return _name(f[1])
    if t == 'TOP':
        return r'\top'
    if t == 'BOT':
        return r'\bot'
    if t == 'NOT':
        return r'\neg ' + _atom_latex(f[1])
    if t == 'BOX':
        return r'\Box ' + _atom_latex(f[1])
    if t == 'DIA':
        return r'\Diamond ' + _atom_latex(f[1])
    op = {'AND': r' \land ', 'OR': r' \lor ', 'IMP': r' \to '}[t]
    return '(' + to_latex(f[1]) + op + to_latex(f[2]) + ')'


def _atom_latex(f):
    if f[0] in NULLARY or f[0] in UNARY:
        return to_latex(f)
    return '(' + to_latex(f) + ')'


def to_unicode(f) -> str:
    """Plain-text Unicode rendering for matplotlib labels (no mathtext)."""
    t = f[0]
    if t == 'VAR':
        return _name(f[1])
    if t == 'TOP':
        return '⊤'
    if t == 'BOT':
        return '⊥'
    if t == 'NOT':
        return '¬' + _atom_uni(f[1])
    if t == 'BOX':
        return '□' + _atom_uni(f[1])
    if t == 'DIA':
        return '◇' + _atom_uni(f[1])
    op = {'AND': ' ∧ ', 'OR': ' ∨ ', 'IMP': ' → '}[t]
    return '(' + to_unicode(f[1]) + op + to_unicode(f[2]) + ')'


def _atom_uni(f):
    if f[0] in NULLARY or f[0] in UNARY:
        return to_unicode(f)
    return '(' + to_unicode(f) + ')'


def to_mathtext(f) -> str:
    """Like to_latex but using only symbols matplotlib's mathtext understands
    (\\square / \\lozenge instead of \\Box / \\Diamond)."""
    t = f[0]
    if t == 'VAR':
        return _name(f[1])
    if t == 'TOP':
        return r'\top'
    if t == 'BOT':
        return r'\bot'
    if t == 'NOT':
        return r'\neg ' + _atom_mt(f[1])
    if t == 'BOX':
        return r'\square ' + _atom_mt(f[1])
    if t == 'DIA':
        return r'\lozenge ' + _atom_mt(f[1])
    op = {'AND': r' \wedge ', 'OR': r' \vee ', 'IMP': r' \rightarrow '}[t]
    return '(' + to_mathtext(f[1]) + op + to_mathtext(f[2]) + ')'


def _atom_mt(f):
    if f[0] in NULLARY or f[0] in UNARY:
        return to_mathtext(f)
    return '(' + to_mathtext(f) + ')'


# ---- the named modal axioms (correspondence-theory landmarks) ---------------

def named_axioms():
    """Classical modal axioms keyed by their traditional name.

    Each entry maps name -> (formula, first-order frame correspondent name).
    These are the Sahlqvist landmarks used to validate back-projection.
    """
    p, q = var(0), var(1)
    return {
        'K':  (imp(box(imp(p, q)), imp(box(p), box(q))), 'all'),       # valid on every frame
        'T':  (imp(box(p), p), 'reflexive'),                           # []p -> p
        'D':  (imp(box(p), dia(p)), 'serial'),                         # []p -> <>p
        '4':  (imp(box(p), box(box(p))), 'transitive'),                # []p -> [][]p
        '5':  (imp(dia(p), box(dia(p))), 'euclidean'),                 # <>p -> []<>p
        'B':  (imp(p, box(dia(p))), 'symmetric'),                      # p -> []<>p
        'CD': (imp(dia(p), box(p)), 'functional'),                     # <>p -> []p (partial functional)
        'M':  (imp(box(dia(p)), dia(box(p))), 'directed'),             # McKinsey (.1) -- not Sahlqvist
        'C4': (imp(box(box(p)), box(p)), 'dense'),                     # []p reverse of 4
        'G':  (imp(dia(box(p)), box(dia(p))), 'directed'),             # .2 confluence/directedness
    }


# ---- systematic formula generation ------------------------------------------

def generate_by_size(max_size: int, n_vars: int = 2,
                      connectives=('NOT', 'AND', 'OR', 'IMP', 'BOX', 'DIA'),
                      include_constants=False):
    """Generate every (syntactically distinct) formula up to ``max_size`` nodes.

    Returns a dict mapping size -> list of formulas of exactly that size.
    Deduplication here is *syntactic*; semantic dedup is done downstream once
    the evaluator is available.
    """
    by_size = {1: []}
    for i in range(n_vars):
        by_size[1].append(var(i))
    if include_constants:
        by_size[1].extend([TOP, BOT])

    for s in range(2, max_size + 1):
        bucket = []
        seen = set()
        # unary operators on size s-1 formulas
        for sub in by_size.get(s - 1, []):
            for op in ('NOT', 'BOX', 'DIA'):
                if op in connectives:
                    f = (op, sub)
                    if f not in seen:
                        seen.add(f)
                        bucket.append(f)
        # binary operators splitting the remaining size
        for sa in range(1, s - 1):
            sb = s - 1 - sa
            for a in by_size.get(sa, []):
                for b in by_size.get(sb, []):
                    for op in ('AND', 'OR', 'IMP'):
                        if op in connectives:
                            f = (op, a, b)
                            if f not in seen:
                                seen.add(f)
                                bucket.append(f)
        by_size[s] = bucket
    return by_size


def all_formulas_upto(max_size: int, n_vars: int = 2, **kw):
    by = generate_by_size(max_size, n_vars, **kw)
    out = []
    for s in range(1, max_size + 1):
        out.extend(by.get(s, []))
    return out


==> anc/code/cmcarto/frames.py <==
"""Generation of finite Kripke frame classes as successor-mask arrays.

A frame on ``n`` worlds is the array of its successor masks, shape ``[n]`` with
``succ[w]`` an n-bit integer.  A batch of frames is ``[F, n]``.  The relation
R(w,u) holds iff bit u of ``succ[w]`` is set.

We enumerate *all* frames exhaustively for small n (so that "no countermodel up
to size n" is a genuine bounded-completeness statement), and switch to uniform
sampling for larger n.  Equivalence frames (S5) and preorders (S4) are produced
directly from set-partition / filtering generators.
"""
from __future__ import annotations

import numpy as np
from itertools import product


# ----------------------------------------------------------------------------
# exhaustive enumeration
# ----------------------------------------------------------------------------

def enumerate_all_frames(n: int, dtype=np.int32):
    """Every relation on n worlds: (2**n)**n = 2**(n*n) frames, shape [F, n]."""
    base = 1 << n
    total = base ** n
    idx = np.arange(total, dtype=np.int64)
    cols = [((idx // (base ** w)) % base).astype(dtype) for w in range(n)]
    return np.stack(cols, axis=1)


def max_enumerable_n():
    """Largest n for which exhaustive K-enumeration is comfortable (<= ~16M)."""
    return 4


# ----------------------------------------------------------------------------
# vectorised first-order frame conditions (bool[F] over a [F, n] batch)
# ----------------------------------------------------------------------------

def is_reflexive(succ, n, xp=np):
    ok = xp.ones(succ.shape[0], dtype=bool)
    for w in range(n):
        ok &= ((succ[:, w] >> w) & 1) == 1
    return ok


def is_serial(succ, n, xp=np):
    ok = xp.ones(succ.shape[0], dtype=bool)
    for w in range(n):
        ok &= succ[:, w] != 0
    return ok


def is_symmetric(succ, n, xp=np):
    ok = xp.ones(succ.shape[0], dtype=bool)
    for w in range(n):
        for u in range(w + 1, n):
            ok &= (((succ[:, w] >> u) & 1) == ((succ[:, u] >> w) & 1))
    return ok


def is_transitive(succ, n, xp=np):
    ok = xp.ones(succ.shape[0], dtype=bool)
    for w in range(n):
        for u in range(n):
            has_wu = ((succ[:, w] >> u) & 1) == 1            # R(w,u)
            bad = has_wu & ((succ[:, u] & ~succ[:, w]) != 0)  # succ[u] !subseteq succ[w]
            ok &= ~bad
    return ok


def is_euclidean(succ, n, xp=np):
    ok = xp.ones(succ.shape[0], dtype=bool)
    for w in range(n):
        for u in range(n):
            has_wu = ((succ[:, w] >> u) & 1) == 1
            bad = has_wu & ((succ[:, w] & ~succ[:, u]) != 0)  # succ[w] !subseteq succ[u]
            ok &= ~bad
    return ok


def is_functional(succ, n, xp=np):
    """Partial functional: every world has at most one successor."""
    ok = xp.ones(succ.shape[0], dtype=bool)
    for w in range(n):
        s = succ[:, w]
        ok &= (s & (s - 1)) == 0
    return ok


def is_dense(succ, n, xp=np):
    # R(w,v) -> exists u: R(w,u) & R(u,v)
    ok = xp.ones(succ.shape[0], dtype=bool)
    for w in range(n):
        for v in range(n):
            has_wv = ((succ[:, w] >> v) & 1) == 1
            # exists u in succ[w] with v in succ[u]
            ex = xp.zeros(succ.shape[0], dtype=bool)
            for u in range(n):
                ex |= (((succ[:, w] >> u) & 1) == 1) & (((succ[:, u] >> v) & 1) == 1)
            ok &= (~has_wv) | ex
    return ok


def is_directed(succ, n, xp=np):
    # confluence (.2): R(w,u) & R(w,v) -> exists z: R(u,z) & R(v,z)
    ok = xp.ones(succ.shape[0], dtype=bool)
    for w in range(n):
        for u in range(n):
            for v in range(n):
                pre = (((succ[:, w] >> u) & 1) == 1) & (((succ[:, w] >> v) & 1) == 1)
                ex = xp.zeros(succ.shape[0], dtype=bool)
                for z in range(n):
                    ex |= (((succ[:, u] >> z) & 1) == 1) & (((succ[:, v] >> z) & 1) == 1)
                ok &= (~pre) | ex
    return ok


CONDITIONS = {
    'reflexive': is_reflexive,
    'serial': is_serial,
    'symmetric': is_symmetric,
    'transitive': is_transitive,
    'euclidean': is_euclidean,
    'functional': is_functional,
    'dense': is_dense,
    'directed': is_directed,
}


# class -> list of first-order conditions defining it
CLASS_CONDITIONS = {
    'K': [],
    'T': ['reflexive'],
    'D': ['serial'],
    'K4': ['transitive'],
    'B': ['reflexive', 'symmetric'],
    'S4': ['reflexive', 'transitive'],
    'S5': ['reflexive', 'symmetric', 'transitive'],
}


def class_filter(succ, n, cls, xp=np):
    """Boolean mask of frames in ``succ`` that belong to frame class ``cls``."""
    ok = xp.ones(succ.shape[0], dtype=bool)
    for cond in CLASS_CONDITIONS[cls]:
        ok &= CONDITIONS[cond](succ, n, xp)
    return ok


def frames_in_class(n, cls, dtype=np.int32):
    """Every frame of size n in class ``cls`` (exhaustive; small n only)."""
    allf = enumerate_all_frames(n, dtype)
    mask = class_filter(allf, n, cls, np)
    return allf[np.asarray(mask)]


# ----------------------------------------------------------------------------
# direct generators for the heavily-constrained classes
# ----------------------------------------------------------------------------

def _set_partitions(elements):
    """Yield every set partition of ``elements`` (list)."""
    if not elements:
        yield []
        return
    first, rest = elements[0], elements[1:]
    for parts in _set_partitions(rest):
        # add `first` to each existing block ...
        for i in range(len(parts)):
            yield parts[:i] + [[first] + parts[i]] + parts[i + 1:]
        # ... or as a new singleton block
        yield [[first]] + parts


def equivalence_frames(n, dtype=np.int32):
    """All S5 frames on n worlds, one per set partition (Bell(n) of them)."""
    frames = []
    for parts in _set_partitions(list(range(n))):
        succ = [0] * n
        for block in parts:
            m = 0
            for w in block:
                m |= (1 << w)
            for w in block:
                succ[w] = m              # everyone in the block sees the whole block
        frames.append(succ)
    return np.array(frames, dtype=dtype)


def preorder_frames(n, dtype=np.int32):
    """All S4 frames (reflexive + transitive) on n worlds, exhaustively."""
    return frames_in_class(n, 'S4', dtype)


# ----------------------------------------------------------------------------
# uniform sampling for larger n
# ----------------------------------------------------------------------------

def sample_frames(n, count, cls='K', seed=0, dtype=np.int32, oversample=8,
                  max_tries=200):
    """Sample ``count`` frames of size n from class ``cls`` by rejection.

    For K this is exact uniform sampling over all relations; for constrained
    classes it is uniform over the class via rejection (with a closure fallback
    for transitivity-bearing classes when rejection is too sparse).
    """
    rng = np.random.default_rng(seed)
    base = 1 << n
    out = []
    tries = 0
    while len(out) < count and tries < max_tries:
        tries += 1
        batch = rng.integers(0, base, size=(count * oversample, n)).astype(dtype)
        if cls == 'S5':
            # easier to draw partitions directly for S5
            break
        if cls != 'K':
            keep = np.asarray(class_filter(batch, n, cls, np))
            batch = batch[keep]
        for row in batch:
            out.append(row)
            if len(out) >= count:
                break
    if cls == 'S5':
        eq = equivalence_frames(n, dtype)
        idx = rng.integers(0, eq.shape[0], size=min(count, eq.shape[0]))
        return eq[idx]
    if not out:
        return np.zeros((0, n), dtype=dtype)
    return np.stack(out[:count])


def transitive_closure(succ, n, dtype=np.int32):
    """Reflexive-transitive closure of a [F, n] batch (Floyd-Warshall on bits)."""
    s = succ.copy()
    for w in range(n):
        s[:, w] |= (1 << w)            # reflexive
    changed = True
    while changed:
        changed = False
        for w in range(n):
            new = s[:, w].copy()
            for u in range(n):
                has = ((s[:, w] >> u) & 1) == 1
                new = new | np.where(has, s[:, u], 0)
            if not np.array_equal(new, s[:, w]):
                s[:, w] = new
                changed = True
    return s


==> anc/code/cmcarto/kernel.py <==
"""Fused CUDA evaluator: one thread per frame, all valuations in registers.

The per-operator evaluator in :mod:`cmcarto.semantics` launches one kernel per
modal step, which is fine for correctness and small batches but leaves the GPU
mostly idle.  This module compiles the *whole* formula into a single CUDA kernel
where each thread owns one frame, sweeps every valuation of the formula's
variables (enumerated directly from the thread-local loop index, so no
valuation array is materialised), evaluates the formula on a tiny in-register
bitmask stack, and reduces on the fly to three per-frame outputs:

    nfail[f]       number of valuations that falsify the formula on frame f
    firstval[f]    index of the first falsifying valuation (-1 if none)
    firstworld[f]  a world at which it is false under that valuation (-1 if none)

From these three arrays every downstream quantity follows -- failure density,
minimal countermodel size, the failure horizon, frame-validity for
back-projection -- while never storing the (frame x valuation) truth tensor,
which at n=5 over all K-frames would be 34 billion entries.  This is what turns
the H100 from idle into a saturated bounded-semantics engine.
"""
from __future__ import annotations

import numpy as np

from . import formula as F
from .semantics import full_mask

# opcodes shared with the CUDA source
_OP = {'VAR': 0, 'TOP': 1, 'BOT': 2, 'NOT': 3, 'AND': 4, 'OR': 5, 'IMP': 6,
       'BOX': 7, 'DIA': 8}

_CUDA_SRC = r'''
extern "C" __global__
void frame_scan(const int* __restrict__ succ, const long long F, const int n,
                const int k, const long long V, const int* __restrict__ ops,
                const int* __restrict__ args, const int L, const int full,
                int* __restrict__ out_nfail, long long* __restrict__ out_firstval,
                int* __restrict__ out_firstworld) {
    long long f = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    if (f >= F) return;
    int sw[16];
    #pragma unroll
    for (int w = 0; w < n; ++w) sw[w] = succ[f * n + w];
    int nfail = 0;
    long long firstval = -1;
    int firstworld = -1;
    int prop[4];
    int st[48];
    for (long long v = 0; v < V; ++v) {
        for (int i = 0; i < k; ++i) prop[i] = (int)((v >> (i * n)) & full);
        int sp = 0;
        for (int p = 0; p < L; ++p) {
            int op = ops[p];
            switch (op) {
                case 0: st[sp++] = prop[args[p]]; break;
                case 1: st[sp++] = full; break;
                case 2: st[sp++] = 0; break;
                case 3: st[sp - 1] = (~st[sp - 1]) & full; break;
                case 4: { int b = st[--sp]; st[sp - 1] &= b; } break;
                case 5: { int b = st[--sp]; st[sp - 1] |= b; } break;
                case 6: { int b = st[--sp]; st[sp - 1] = ((~st[sp - 1]) & full) | b; } break;
                case 7: { int x = st[sp - 1]; int notx = (~x) & full; int r = 0;
                          for (int w = 0; w < n; ++w) if ((sw[w] & notx) == 0) r |= (1 << w);
                          st[sp - 1] = r; } break;
                case 8: { int x = st[sp - 1]; int r = 0;
                          for (int w = 0; w < n; ++w) if ((sw[w] & x) != 0) r |= (1 << w);
                          st[sp - 1] = r; } break;
            }
        }
        int truth = st[0];
        if (truth != full) {
            nfail++;
            if (firstval < 0) {
                firstval = v;
                int missing = (~truth) & full;
                int w = 0; while (!((missing >> w) & 1)) ++w;
                firstworld = w;
            }
        }
    }
    out_nfail[f] = nfail;
    out_firstval[f] = firstval;
    out_firstworld[f] = firstworld;
}
'''

_BATCH_FRAME_ATOMIC_SRC = r'''
extern "C" __global__
void batch_scan_frame_atomic(const int* __restrict__ succ, const long long F, const int n,
                const long long frame_base, const int full,
                const int* __restrict__ ops, const int* __restrict__ args,
                const int* __restrict__ off, const int* __restrict__ kk,
                const int B, unsigned long long* __restrict__ total_fail,
                unsigned long long* __restrict__ first_frame) {
    long long f = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    if (f >= F) return;
    int sw[16];
    #pragma unroll
    for (int w = 0; w < n; ++w) sw[w] = succ[f * n + w];
    unsigned long long g = (unsigned long long)(frame_base + f);
    int prop[4];
    int st[48];
    for (int b = 0; b < B; ++b) {
        int k = kk[b];
        long long V = 1;
        for (int i = 0; i < k; ++i) V <<= n;
        int o0 = off[b], o1 = off[b + 1];
        unsigned long long lf = 0;
        for (long long v = 0; v < V; ++v) {
            for (int i = 0; i < k; ++i) prop[i] = (int)((v >> (i * n)) & full);
            int sp = 0;
            for (int p = o0; p < o1; ++p) {
                int op = ops[p];
                switch (op) {
                    case 0: st[sp++] = prop[args[p]]; break;
                    case 1: st[sp++] = full; break;
                    case 2: st[sp++] = 0; break;
                    case 3: st[sp - 1] = (~st[sp - 1]) & full; break;
                    case 4: { int b2 = st[--sp]; st[sp - 1] &= b2; } break;
                    case 5: { int b2 = st[--sp]; st[sp - 1] |= b2; } break;
                    case 6: { int b2 = st[--sp]; st[sp - 1] = ((~st[sp - 1]) & full) | b2; } break;
                    case 7: { int x = st[sp - 1]; int notx = (~x) & full; int r = 0;
                              for (int w = 0; w < n; ++w) if ((sw[w] & notx) == 0) r |= (1 << w);
                              st[sp - 1] = r; } break;
                    case 8: { int x = st[sp - 1]; int r = 0;
                              for (int w = 0; w < n; ++w) if ((sw[w] & x) != 0) r |= (1 << w);
                              st[sp - 1] = r; } break;
                }
            }
            if (st[0] != full) lf++;
        }
        if (lf > 0) {
            atomicAdd(&total_fail[b], lf);
            atomicMin(&first_frame[b], g);
        }
    }
}
'''

_BATCH_SRC = r'''
extern "C" __global__
void batch_scan(const int* __restrict__ succ, const long long F, const int n,
                const long long frame_base, const int full,
                const int* __restrict__ ops, const int* __restrict__ args,
                const int* __restrict__ off, const int* __restrict__ kk,
                const int B, unsigned long long* __restrict__ total_fail,
                unsigned long long* __restrict__ first_frame) {
    long long f = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    bool active = f < F;
    int sw[16];
    if (active) {
        #pragma unroll
        for (int w = 0; w < n; ++w) sw[w] = succ[f * n + w];
    }
    unsigned long long g = active
        ? (unsigned long long)(frame_base + f) : 0x3FFFFFFFFFFFFFFFULL;
    int prop[4];
    int st[48];
    __shared__ unsigned long long block_fail[256];
    __shared__ unsigned long long block_first[256];
    for (int b = 0; b < B; ++b) {
        unsigned long long lf = 0;
        if (active) {
            int k = kk[b];
            long long V = 1;
            for (int i = 0; i < k; ++i) V <<= n;
            int o0 = off[b], o1 = off[b + 1];
            for (long long v = 0; v < V; ++v) {
                for (int i = 0; i < k; ++i) prop[i] = (int)((v >> (i * n)) & full);
                int sp = 0;
                for (int p = o0; p < o1; ++p) {
                    int op = ops[p];
                    switch (op) {
                        case 0: st[sp++] = prop[args[p]]; break;
                        case 1: st[sp++] = full; break;
                        case 2: st[sp++] = 0; break;
                        case 3: st[sp - 1] = (~st[sp - 1]) & full; break;
                        case 4: { int b2 = st[--sp]; st[sp - 1] &= b2; } break;
                        case 5: { int b2 = st[--sp]; st[sp - 1] |= b2; } break;
                        case 6: { int b2 = st[--sp]; st[sp - 1] = ((~st[sp - 1]) & full) | b2; } break;
                        case 7: { int x = st[sp - 1]; int notx = (~x) & full; int r = 0;
                                  for (int w = 0; w < n; ++w) if ((sw[w] & notx) == 0) r |= (1 << w);
                                  st[sp - 1] = r; } break;
                        case 8: { int x = st[sp - 1]; int r = 0;
                                  for (int w = 0; w < n; ++w) if ((sw[w] & x) != 0) r |= (1 << w);
                                  st[sp - 1] = r; } break;
                    }
                }
                if (st[0] != full) lf++;
            }
        }
        block_fail[threadIdx.x] = lf;
        block_first[threadIdx.x] = lf ? g : 0x3FFFFFFFFFFFFFFFULL;
        __syncthreads();
        for (int d = blockDim.x / 2; d > 0; d >>= 1) {
            if (threadIdx.x < d) {
                block_fail[threadIdx.x] += block_fail[threadIdx.x + d];
                unsigned long long other = block_first[threadIdx.x + d];
                if (other < block_first[threadIdx.x]) block_first[threadIdx.x] = other;
            }
            __syncthreads();
        }
        if (threadIdx.x == 0 && block_fail[0] > 0) {
            atomicAdd(&total_fail[b], block_fail[0]);
            atomicMin(&first_frame[b], block_first[0]);
        }
        __syncthreads();
    }
}
'''

_FINGERPRINT_SRC = r'''
__device__ __forceinline__ unsigned long long sm64(unsigned long long x){
    x += 0x9E3779B97F4A7C15ULL;
    x = (x ^ (x >> 30)) * 0xBF58476D1CE4E5B9ULL;
    x = (x ^ (x >> 27)) * 0x94D049BB133111EBULL;
    return x ^ (x >> 31);
}
extern "C" __global__
void batch_fingerprint(const int* __restrict__ succ, const long long F,
                       const int n, const long long frame_base, const int full,
                       const int* __restrict__ ops, const int* __restrict__ args,
                       const int* __restrict__ off, const int* __restrict__ kk,
                       const int B, unsigned long long* __restrict__ fp) {
    long long f = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    if (f >= F) return;
    int sw[16];
    #pragma unroll
    for (int w = 0; w < n; ++w) sw[w] = succ[f * n + w];
    unsigned long long g = (unsigned long long)(frame_base + f);
    int prop[4];
    int st[48];
    for (int b = 0; b < B; ++b) {
        int k = kk[b];
        long long V = 1;
        for (int i = 0; i < k; ++i) V <<= n;
        int o0 = off[b], o1 = off[b + 1];
        unsigned long long acc = 0;
        for (long long v = 0; v < V; ++v) {
            for (int i = 0; i < k; ++i) prop[i] = (int)((v >> (i * n)) & full);
            int sp = 0;
            for (int p = o0; p < o1; ++p) {
                int op = ops[p];
                switch (op) {
                    case 0: st[sp++] = prop[args[p]]; break;
                    case 1: st[sp++] = full; break;
                    case 2: st[sp++] = 0; break;
                    case 3: st[sp - 1] = (~st[sp - 1]) & full; break;
                    case 4: { int b2 = st[--sp]; st[sp - 1] &= b2; } break;
                    case 5: { int b2 = st[--sp]; st[sp - 1] |= b2; } break;
                    case 6: { int b2 = st[--sp]; st[sp - 1] = ((~st[sp - 1]) & full) | b2; } break;
                    case 7: { int x = st[sp - 1]; int notx = (~x) & full; int r = 0;
                              for (int w = 0; w < n; ++w) if ((sw[w] & notx) == 0) r |= (1 << w);
                              st[sp - 1] = r; } break;
                    case 8: { int x = st[sp - 1]; int r = 0;
                              for (int w = 0; w < n; ++w) if ((sw[w] & x) != 0) r |= (1 << w);
                              st[sp - 1] = r; } break;
                }
            }
            unsigned long long pos = sm64(g * 0x9E3779B97F4A7C15ULL + (unsigned long long)v);
            acc ^= sm64(pos ^ ((unsigned long long)(unsigned int)st[0] * 0xD1B54A32D192ED03ULL + 1ULL));
        }
        if (acc) atomicXor(&fp[b], acc);
    }
}
'''

_PROFILE_SRC = r'''
extern "C" __global__
void formula_profile(const int* __restrict__ succ, const long long F, const int n,
                     const int full, const int* __restrict__ ops,
                     const int* __restrict__ args, const int* __restrict__ off,
                     const int* __restrict__ kk, const int B,
                     unsigned int* __restrict__ false_worlds) {
    long long z = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    long long N = F * (long long)B;
    if (z >= N) return;
    int b = (int)(z / F);
    long long f = z - (long long)b * F;
    int sw[16];
    #pragma unroll
    for (int w = 0; w < n; ++w) sw[w] = succ[f * n + w];
    int k = kk[b];
    long long V = 1;
    for (int i = 0; i < k; ++i) V <<= n;
    int prop[4];
    int st[48];
    int o0 = off[b], o1 = off[b + 1];
    unsigned int total = 0;
    for (long long v = 0; v < V; ++v) {
        for (int i = 0; i < k; ++i) prop[i] = (int)((v >> (i * n)) & full);
        int sp = 0;
        for (int p = o0; p < o1; ++p) {
            int op = ops[p];
            switch (op) {
                case 0: st[sp++] = prop[args[p]]; break;
                case 1: st[sp++] = full; break;
                case 2: st[sp++] = 0; break;
                case 3: st[sp - 1] = (~st[sp - 1]) & full; break;
                case 4: { int y = st[--sp]; st[sp - 1] &= y; } break;
                case 5: { int y = st[--sp]; st[sp - 1] |= y; } break;
                case 6: { int y = st[--sp]; st[sp - 1] = ((~st[sp - 1]) & full) | y; } break;
                case 7: { int x = st[sp - 1]; int notx = (~x) & full; int r = 0;
                          for (int w = 0; w < n; ++w) if ((sw[w] & notx) == 0) r |= (1 << w);
                          st[sp - 1] = r; } break;
                case 8: { int x = st[sp - 1]; int r = 0;
                          for (int w = 0; w < n; ++w) if ((sw[w] & x) != 0) r |= (1 << w);
                          st[sp - 1] = r; } break;
            }
        }
        total += __popc((unsigned int)((~st[0]) & full));
    }
    false_worlds[z] = total;
}
'''

_EXHAUSTIVE_FP_SRC = r'''
#define ITEMS_PER_THREAD 64
__device__ __forceinline__ unsigned long long fp_sm64(unsigned long long x){
    x += 0x9E3779B97F4A7C15ULL;
    x = (x ^ (x >> 30)) * 0xBF58476D1CE4E5B9ULL;
    x = (x ^ (x >> 27)) * 0x94D049BB133111EBULL;
    return x ^ (x >> 31);
}
extern "C" __global__
void exhaustive_formula_fingerprint(const int n, const unsigned long long F,
                     const int full, const int* __restrict__ ops,
                     const int* __restrict__ args, const int* __restrict__ off,
                     const int* __restrict__ kk, const int B,
                     unsigned long long* __restrict__ fp1,
                     unsigned long long* __restrict__ fp2,
                     unsigned long long* __restrict__ false_worlds) {
    int b = blockIdx.x;
    if (b >= B) return;
    unsigned long long first = ((unsigned long long)blockIdx.y * blockDim.x
                                + threadIdx.x) * ITEMS_PER_THREAD;
    int k = kk[b];
    unsigned long long V = 1;
    for (int i = 0; i < k; ++i) V <<= n;
    int o0 = off[b], o1 = off[b + 1];
    unsigned long long h1 = 0, h2 = 0, fw = 0;
    for (int item = 0; item < ITEMS_PER_THREAD; ++item) {
        unsigned long long g = first + item;
        if (g >= F) break;
        unsigned long long x = g;
        int sw[16];
        #pragma unroll
        for (int w = 0; w < n; ++w) {
            sw[w] = (int)(x & (unsigned long long)full);
            x >>= n;
        }
        int prop[4];
        int st[48];
        for (unsigned long long v = 0; v < V; ++v) {
            for (int i = 0; i < k; ++i)
                prop[i] = (int)((v >> (i * n)) & (unsigned long long)full);
            int sp = 0;
            for (int p = o0; p < o1; ++p) {
                int op = ops[p];
                switch (op) {
                    case 0: st[sp++] = prop[args[p]]; break;
                    case 1: st[sp++] = full; break;
                    case 2: st[sp++] = 0; break;
                    case 3: st[sp - 1] = (~st[sp - 1]) & full; break;
                    case 4: { int y = st[--sp]; st[sp - 1] &= y; } break;
                    case 5: { int y = st[--sp]; st[sp - 1] |= y; } break;
                    case 6: { int y = st[--sp]; st[sp - 1] = ((~st[sp - 1]) & full) | y; } break;
                    case 7: { int y = st[sp - 1]; int noty = (~y) & full; int r = 0;
                              for (int w = 0; w < n; ++w) if ((sw[w] & noty) == 0) r |= (1 << w);
                              st[sp - 1] = r; } break;
                    case 8: { int y = st[sp - 1]; int r = 0;
                              for (int w = 0; w < n; ++w) if ((sw[w] & y) != 0) r |= (1 << w);
                              st[sp - 1] = r; } break;
                }
            }
            unsigned long long pos = fp_sm64(g * 0x9E3779B97F4A7C15ULL
                                             + v + (unsigned long long)n * 0xD1B54A32D192ED03ULL);
            unsigned long long truth = (unsigned long long)(unsigned int)st[0];
            h1 ^= fp_sm64(pos ^ (truth * 0x94D049BB133111EBULL + 1ULL));
            h2 ^= fp_sm64((pos ^ 0xA0761D6478BD642FULL)
                          + truth * 0xE7037ED1A0B428DBULL + 3ULL);
            fw += (unsigned long long)__popc((unsigned int)((~st[0]) & full));
        }
    }
    __shared__ unsigned long long s1[256], s2[256], sf[256];
    int t = threadIdx.x;
    s1[t] = h1; s2[t] = h2; sf[t] = fw;
    __syncthreads();
    for (int d = blockDim.x / 2; d > 0; d >>= 1) {
        if (t < d) { s1[t] ^= s1[t + d]; s2[t] ^= s2[t + d]; sf[t] += sf[t + d]; }
        __syncthreads();
    }
    if (t == 0) {
        atomicXor(&fp1[b], s1[0]);
        atomicXor(&fp2[b], s2[0]);
        atomicAdd(&false_worlds[b], sf[0]);
    }
}
'''

_PAIR_SRC = r'''
__device__ __forceinline__ int eval_pair_program(
        int b, const int* sw, int n, int full, unsigned long long v,
        const int* ops, const int* args, const int* off, const int* kk) {
    int k = kk[b];
    int prop[4];
    for (int i = 0; i < k; ++i)
        prop[i] = (int)((v >> (i * n)) & (unsigned long long)full);
    int st[48];
    int sp = 0;
    for (int p = off[b]; p < off[b + 1]; ++p) {
        int op = ops[p];
        switch (op) {
            case 0: st[sp++] = prop[args[p]]; break;
            case 1: st[sp++] = full; break;
            case 2: st[sp++] = 0; break;
            case 3: st[sp - 1] = (~st[sp - 1]) & full; break;
            case 4: { int y = st[--sp]; st[sp - 1] &= y; } break;
            case 5: { int y = st[--sp]; st[sp - 1] |= y; } break;
            case 6: { int y = st[--sp]; st[sp - 1] = ((~st[sp - 1]) & full) | y; } break;
            case 7: { int x = st[sp - 1]; int notx = (~x) & full; int r = 0;
                      for (int w = 0; w < n; ++w) if ((sw[w] & notx) == 0) r |= (1 << w);
                      st[sp - 1] = r; } break;
            case 8: { int x = st[sp - 1]; int r = 0;
                      for (int w = 0; w < n; ++w) if ((sw[w] & x) != 0) r |= (1 << w);
                      st[sp - 1] = r; } break;
        }
    }
    return st[0];
}
extern "C" __global__
void pair_witness(const int* __restrict__ succ, const int F, const int n,
                  const int full, const int* __restrict__ ops,
                  const int* __restrict__ args, const int* __restrict__ off,
                  const int* __restrict__ kk, const int* __restrict__ pi,
                  const int* __restrict__ pj, const long long P,
                  int* __restrict__ out_frame,
                  unsigned long long* __restrict__ out_val,
                  int* __restrict__ out_world) {
    long long z = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    if (z >= P) return;
    int a = pi[z], b = pj[z];
    int k = kk[a] > kk[b] ? kk[a] : kk[b];
    unsigned long long V = 1ULL << (k * n);
    for (int f = 0; f < F; ++f) {
        int sw[16];
        #pragma unroll
        for (int w = 0; w < n; ++w) sw[w] = succ[f * n + w];
        for (unsigned long long v = 0; v < V; ++v) {
            int ta = eval_pair_program(a, sw, n, full, v, ops, args, off, kk);
            int tb = eval_pair_program(b, sw, n, full, v, ops, args, off, kk);
            int delta = ta ^ tb;
            if (delta) {
                out_frame[z] = f;
                out_val[z] = v;
                out_world[z] = __ffs(delta) - 1;
                return;
            }
        }
    }
    out_frame[z] = -1;
    out_val[z] = 0;
    out_world[z] = -1;
}
'''

_kernel_cache = {}


def _get_fp_kernel():
    import cupy as cp
    if 'fp' not in _kernel_cache:
        _kernel_cache['fp'] = cp.RawKernel(_FINGERPRINT_SRC, 'batch_fingerprint')
    return _kernel_cache['fp']


def _get_profile_kernel():
    import cupy as cp
    if 'profile' not in _kernel_cache:
        _kernel_cache['profile'] = cp.RawKernel(_PROFILE_SRC, 'formula_profile')
    return _kernel_cache['profile']


def _get_exhaustive_fp_kernel():
    import cupy as cp
    if 'exhaustive_fp' not in _kernel_cache:
        _kernel_cache['exhaustive_fp'] = cp.RawKernel(
            _EXHAUSTIVE_FP_SRC, 'exhaustive_formula_fingerprint')
    return _kernel_cache['exhaustive_fp']


def _get_pair_kernel():
    import cupy as cp
    if 'pair' not in _kernel_cache:
        _kernel_cache['pair'] = cp.RawKernel(_PAIR_SRC, 'pair_witness')
    return _kernel_cache['pair']


def batch_fingerprint_layer(prog_dev, succ_dev, n, B, fp, chunk=2_000_000,
                            threads=256):
    """XOR-accumulate a per-formula fingerprint of behaviour on the given frame
    layer into ``fp`` (uint64[B]); caller resets fp per layer. The fingerprint is
    a commutative set hash over all (frame, valuation, truth) triples, so two
    formulas with identical truth on every model of this layer get the same
    fingerprint (up to 64-bit collision), and any single-point difference flips
    it."""
    import cupy as cp
    ops_d, args_d, off_d, kk_d = prog_dev
    Fn = succ_dev.shape[0]
    full = full_mask(n)
    kern = _get_fp_kernel()
    for base in range(0, Fn, chunk):
        sub = cp.ascontiguousarray(succ_dev[base:base + chunk], dtype=cp.int32)
        m = sub.shape[0]
        blocks = (m + threads - 1) // threads
        kern((blocks,), (threads,),
             (sub, np.int64(m), np.int32(n), np.int64(base), np.int32(full),
              ops_d, args_d, off_d, kk_d, np.int32(B), fp))
    return fp


def _get_kernel():
    import cupy as cp
    if 'k' not in _kernel_cache:
        _kernel_cache['k'] = cp.RawKernel(_CUDA_SRC, 'frame_scan')
    return _kernel_cache['k']


def _get_batch_kernel():
    import cupy as cp
    if 'b' not in _kernel_cache:
        _kernel_cache['b'] = cp.RawKernel(_BATCH_SRC, 'batch_scan')
    return _kernel_cache['b']


def _get_batch_frame_atomic_kernel():
    import cupy as cp
    if 'b_frame_atomic' not in _kernel_cache:
        _kernel_cache['b_frame_atomic'] = cp.RawKernel(
            _BATCH_FRAME_ATOMIC_SRC, 'batch_scan_frame_atomic')
    return _kernel_cache['b_frame_atomic']


def compile_batch(formulas):
    """Concatenate a list of formulas into flat program buffers for batch_scan.

    Returns (ops, args, off, kk) as int32 numpy arrays.
    """
    ops_list, args_list, off = [], [], [0]
    kk = []
    for f in formulas:
        rpn = F.to_rpn(f)
        if F.num_vars(f) > 4:
            raise ValueError('CUDA evaluator supports at most four variables')
        depth = 0
        max_depth = 0
        for node in rpn:
            ops_list.append(_OP[node[0]])
            args_list.append(node[1] if node[0] == 'VAR' else 0)
            if node[0] in F.NULLARY:
                depth += 1
            elif node[0] in F.BINARY:
                depth -= 1
            max_depth = max(max_depth, depth)
        if max_depth > 48:
            raise ValueError(f'CUDA evaluator stack depth {max_depth} exceeds 48')
        off.append(len(ops_list))
        kk.append(F.num_vars(f))
    return (np.asarray(ops_list, dtype=np.int32),
            np.asarray(args_list, dtype=np.int32),
            np.asarray(off, dtype=np.int32),
            np.asarray(kk, dtype=np.int32))


def profile_failure_density(formulas, succ_dev, n, threads=256, raw_counts=False):
    """Return per-formula, per-frame false-world density on a frame panel.

    The result has shape ``[len(formulas), len(succ_dev)]`` and stores the
    fraction of valuation-world pairs at which each formula is false.  One CUDA
    thread owns one (formula, frame) cell, so this is the dense feature builder
    used by the progressive semantic atlas rather than a reduction benchmark.
    """
    import cupy as cp
    if n > 16:
        raise ValueError('CUDA evaluator successor register array supports n <= 16')
    prog = tuple(cp.asarray(x) for x in compile_batch(formulas))
    B = len(formulas)
    Fn = int(succ_dev.shape[0])
    out = cp.empty(B * Fn, dtype=cp.uint32)
    total = B * Fn
    blocks = (total + threads - 1) // threads
    _get_profile_kernel()((blocks,), (threads,),
                          (cp.ascontiguousarray(succ_dev, dtype=cp.int32),
                           np.int64(Fn), np.int32(n), np.int32(full_mask(n)),
                           *prog, np.int32(B), out))
    counts = out.reshape(B, Fn)
    if raw_counts:
        return counts
    vals = cp.asarray([(1 << n) ** F.num_vars(f) for f in formulas],
                      dtype=cp.float32)[:, None]
    return counts.astype(cp.float32) / (vals * float(n))


def exhaustive_formula_fingerprint(formulas, n, threads=256):
    """Dual 64-bit exact-layer fingerprints over every labelled K-frame.

    Frames are decoded from their integer index inside the kernel, avoiding a
    resident ``2**(n*n) x n`` relation array.  The returned tuple is
    ``(fp1, fp2, mean_false_world_density)`` on device.  Equal fingerprints are
    candidate equivalences, not proofs; selected pairs must still be checked by
    scanning their biconditional, which also audits collisions.
    """
    import cupy as cp
    if n > 5:
        raise ValueError('exhaustive fingerprinting is intentionally limited to n <= 5')
    prog = tuple(cp.asarray(x) for x in compile_batch(formulas))
    B = len(formulas)
    Fn = 1 << (n * n)
    fp1 = cp.zeros(B, dtype=cp.uint64)
    fp2 = cp.zeros(B, dtype=cp.uint64)
    false_worlds = cp.zeros(B, dtype=cp.uint64)
    items_per_block = threads * 64
    chunks = (Fn + items_per_block - 1) // items_per_block
    _get_exhaustive_fp_kernel()((B, chunks), (threads,),
                                (np.int32(n), np.uint64(Fn),
                                 np.int32(full_mask(n)), *prog, np.int32(B),
                                 fp1, fp2, false_worlds))
    valuations = cp.asarray([(1 << n) ** F.num_vars(f) for f in formulas],
                            dtype=cp.float64)
    density = false_worlds.astype(cp.float64) / (float(Fn * n) * valuations)
    return fp1, fp2, density


def search_pair_witnesses(formulas, pairs, succ_dev, n, threads=256):
    """Search a frame panel exactly for a distinguishing pointed model.

    ``pairs`` is an ``int32[P,2]`` array of formula indices.  Every valuation of
    the pair's common vocabulary is checked on every supplied frame.  Outputs
    are device arrays ``(frame_index, valuation_index, world)``; frame ``-1``
    means that the pair remained indistinguishable on the panel.
    """
    import cupy as cp
    if n > 16:
        raise ValueError('CUDA evaluator successor register array supports n <= 16')
    prog = tuple(cp.asarray(x) for x in compile_batch(formulas))
    pair_dev = cp.ascontiguousarray(cp.asarray(pairs, dtype=cp.int32))
    if pair_dev.ndim != 2 or pair_dev.shape[1] != 2:
        raise ValueError('pairs must have shape [P, 2]')
    P = int(pair_dev.shape[0])
    if P == 0:
        empty_i = cp.empty(0, dtype=cp.int32)
        empty_v = cp.empty(0, dtype=cp.uint64)
        return empty_i, empty_v, empty_i.copy()
    max_k = max((F.num_vars(f) for f in formulas), default=0)
    if max_k * n >= 63:
        raise ValueError('valuation index exceeds 64-bit CUDA representation')
    out_frame = cp.empty(P, dtype=cp.int32)
    out_val = cp.empty(P, dtype=cp.uint64)
    out_world = cp.empty(P, dtype=cp.int32)
    pair_i = cp.ascontiguousarray(pair_dev[:, 0])
    pair_j = cp.ascontiguousarray(pair_dev[:, 1])
    blocks = (P + threads - 1) // threads
    _get_pair_kernel()((blocks,), (threads,),
                       (cp.ascontiguousarray(succ_dev, dtype=cp.int32),
                        np.int32(succ_dev.shape[0]), np.int32(n),
                        np.int32(full_mask(n)), *prog, pair_i, pair_j,
                        np.int64(P), out_frame, out_val, out_world))
    return out_frame, out_val, out_world


def batch_scan_class(prog_dev, succ_dev, n, B, chunk=4_000_000, threads=256,
                     label='', progress=False, reduction='block'):
    """Scan all B formulas over a device frame batch in big saturating launches.

    prog_dev : (ops_d, args_d, off_d, kk_d) device program buffers.
    Returns (total_fail[B] uint64, first_frame[B] uint64) on device.  Frames are
    processed in chunks of ``chunk`` so each launch is large (GPU stays busy)
    while host code only issues launches.  ``first_frame`` holds the minimum
    frame index (in the array's canonical order) at which each formula fails;
    a sentinel >= F means no countermodel.
    """
    import cupy as cp
    ops_d, args_d, off_d, kk_d = prog_dev
    Fn = succ_dev.shape[0]
    full = full_mask(n)
    SENT = np.uint64(1) << np.uint64(62)
    total_fail = cp.zeros(B, dtype=cp.uint64)
    first_frame = cp.full(B, SENT, dtype=cp.uint64)
    if threads > 256:
        raise ValueError('batch reduction shared arrays support at most 256 threads')
    if reduction == 'block':
        kern = _get_batch_kernel()
    elif reduction == 'frame_atomic':
        kern = _get_batch_frame_atomic_kernel()
    else:
        raise ValueError("reduction must be 'block' or 'frame_atomic'")
    import time as _t
    nchunks = (Fn + chunk - 1) // chunk
    for ci, base in enumerate(range(0, Fn, chunk)):
        sub = succ_dev[base:base + chunk]
        m = sub.shape[0]
        sub = cp.ascontiguousarray(sub, dtype=cp.int32)
        blocks = (m + threads - 1) // threads
        t0 = _t.time()
        kern((blocks,), (threads,),
             (sub, np.int64(m), np.int32(n), np.int64(base), np.int32(full),
              ops_d, args_d, off_d, kk_d, np.int32(B),
              total_fail, first_frame))
        if progress:
            cp.cuda.Stream.null.synchronize()
            dt = _t.time() - t0
            evals = m * B * ((1 << n))  # approx (k=1 lower bound); just a rate cue
            print(f'    [{label}] chunk {ci+1}/{nchunks} '
                  f'{m:,} frames in {dt:.1f}s', flush=True)
    return total_fail, first_frame


def compile_rpn(formula):
    """Return (ops, args, k, max_stack) integer arrays for the kernel."""
    rpn = F.to_rpn(formula)
    ops = np.empty(len(rpn), dtype=np.int32)
    args = np.zeros(len(rpn), dtype=np.int32)
    for i, node in enumerate(rpn):
        ops[i] = _OP[node[0]]
        if node[0] == 'VAR':
            args[i] = node[1]
    k = F.num_vars(formula)
    return ops, args, k


def frame_scan(formula, succ_dev, n, threads=256):
    """Run the fused scan for ``formula`` over a device frame batch.

    succ_dev : cupy int32 array of shape [F, n] (successor masks), C-contiguous.
    Returns (nfail, firstval, firstworld) as cupy arrays of length F.
    """
    import cupy as cp
    ops, args, k = compile_rpn(formula)
    Fn = succ_dev.shape[0]
    full = full_mask(n)
    V = (1 << n) ** k
    ops_d = cp.asarray(ops)
    args_d = cp.asarray(args)
    out_nfail = cp.empty(Fn, dtype=cp.int32)
    out_firstval = cp.empty(Fn, dtype=cp.int64)
    out_firstworld = cp.empty(Fn, dtype=cp.int32)
    succ_c = cp.ascontiguousarray(succ_dev, dtype=cp.int32)
    blocks = (Fn + threads - 1) // threads
    _get_kernel()((blocks,), (threads,),
                  (succ_c, np.int64(Fn), np.int32(n), np.int32(k), np.int64(V),
                   ops_d, args_d, np.int32(len(ops)), np.int32(full),
                   out_nfail, out_firstval, out_firstworld))
    return out_nfail, out_firstval, out_firstworld, V


def frame_scan_ref(formula, succ_np, n):
    """Pure-NumPy reference of the fused scan, for parity tests (small F)."""
    from . import semantics as S
    k = F.num_vars(formula)
    rpn = F.to_rpn(formula)
    vals = S.all_valuations(n, k)
    truth = S.eval_truth(rpn, vals, succ_np, n, np)
    full = full_mask(n)
    fails = truth != full
    nfail = fails.sum(axis=1).astype(np.int32)
    firstval = np.where(fails.any(axis=1), fails.argmax(axis=1), -1).astype(np.int64)
    firstworld = np.full(succ_np.shape[0], -1, dtype=np.int32)
    idx = np.where(firstval >= 0)[0]
    for f in idx:
        tmask = int(truth[f, int(firstval[f])])
        firstworld[f] = S.failing_world(tmask, full)
    return nfail, firstval, firstworld, vals.shape[0]


==> anc/code/cmcarto/semantics.py <==
"""Finite Kripke semantics as a data-parallel bitmask evaluator.

A set of worlds  S subseteq {0,...,n-1}  is encoded as an n-bit integer whose
bit w is 1 iff world w in S.  A frame is given by its *successor masks*
``succ`` of shape ``[F, n]`` where ``succ[f, w]`` is the bitmask of the
R-successors of world w in frame f.  A valuation is given by ``prop`` of shape
``[V, k]`` where ``prop[v, i]`` is the bitmask of worlds at which p_i holds
under valuation v.

The evaluator computes, for every (frame, valuation) pair, the *truth set* of a
formula: the n-bit mask of worlds at which the formula holds.  The whole
computation is pure integer bitwise arithmetic plus an O(n) loop for the modal
operators, so it runs identically on NumPy (CPU, reference) and CuPy (GPU,
scale) -- the ``xp`` argument selects the backend.

Key identities (full = 2**n - 1, the mask of all worlds):
    [](X) holds at w  <=>  succ[w] subseteq X        <=>  succ[w] & ~X == 0
    <>(X) holds at w  <=>  succ[w] intersect X != {} <=>  succ[w] &  X != 0
"""
from __future__ import annotations

import numpy as np


def full_mask(n: int) -> int:
    return (1 << n) - 1


def _box(x, succ, n, xp, full):
    """Box over a 2-D batch.  x: [F, V] ; succ: [F, n] ; result: [F, V]."""
    notx = (~x) & full
    r = xp.zeros_like(x)
    for w in range(n):
        sw = succ[:, w:w + 1]                 # [F, 1] broadcasts over valuations
        cond = (sw & notx) == 0               # every successor of w lies in X
        r |= cond.astype(x.dtype) << w
    return r


def _dia(x, succ, n, xp, full):
    r = xp.zeros_like(x)
    for w in range(n):
        sw = succ[:, w:w + 1]
        cond = (sw & x) != 0                  # some successor of w lies in X
        r |= cond.astype(x.dtype) << w
    return r


def eval_truth(rpn, prop, succ, n, xp, dtype=None):
    """Evaluate a formula (as RPN) over all (frame, valuation) pairs.

    prop : array [V, k] of valuation masks.
    succ : array [F, n] of successor masks.
    returns truth : array [F, V] of formula truth-set masks.
    """
    if dtype is None:
        dtype = succ.dtype
    full = full_mask(n)
    F = succ.shape[0]
    V = prop.shape[0]
    stack = []
    for op in rpn:
        t = op[0]
        if t == 'VAR':
            col = prop[:, op[1]].astype(dtype).reshape(1, V)
            stack.append(xp.broadcast_to(col, (F, V)))
        elif t == 'TOP':
            stack.append(xp.full((F, V), full, dtype=dtype))
        elif t == 'BOT':
            stack.append(xp.zeros((F, V), dtype=dtype))
        elif t == 'NOT':
            a = stack.pop()
            stack.append((~a) & full)
        elif t == 'AND':
            b = stack.pop(); a = stack.pop()
            stack.append(a & b)
        elif t == 'OR':
            b = stack.pop(); a = stack.pop()
            stack.append(a | b)
        elif t == 'IMP':
            b = stack.pop(); a = stack.pop()
            stack.append(((~a) & full) | b)
        elif t == 'BOX':
            a = stack.pop()
            stack.append(_box(a, succ, n, xp, full))
        elif t == 'DIA':
            a = stack.pop()
            stack.append(_dia(a, succ, n, xp, full))
        else:
            raise ValueError(f'unknown op {op!r}')
    res = stack[0]
    # a bare atom/constant may still be a broadcast view of shape [F, V]; make
    # sure the result is a materialised [F, V] array of the requested dtype.
    if res.shape != (F, V):
        res = xp.broadcast_to(res, (F, V))
    return xp.ascontiguousarray(res.astype(dtype))


def all_valuations(n: int, k: int, xp=np, dtype=np.int32):
    """Enumerate every valuation of k propositions over n worlds.

    Each proposition independently picks a subset of worlds, so there are
    ``(2**n)**k`` valuations; valuation v assigns p_i the mask
    ``(v // (2**n)**i) % 2**n``.  Returns array [ (2**n)**k , k ].
    """
    base = 1 << n
    total = base ** k
    if k == 0:
        return xp.empty((1, 0), dtype=dtype)
    idx = xp.arange(total, dtype=xp.int64)
    cols = []
    for i in range(k):
        cols.append(((idx // (base ** i)) % base).astype(dtype))
    return xp.stack(cols, axis=1)


def truth_is_valid(truth, full):
    """Per (frame,valuation): True iff formula holds at *every* world."""
    return truth == full


def frame_models(truth, full, xp):
    """Per frame: True iff formula is valid on the frame (all valuations,
    all worlds).  truth: [F, V] -> returns bool [F]."""
    return xp.all(truth == full, axis=1)


def find_countermodels(truth, full, xp):
    """Per frame: a representative falsifying valuation index, or -1.

    Returns (has_cm: bool[F], first_val: int[F]).  ``first_val[f]`` is the
    index of the first valuation under which the formula fails on frame f
    (i.e. truth[f, v] != full), or -1 if the formula is frame-valid.
    """
    fails = truth != full                      # [F, V]
    has = xp.any(fails, axis=1)
    # argmax on the boolean mask gives the first True; guard the all-False rows
    first = xp.argmax(fails, axis=1)
    first = xp.where(has, first, -1)
    return has, first


def failing_world(truth_val, full):
    """Given a single truth mask that is != full, return one world w where the
    formula is false (lowest such bit).  Pure python int in/out."""
    missing = (~int(truth_val)) & full
    # lowest set bit position
    return (missing & -missing).bit_length() - 1


==> anc/code/cmcarto/verify.py <==
"""Independent, trusted reference checker for countermodel certificates.

This module shares *no* code with the data-parallel evaluator in
:mod:`cmcarto.semantics`.  It evaluates the Kripke satisfaction relation by a
direct recursive definition over explicit sets of worlds.  Its sole purpose is
to *verify* certificates emitted by the GPU search: a certificate is a small
witness (frame, valuation, world) and this checker confirms, independently,
that the claimed formula really is false there.  Because it is small, slow and
obviously correct, it is the trust anchor of the whole pipeline.
"""
from __future__ import annotations


def _succ_set(succ_mask: int):
    """Decode an n-bit successor mask into the set of successor worlds."""
    s = set()
    w = 0
    m = succ_mask
    while m:
        if m & 1:
            s.add(w)
        m >>= 1
        w += 1
    return s


def sat(f, succ_sets, val_sets, w: int) -> bool:
    """True iff (M, w) |= f, by the textbook recursive definition.

    succ_sets : list[set[int]]   successor set of each world
    val_sets  : list[set[int]]   val_sets[i] = worlds where p_i holds
    """
    t = f[0]
    if t == 'VAR':
        i = f[1]
        return i < len(val_sets) and w in val_sets[i]
    if t == 'TOP':
        return True
    if t == 'BOT':
        return False
    if t == 'NOT':
        return not sat(f[1], succ_sets, val_sets, w)
    if t == 'AND':
        return sat(f[1], succ_sets, val_sets, w) and sat(f[2], succ_sets, val_sets, w)
    if t == 'OR':
        return sat(f[1], succ_sets, val_sets, w) or sat(f[2], succ_sets, val_sets, w)
    if t == 'IMP':
        return (not sat(f[1], succ_sets, val_sets, w)) or sat(f[2], succ_sets, val_sets, w)
    if t == 'BOX':
        return all(sat(f[1], succ_sets, val_sets, u) for u in succ_sets[w])
    if t == 'DIA':
        return any(sat(f[1], succ_sets, val_sets, u) for u in succ_sets[w])
    raise ValueError(f'unknown node {f!r}')


def relation_holds(succ_sets, prop_name: str) -> bool:
    """Check a standard first-order frame condition on an explicit frame.

    Used both to certify that a countermodel's frame really belongs to a class
    and (downstream) to validate empirical back-projection.
    """
    n = len(succ_sets)
    W = range(n)
    if prop_name == 'all':
        return True
    if prop_name == 'reflexive':
        return all(w in succ_sets[w] for w in W)
    if prop_name == 'serial':
        return all(len(succ_sets[w]) > 0 for w in W)
    if prop_name == 'symmetric':
        return all((u in succ_sets[w]) <= (w in succ_sets[u]) for w in W for u in W)
    if prop_name == 'transitive':
        return all((v in succ_sets[u]) for w in W for u in succ_sets[w] for v in succ_sets[u])
    if prop_name == 'euclidean':
        # R(w,u) & R(w,v) -> R(u,v)
        return all(v in succ_sets[u] for w in W for u in succ_sets[w] for v in succ_sets[w])
    if prop_name == 'functional':
        return all(len(succ_sets[w]) <= 1 for w in W)
    if prop_name == 'dense':
        # R(w,v) -> exists u: R(w,u) & R(u,v)
        return all(any(v in succ_sets[u] for u in succ_sets[w]) for w in W for v in succ_sets[w])
    if prop_name == 'directed':
        # confluence: R(w,u) & R(w,v) -> exists z: R(u,z) & R(v,z)
        for w in W:
            succ = succ_sets[w]
            for u in succ:
                for v in succ:
                    if not any((z in succ_sets[u]) and (z in succ_sets[v]) for z in W):
                        return False
        return True
    raise ValueError(f'unknown frame property {prop_name!r}')


def verify_certificate(cert: dict) -> bool:
    """Verify a countermodel certificate.

    A certificate is a dict with keys:
        formula : the formula AST (nested tuples / lists)
        n       : number of worlds
        succ    : list[int]  successor mask per world  (length n)
        val     : list[int]  valuation mask per proposition
        world   : int        the world at which the formula is claimed false
        class   : optional str, the frame-class the countermodel must inhabit

    Returns True iff the formula is genuinely false at ``world`` (and, if a
    class is given, the frame really satisfies that class's condition).
    """
    f = _to_tuple(cert['formula'])
    n = cert['n']
    succ_sets = [_succ_set(int(m)) for m in cert['succ']]
    assert len(succ_sets) == n, 'frame size mismatch'
    val_sets = [_succ_set(int(m)) for m in cert['val']]
    w = int(cert['world'])
    # the formula must actually fail at the witnessed world
    if sat(f, succ_sets, val_sets, w):
        return False
    cls = cert.get('class')
    if cls and cls != 'K':
        cond = {'T': 'reflexive', 'S4': ['reflexive', 'transitive'],
                'S5': ['reflexive', 'symmetric', 'transitive'], 'D': 'serial',
                'B': 'symmetric', 'K4': 'transitive'}.get(cls, cls)
        conds = cond if isinstance(cond, list) else [cond]
        if not all(relation_holds(succ_sets, c) for c in conds):
            return False
    return True


def _to_tuple(f):
    """JSON round-trips tuples to lists; coerce back to the tuple AST."""
    if isinstance(f, (list, tuple)):
        return tuple(_to_tuple(x) if isinstance(x, (list, tuple)) else x for x in f)
    return f


==> anc/code/experiments/corpus.py <==
"""Build a deduplicated corpus of modal formulas.

Syntactic enumeration produces enormous numbers of formulas that denote the
same modal function.  We collapse them by a *semantic signature*: the exact
truth pattern of the formula over a fixed battery of small frames and all their
valuations.  Two formulas with identical signatures agree everywhere on the
battery and are treated as the same point of the atlas.  We keep the
syntactically smallest representative of each class.
"""
import hashlib
import numpy as np

from cmcarto import formula as F
from cmcarto import semantics as S
from cmcarto import frames as FR


def build_battery(n_max=3, k=2):
    bat = []
    for n in range(1, n_max + 1):
        succ = FR.enumerate_all_frames(n)
        vals = S.all_valuations(n, k)
        bat.append((n, succ, vals))
    return bat


def semantic_signature(formula, battery):
    rpn = F.to_rpn(formula)
    h = hashlib.blake2b(digest_size=16)
    for (n, succ, vals) in battery:
        truth = S.eval_truth(rpn, vals, succ, n, np)
        h.update(np.ascontiguousarray(truth.astype(np.int32)).tobytes())
    return h.digest()


def dedup(formulas, battery):
    seen = {}
    reps = []
    for f in sorted(formulas, key=F.size):
        sig = semantic_signature(f, battery)
        if sig not in seen:
            seen[sig] = f
            reps.append(f)
    return reps


def build_corpus(max_size=7, n_vars=2, battery_n=3, verbose=True):
    raw = F.all_formulas_upto(max_size, n_vars=n_vars)
    if verbose:
        print(f'syntactic formulas up to size {max_size} over {n_vars} vars: {len(raw):,}')
    battery = build_battery(n_max=battery_n, k=n_vars)
    reps = dedup(raw, battery)
    if verbose:
        print(f'semantically distinct representatives: {len(reps):,}')
    return reps


if __name__ == '__main__':
    import sys
    sz = int(sys.argv[1]) if len(sys.argv) > 1 else 7
    reps = build_corpus(max_size=sz)
    from collections import Counter
    by = Counter(F.size(f) for f in reps)
    print('size histogram of representatives:', dict(sorted(by.items())))


==> anc/code/experiments/cpu_baseline.cpp <==
#include <algorithm>
#include <chrono>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <immintrin.h>
#include <string>
#include <vector>

#include <omp.h>

// RPN for box(p -> q) -> (diamond p -> diamond q), using kernel.py opcodes.
static constexpr int OPS[] = {0, 0, 6, 7, 0, 8, 0, 8, 6, 6};
static constexpr int ARGS[] = {0, 1, 0, 0, 0, 0, 1, 0, 0, 0};

static inline int eval_formula(const int* succ, int valuation) {
    constexpr int n = 5;
    constexpr int full = (1 << n) - 1;
    int prop[2] = {valuation & full, (valuation >> n) & full};
    int stack[16];
    int sp = 0;
    for (int pc = 0; pc < 10; ++pc) {
        switch (OPS[pc]) {
            case 0: stack[sp++] = prop[ARGS[pc]]; break;
            case 6: {
                int b = stack[--sp];
                stack[sp - 1] = ((~stack[sp - 1]) & full) | b;
                break;
            }
            case 7: {
                int x = stack[sp - 1], notx = (~x) & full, r = 0;
                for (int w = 0; w < n; ++w)
                    if ((succ[w] & notx) == 0) r |= 1 << w;
                stack[sp - 1] = r;
                break;
            }
            case 8: {
                int x = stack[sp - 1], r = 0;
                for (int w = 0; w < n; ++w)
                    if ((succ[w] & x) != 0) r |= 1 << w;
                stack[sp - 1] = r;
                break;
            }
        }
    }
    return stack[0];
}

#if defined(__AVX512F__)
static inline __m512i eval_formula_avx512(const int* succ, int valuation_base) {
    constexpr int full = 31;
    const __m512i zero = _mm512_setzero_si512();
    const __m512i fullv = _mm512_set1_epi32(full);
    const __m512i valuation = _mm512_setr_epi32(
        valuation_base + 0, valuation_base + 1, valuation_base + 2,
        valuation_base + 3, valuation_base + 4, valuation_base + 5,
        valuation_base + 6, valuation_base + 7, valuation_base + 8,
        valuation_base + 9, valuation_base + 10, valuation_base + 11,
        valuation_base + 12, valuation_base + 13, valuation_base + 14,
        valuation_base + 15);
    const __m512i p = _mm512_and_si512(valuation, fullv);
    const __m512i q = _mm512_and_si512(_mm512_srli_epi32(valuation, 5), fullv);
    const __m512i p_imp_q = _mm512_or_si512(_mm512_xor_si512(p, fullv), q);

    auto box = [&](const __m512i x) {
        const __m512i notx = _mm512_xor_si512(x, fullv);
        __m512i result = zero;
        for (int w = 0; w < 5; ++w) {
            const __m512i overlap = _mm512_and_si512(
                _mm512_set1_epi32(succ[w]), notx);
            const __mmask16 holds = _mm512_cmpeq_epi32_mask(overlap, zero);
            result = _mm512_or_si512(
                result, _mm512_maskz_set1_epi32(holds, 1 << w));
        }
        return result;
    };
    auto dia = [&](const __m512i x) {
        __m512i result = zero;
        for (int w = 0; w < 5; ++w) {
            const __m512i overlap = _mm512_and_si512(
                _mm512_set1_epi32(succ[w]), x);
            const __mmask16 holds = _mm512_cmpneq_epi32_mask(overlap, zero);
            result = _mm512_or_si512(
                result, _mm512_maskz_set1_epi32(holds, 1 << w));
        }
        return result;
    };

    const __m512i antecedent = box(p_imp_q);
    const __m512i consequent = _mm512_or_si512(
        _mm512_xor_si512(dia(p), fullv), dia(q));
    return _mm512_or_si512(_mm512_xor_si512(antecedent, fullv), consequent);
}
#endif

int main(int argc, char** argv) {
    const std::int64_t frames = argc > 1 ? std::atoll(argv[1]) : 262144;
    const int threads = argc > 2 ? std::atoi(argv[2]) : 1;
    const std::string mode = argc > 3 ? argv[3] : "scalar";
    constexpr int n = 5, base = 1 << n, valuations = 1 << (2 * n);
    constexpr int full = base - 1;
    std::vector<int> succ(static_cast<std::size_t>(frames) * n);

#pragma omp parallel for num_threads(threads) schedule(static)
    for (std::int64_t f = 0; f < frames; ++f) {
        std::int64_t x = f;
        for (int w = 0; w < n; ++w) {
            succ[static_cast<std::size_t>(f) * n + w] = static_cast<int>(x % base);
            x /= base;
        }
    }

    std::uint64_t checksum = 0;
    const auto begin = std::chrono::steady_clock::now();
#pragma omp parallel for num_threads(threads) schedule(static) reduction(+:checksum)
    for (std::int64_t f = 0; f < frames; ++f) {
        const int* frame = &succ[static_cast<std::size_t>(f) * n];
        std::uint64_t local = 0;
        if (mode == "avx512") {
#if defined(__AVX512F__)
            for (int v = 0; v < valuations; v += 16) {
                const __m512i truth = eval_formula_avx512(frame, v);
                const __mmask16 failures = _mm512_cmpneq_epi32_mask(
                    truth, _mm512_set1_epi32(full));
                local += static_cast<unsigned>(__builtin_popcount(
                    static_cast<unsigned>(failures)));
            }
#else
            std::cerr << "AVX-512 mode requested but binary lacks AVX512F\n";
            return 3;
#endif
        } else {
            for (int v = 0; v < valuations; ++v)
                local += static_cast<unsigned>(eval_formula(frame, v) != full);
        }
        checksum += local;
    }
    const double seconds = std::chrono::duration<double>(
        std::chrono::steady_clock::now() - begin).count();
    const double evals = static_cast<double>(frames) * valuations;
    std::cout << "{\"backend\":\"cpp_" << (mode == "avx512" ? "avx512_openmp" : "openmp")
              << "\",\"threads\":" << threads
              << ",\"simd_lanes\":" << (mode == "avx512" ? 16 : 1)
              << ",\"frames\":" << frames
              << ",\"valuations\":" << valuations
              << ",\"formula_evaluations\":" << static_cast<std::uint64_t>(evals)
              << ",\"elapsed_sec\":" << seconds
              << ",\"Gevals_per_sec\":" << evals / seconds / 1e9
              << ",\"checksum\":" << checksum << "}\n";
    return 0;
}


==> anc/code/experiments/cpu_system_ablation.cpp <==
#include <algorithm>
#include <chrono>
#include <cmath>
#include <cstdint>
#include <cstdlib>
#include <iostream>
#include <immintrin.h>
#include <sstream>
#include <string>
#include <vector>

#include <omp.h>

static std::vector<int> parse_csv(const char* text) {
    std::vector<int> out;
    std::stringstream stream(text);
    std::string item;
    while (std::getline(stream, item, ',')) out.push_back(std::stoi(item));
    return out;
}

static double mean(const std::vector<double>& xs) {
    double s = 0.0;
    for (double x : xs) s += x;
    return xs.empty() ? 0.0 : s / xs.size();
}

static double sample_stddev(const std::vector<double>& xs) {
    if (xs.size() < 2) return 0.0;
    const double m = mean(xs);
    double ss = 0.0;
    for (double x : xs) {
        const double d = x - m;
        ss += d * d;
    }
    return std::sqrt(ss / (xs.size() - 1));
}

static bool keep_frame(const int* succ, int n, const std::string& cls) {
    if (cls == "K") return true;
    if (cls == "T") {
        for (int w = 0; w < n; ++w)
            if (((succ[w] >> w) & 1) == 0) return false;
        return true;
    }
    if (cls == "K4") {
        for (int w = 0; w < n; ++w)
            for (int u = 0; u < n; ++u)
                if (((succ[w] >> u) & 1) && (succ[u] & ~succ[w])) return false;
        return true;
    }
    return false;
}

static inline int eval_bitmask(const int* succ, int n, int k,
                               std::uint64_t valuation,
                               const std::vector<int>& ops,
                               const std::vector<int>& args) {
    const int full = (1 << n) - 1;
    int prop[4] = {0, 0, 0, 0};
    for (int i = 0; i < k; ++i)
        prop[i] = static_cast<int>((valuation >> (i * n)) & full);
    int stack[48];
    int sp = 0;
    for (std::size_t pc = 0; pc < ops.size(); ++pc) {
        switch (ops[pc]) {
            case 0: stack[sp++] = prop[args[pc]]; break;
            case 1: stack[sp++] = full; break;
            case 2: stack[sp++] = 0; break;
            case 3: stack[sp - 1] = (~stack[sp - 1]) & full; break;
            case 4: { int b = stack[--sp]; stack[sp - 1] &= b; } break;
            case 5: { int b = stack[--sp]; stack[sp - 1] |= b; } break;
            case 6: { int b = stack[--sp]; stack[sp - 1] = ((~stack[sp - 1]) & full) | b; } break;
            case 7: {
                int x = stack[sp - 1], notx = (~x) & full, r = 0;
                for (int w = 0; w < n; ++w)
                    if ((succ[w] & notx) == 0) r |= 1 << w;
                stack[sp - 1] = r;
                break;
            }
            case 8: {
                int x = stack[sp - 1], r = 0;
                for (int w = 0; w < n; ++w)
                    if ((succ[w] & x) != 0) r |= 1 << w;
                stack[sp - 1] = r;
                break;
            }
        }
    }
    return stack[0];
}

#if defined(__AVX512F__)
static inline __m512i eval_bitmask_avx512(const int* succ, int n, int k,
                                         std::uint32_t valuation_base,
                                         const std::vector<int>& ops,
                                         const std::vector<int>& args) {
    const int full = (1 << n) - 1;
    const __m512i zero = _mm512_setzero_si512();
    const __m512i fullv = _mm512_set1_epi32(full);
    const __m512i valuation = _mm512_setr_epi32(
        valuation_base + 0, valuation_base + 1, valuation_base + 2,
        valuation_base + 3, valuation_base + 4, valuation_base + 5,
        valuation_base + 6, valuation_base + 7, valuation_base + 8,
        valuation_base + 9, valuation_base + 10, valuation_base + 11,
        valuation_base + 12, valuation_base + 13, valuation_base + 14,
        valuation_base + 15);
    __m512i prop[4] = {zero, zero, zero, zero};
    for (int i = 0; i < k; ++i) {
        const __m512i shift = _mm512_set1_epi32(i * n);
        prop[i] = _mm512_and_si512(_mm512_srlv_epi32(valuation, shift), fullv);
    }
    __m512i stack[48];
    int sp = 0;
    for (std::size_t pc = 0; pc < ops.size(); ++pc) {
        switch (ops[pc]) {
            case 0: stack[sp++] = prop[args[pc]]; break;
            case 1: stack[sp++] = fullv; break;
            case 2: stack[sp++] = zero; break;
            case 3: stack[sp - 1] = _mm512_xor_si512(stack[sp - 1], fullv); break;
            case 4: {
                const __m512i b = stack[--sp];
                stack[sp - 1] = _mm512_and_si512(stack[sp - 1], b);
                break;
            }
            case 5: {
                const __m512i b = stack[--sp];
                stack[sp - 1] = _mm512_or_si512(stack[sp - 1], b);
                break;
            }
            case 6: {
                const __m512i b = stack[--sp];
                stack[sp - 1] = _mm512_or_si512(
                    _mm512_xor_si512(stack[sp - 1], fullv), b);
                break;
            }
            case 7: {
                const __m512i notx = _mm512_xor_si512(stack[sp - 1], fullv);
                __m512i result = zero;
                for (int w = 0; w < n; ++w) {
                    const __m512i overlap = _mm512_and_si512(
                        _mm512_set1_epi32(succ[w]), notx);
                    const __mmask16 holds = _mm512_cmpeq_epi32_mask(overlap, zero);
                    result = _mm512_or_si512(
                        result, _mm512_maskz_set1_epi32(holds, 1 << w));
                }
                stack[sp - 1] = result;
                break;
            }
            case 8: {
                const __m512i x = stack[sp - 1];
                __m512i result = zero;
                for (int w = 0; w < n; ++w) {
                    const __m512i overlap = _mm512_and_si512(
                        _mm512_set1_epi32(succ[w]), x);
                    const __mmask16 holds = _mm512_cmpneq_epi32_mask(overlap, zero);
                    result = _mm512_or_si512(
                        result, _mm512_maskz_set1_epi32(holds, 1 << w));
                }
                stack[sp - 1] = result;
                break;
            }
        }
    }
    return stack[0];
}
#endif

static inline int eval_scalar(const int* succ, int n, int k,
                              std::uint64_t valuation,
                              const std::vector<int>& ops,
                              const std::vector<int>& args) {
    unsigned char stack[48][16];
    int sp = 0;
    for (std::size_t pc = 0; pc < ops.size(); ++pc) {
        switch (ops[pc]) {
            case 0:
                for (int w = 0; w < n; ++w)
                    stack[sp][w] = (valuation >> (args[pc] * n + w)) & 1ULL;
                ++sp;
                break;
            case 1:
                for (int w = 0; w < n; ++w) stack[sp][w] = 1;
                ++sp;
                break;
            case 2:
                for (int w = 0; w < n; ++w) stack[sp][w] = 0;
                ++sp;
                break;
            case 3:
                for (int w = 0; w < n; ++w) stack[sp - 1][w] ^= 1;
                break;
            case 4:
                --sp;
                for (int w = 0; w < n; ++w) stack[sp - 1][w] &= stack[sp][w];
                break;
            case 5:
                --sp;
                for (int w = 0; w < n; ++w) stack[sp - 1][w] |= stack[sp][w];
                break;
            case 6:
                --sp;
                for (int w = 0; w < n; ++w)
                    stack[sp - 1][w] = (!stack[sp - 1][w]) | stack[sp][w];
                break;
            case 7: {
                unsigned char result[16];
                for (int w = 0; w < n; ++w) {
                    result[w] = 1;
                    for (int u = 0; u < n; ++u)
                        if (((succ[w] >> u) & 1) && !stack[sp - 1][u]) {
                            result[w] = 0; break;
                        }
                }
                for (int w = 0; w < n; ++w) stack[sp - 1][w] = result[w];
                break;
            }
            case 8: {
                unsigned char result[16];
                for (int w = 0; w < n; ++w) {
                    result[w] = 0;
                    for (int u = 0; u < n; ++u)
                        if (((succ[w] >> u) & 1) && stack[sp - 1][u]) {
                            result[w] = 1; break;
                        }
                }
                for (int w = 0; w < n; ++w) stack[sp - 1][w] = result[w];
                break;
            }
        }
    }
    int mask = 0;
    for (int w = 0; w < n; ++w) mask |= static_cast<int>(stack[0][w]) << w;
    return mask;
}

int main(int argc, char** argv) {
    if (argc != 10) {
        std::cerr << "usage: binary mode n k frames threads class ops args repeats\n";
        return 2;
    }
    const std::string mode = argv[1];
    const int n = std::atoi(argv[2]);
    const int k = std::atoi(argv[3]);
    const std::int64_t frame_prefix = std::atoll(argv[4]);
    const int threads = std::atoi(argv[5]);
    const std::string cls = argv[6];
    const std::vector<int> ops = parse_csv(argv[7]);
    const std::vector<int> args = parse_csv(argv[8]);
    const int repeats = std::atoi(argv[9]);
    const int base = 1 << n, full = base - 1;
    const std::uint64_t valuations = 1ULL << (k * n);

    const auto setup_begin = std::chrono::steady_clock::now();
    std::vector<int> frames;
    frames.reserve(static_cast<std::size_t>(frame_prefix) * n);
    for (std::int64_t f = 0; f < frame_prefix; ++f) {
        const std::uint64_t universe_mask = (1ULL << (n * n)) - 1ULL;
        std::uint64_t x = (static_cast<std::uint64_t>(f) * 0x9E3779B97F4A7C15ULL
                           + 0xD1B54A32D192ED03ULL) & universe_mask;
        int succ[16];
        for (int w = 0; w < n; ++w) { succ[w] = static_cast<int>(x % base); x /= base; }
        if (keep_frame(succ, n, cls))
            frames.insert(frames.end(), succ, succ + n);
    }
    const double setup_sec = std::chrono::duration<double>(
        std::chrono::steady_clock::now() - setup_begin).count();
    const std::int64_t accepted = static_cast<std::int64_t>(frames.size() / n);

    std::vector<double> elapsed;
    std::uint64_t final_checksum = 0;
    for (int rep = 0; rep < repeats; ++rep) {
        std::uint64_t checksum = 0;
        const auto begin = std::chrono::steady_clock::now();
#pragma omp parallel for num_threads(threads) schedule(static) reduction(+:checksum)
        for (std::int64_t f = 0; f < accepted; ++f) {
            const int* succ = &frames[static_cast<std::size_t>(f) * n];
            std::uint64_t local = 0;
            if (mode == "avx512") {
#if defined(__AVX512F__)
                for (std::uint64_t v = 0; v < valuations; v += 16) {
                    const __m512i truth = eval_bitmask_avx512(
                        succ, n, k, static_cast<std::uint32_t>(v), ops, args);
                    const __mmask16 failures = _mm512_cmpneq_epi32_mask(
                        truth, _mm512_set1_epi32(full));
                    local += static_cast<unsigned>(__builtin_popcount(
                        static_cast<unsigned>(failures)));
                }
#else
                std::cerr << "AVX-512 mode requested but binary lacks AVX512F\n";
                std::exit(3);
#endif
            } else {
                for (std::uint64_t v = 0; v < valuations; ++v) {
                    const int truth = mode == "scalar"
                        ? eval_scalar(succ, n, k, v, ops, args)
                        : eval_bitmask(succ, n, k, v, ops, args);
                    local += static_cast<unsigned>(truth != full);
                }
            }
            checksum += local;
        }
        elapsed.push_back(std::chrono::duration<double>(
            std::chrono::steady_clock::now() - begin).count());
        final_checksum = checksum;
    }
    const std::vector<double> raw_elapsed = elapsed;
    std::sort(elapsed.begin(), elapsed.end());
    const double seconds = elapsed[elapsed.size() / 2];
    const double elapsed_mean = mean(raw_elapsed);
    const double elapsed_std = sample_stddev(raw_elapsed);
    const double evaluations = static_cast<double>(accepted) * valuations;
    std::cout << "{\"backend\":\"cpu_" << mode << "\",\"threads\":" << threads
              << ",\"simd_lanes\":" << (mode == "avx512" ? 16 : 1)
              << ",\"class\":\"" << cls << "\",\"n\":" << n
              << ",\"variables\":" << k << ",\"formula_length\":" << ops.size()
              << ",\"frame_prefix\":" << frame_prefix
              << ",\"accepted_frames\":" << accepted
              << ",\"valuations\":" << valuations
              << ",\"formula_evaluations\":" << static_cast<std::uint64_t>(evaluations)
              << ",\"filter_setup_sec\":" << setup_sec
              << ",\"repeats\":" << repeats
              << ",\"elapsed_sec_samples\":[";
    for (std::size_t i = 0; i < raw_elapsed.size(); ++i) {
        if (i) std::cout << ",";
        std::cout << raw_elapsed[i];
    }
    std::cout << "]"
              << ",\"elapsed_sec\":" << seconds
              << ",\"elapsed_sec_mean\":" << elapsed_mean
              << ",\"elapsed_sec_std\":" << elapsed_std
              << ",\"Gevals_per_sec\":" << evaluations / seconds / 1e9
              << ",\"Gevals_per_sec_std_approx\":"
              << ((seconds > 0.0) ? (evaluations / 1e9) * elapsed_std / (seconds * seconds) : 0.0)
              << ",\"checksum\":" << final_checksum << "}\n";
    return 0;
}


==> anc/code/experiments/kernel_check.py <==
"""Validate and benchmark the fused CUDA frame-scan kernel.

Parity: the kernel's (nfail, firstval, firstworld) must equal the NumPy
reference for every named axiom and a batch of random formulas over all frames
up to n=4.  Throughput: scan a deep formula over *all* K-frames of size 5
(2**25 = 33.5M frames) and report frame- and eval-rates -- the headline that
justifies the H100.
"""
import os
import sys
import time
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import kernel as K
import cupy as cp


def parity():
    forms = [f for (f, _) in F.named_axioms().values()]
    # add random formulas
    import random
    random.seed(1)
    pool = F.all_formulas_upto(6, n_vars=2)
    forms += random.sample(pool, 40)
    worst = 0
    for f in forms:
        for n in range(1, 5):
            succ = FR.enumerate_all_frames(n)
            nf_r, fv_r, fw_r, V = K.frame_scan_ref(f, succ, n)
            nf, fv, fw, V2 = K.frame_scan(f, cp.asarray(succ), n)
            nf = cp.asnumpy(nf); fv = cp.asnumpy(fv); fw = cp.asnumpy(fw)
            d = int(np.sum(nf != nf_r)) + int(np.sum(fv != fv_r))
            # firstworld only meaningful where a countermodel exists
            mask = fv_r >= 0
            d += int(np.sum(fw[mask] != fw_r[mask]))
            worst = max(worst, d)
            if d:
                print(f'  MISMATCH {F.to_ascii(f)} n={n}: {d}')
    print(f'parity: worst mismatch across all formulas/n = {worst}')
    return worst == 0


def throughput():
    p, q = F.var(0), F.var(1)
    formula = F.imp(F.box(F.imp(p, q)), F.imp(F.dia(p), F.dia(q)))  # K-valid
    n = 5
    base = 1 << n
    total = base ** n                       # 2**25 frames
    print(f'enumerating all {total:,} K-frames of size {n} on device ...')
    idx = cp.arange(total, dtype=cp.int64)
    cols = [((idx // (base ** w)) % base).astype(cp.int32) for w in range(n)]
    succ = cp.ascontiguousarray(cp.stack(cols, axis=1))
    del idx, cols
    cp.cuda.Stream.null.synchronize()
    # warmup
    K.frame_scan(formula, succ[:100000], n)
    cp.cuda.Stream.null.synchronize()
    t0 = time.time()
    nf, fv, fw, V = K.frame_scan(formula, succ, n)
    cp.cuda.Stream.null.synchronize()
    dt = time.time() - t0
    evals = total * V
    cm = int((nf > 0).sum())
    print(f'formula: {F.to_ascii(formula)}  (V={V} valuations each)')
    print(f'scanned {total:,} frames x {V} valuations = {evals:,} formula evals')
    print(f'  time {dt:.3f}s  ->  {total/dt/1e6:.1f} M frames/s, '
          f'{evals/dt/1e9:.2f} G evals/s')
    print(f'  countermodel frames: {cm:,} (expect 0 for a K-valid formula)')
    free, tot = cp.cuda.runtime.memGetInfo()
    print(f'  GPU mem free/total {free/1e9:.1f}/{tot/1e9:.1f} GB')

    # a formula that DOES fail, to exercise the reduction
    f2 = F.imp(F.box(p), p)                 # T axiom, fails off reflexive frames
    t0 = time.time()
    nf2, fv2, fw2, V2 = K.frame_scan(f2, succ, n)
    cp.cuda.Stream.null.synchronize()
    dt2 = time.time() - t0
    cm2 = int((nf2 > 0).sum())
    print(f'T axiom scan: {dt2:.3f}s, countermodel frames {cm2:,}/{total:,} '
          f'({100*cm2/total:.1f}%)')


if __name__ == '__main__':
    ok = parity()
    print('PARITY', 'OK' if ok else 'FAILED')
    if ok:
        throughput()


==> anc/code/experiments/run_adversarial_frame_synthesis.py <==
"""GPU-guided adversarial Kripke-frame synthesis.

The indistinguishability mining experiment fixes a formula pair and tests it
against named stress families.  This experiment turns the search around: for a
candidate biconditional chi = phi <-> psi, synthesize many relations
R subseteq W x W and ask the H100 evaluator to find a distinguishing pointed
model.  The generated panels deliberately include non-template relation
mutators: SCC bottlenecks, dead-end insertion, back-edge injection, and edge
flips of several seed geometries.

This is still bounded evidence, not a validity proof.  A hit is accepted only
after the independent checker verifies the certificate; a miss means resistant
to this adversarial distribution and size range.
"""
from __future__ import annotations

import argparse
import json
import math
import os
import platform
import sys
import time
from collections import Counter, defaultdict

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import kernel as K
from cmcarto import verify as V
from experiments import run_indistinguishability_mining as M
from experiments import run_progressive_atlas as P


def biconditional(a, b):
    return F.conj(F.imp(a, b), F.imp(b, a))


def decode_valuation(index, n, k):
    full = (1 << n) - 1
    return [int((int(index) >> (i * n)) & full) for i in range(k)]


def modal_power(op, base, count):
    out = base
    for _ in range(count):
        out = F.box(out) if op == 'B' else F.dia(out)
    return out


def apply_context(word, formula):
    out = formula
    for op in reversed(word):
        out = F.box(out) if op == 'B' else F.dia(out)
    return out


def iterate_context(word, base, count):
    out = base
    for _ in range(count):
        out = apply_context(word, out)
    return out


def pack_relations(bits):
    count, n, _ = bits.shape
    out = np.zeros((count, n), dtype=np.int32)
    for w in range(n):
        row = bits[:, w, :]
        for u in range(n):
            out[:, w] |= row[:, u].astype(np.int32) << u
    return out


def relation_bits(frame, n):
    bits = np.zeros((n, n), dtype=bool)
    for w, mask in enumerate(frame):
        x = int(mask)
        for u in range(n):
            bits[w, u] = bool((x >> u) & 1)
    return bits


def canonical_frames(n):
    path = [1 << (w + 1) if w + 1 < n else 0 for w in range(n)]
    reverse = [0] * n
    for w in range(1, n):
        reverse[w] = 1 << (w - 1)
    looped_path = list(path)
    looped_path[-1] = 1 << (n - 1)
    reflexive_path = [int(mask | (1 << w)) for w, mask in enumerate(path)]
    fork = list(path)
    if n >= 3:
        fork[0] |= 1 << (n - 2)
    cycle = [1 << ((w + 1) % n) for w in range(n)]
    out_star = [sum(1 << u for u in range(1, n))] + [0] * (n - 1)
    return [
        ('path', path),
        ('reverse_path', reverse),
        ('looped_path', looped_path),
        ('reflexive_path', reflexive_path),
        ('fork', fork),
        ('cycle', cycle),
        ('out_star', out_star),
    ]


def unique_frames(frames):
    if len(frames) == 0:
        return frames.astype(np.int32)
    return np.unique(np.ascontiguousarray(frames, dtype=np.int32), axis=0)


def erdos_renyi_frames(n, count, rng):
    probs = np.asarray([0.06, 0.12, 0.20, 0.32, 0.50, 0.68, 0.84], dtype=np.float32)
    chunks = []
    per = max(1, math.ceil(count / len(probs)))
    for prob in probs:
        bits = rng.random((per, n, n)) < float(prob)
        chunks.append(pack_relations(bits))
    return unique_frames(np.vstack(chunks)[:count])


def edge_flip_mutation_frames(n, count, rng):
    seeds = np.asarray([frame for _, frame in canonical_frames(n)], dtype=np.int32)
    seed_bits = np.stack([relation_bits(frame, n) for frame in seeds], axis=0)
    ids = rng.integers(0, len(seeds), size=count)
    bits = seed_bits[ids].copy()
    max_flips = max(2, min(8, n // 2))
    flips = rng.integers(1, max_flips + 1, size=count)
    for r in range(max_flips):
        active = flips > r
        idx = np.flatnonzero(active)
        if not len(idx):
            continue
        pos = rng.integers(0, n * n, size=len(idx))
        bits[idx, pos // n, pos % n] ^= True
    return unique_frames(pack_relations(bits))


def scc_bottleneck_bits(n, count, rng):
    bits = np.zeros((count, n, n), dtype=bool)
    cuts = [0, max(1, n // 3), max(2, (2 * n) // 3), n]
    for bi, (a, b) in enumerate(zip(cuts[:-1], cuts[1:])):
        if a >= b:
            continue
        prob = [0.78, 0.62, 0.50][bi]
        bits[:, a:b, a:b] = rng.random((count, b - a, b - a)) < prob
        loop_mask = rng.random((count, b - a)) < 0.45
        for off in range(b - a):
            bits[:, a + off, a + off] |= loop_mask[:, off]
    for a, b in zip(cuts[1:-1], cuts[2:]):
        left = max(0, a - 1)
        right = a
        bits[:, left, right] = True
        if b - right > 1:
            extra = rng.integers(right, b, size=count)
            bits[np.arange(count), left, extra] |= rng.random(count) < 0.35
    # Sparse back-bridges make some frames cyclic without collapsing to dense.
    back = rng.random((count, n, n)) < 0.018
    bits |= np.tril(back, k=-1)
    return bits


def scc_bottleneck_frames(n, count, rng):
    bits = scc_bottleneck_bits(n, count, rng)
    return unique_frames(pack_relations(bits))


def deadend_insertion_frames(n, count, rng):
    bits = np.zeros((count, n, n), dtype=bool)
    spine = max(2, min(n, int(round(0.58 * n))))
    for w in range(spine - 1):
        bits[:, w, w + 1] = True
    leaves = list(range(spine, n))
    if leaves:
        for leaf in leaves:
            parent = rng.integers(0, spine, size=count)
            bits[np.arange(count), parent, leaf] = True
            bits[:, leaf, leaf] |= rng.random(count) < 0.18
        # Some leaves rejoin the spine, producing non-tree near misses.
        rejoin = rng.random((count, len(leaves))) < 0.12
        targets = rng.integers(0, spine, size=(count, len(leaves)))
        for j, leaf in enumerate(leaves):
            bits[np.arange(count), leaf, targets[:, j]] |= rejoin[:, j]
    noise = rng.random((count, n, n)) < 0.012
    bits ^= noise
    return unique_frames(pack_relations(bits))


def backedge_injection_frames(n, count, rng):
    upper = np.triu(rng.random((count, n, n)) < 0.105, k=1)
    lower = np.tril(rng.random((count, n, n)) < 0.035, k=-1)
    loops = rng.random((count, n)) < 0.16
    bits = upper | lower
    for w in range(n):
        bits[:, w, w] = loops[:, w]
    # Ensure every frame has at least one long edge and one return edge.
    bits[:, 0, n - 1] = True
    if n >= 3:
        targets = rng.integers(0, n - 1, size=count)
        bits[np.arange(count), n - 1, targets] = True
    return unique_frames(pack_relations(bits))


def permuted_bottleneck_frames(n, count, rng):
    bits = scc_bottleneck_bits(n, count, rng)
    perms = np.argsort(rng.random((count, n)), axis=1)
    rows = np.arange(count)[:, None, None]
    permuted = bits[rows, perms[:, :, None], perms[:, None, :]]
    return unique_frames(pack_relations(permuted))


GENERATORS = {
    'erdos_renyi': erdos_renyi_frames,
    'edge_flip_mutation': edge_flip_mutation_frames,
    'scc_bottleneck': scc_bottleneck_frames,
    'deadend_insertion': deadend_insertion_frames,
    'backedge_injection': backedge_injection_frames,
    'permuted_bottleneck': permuted_bottleneck_frames,
}


def popcount_array(frames):
    return np.asarray([[int(int(mask).bit_count()) for mask in frame]
                       for frame in frames], dtype=np.int16)


def scc_sizes(bits):
    n = bits.shape[0]
    index = 0
    stack = []
    on_stack = [False] * n
    indices = [-1] * n
    low = [0] * n
    sizes = []

    def visit(v):
        nonlocal index
        indices[v] = low[v] = index
        index += 1
        stack.append(v)
        on_stack[v] = True
        for w in np.flatnonzero(bits[v]):
            w = int(w)
            if indices[w] < 0:
                visit(w)
                low[v] = min(low[v], low[w])
            elif on_stack[w]:
                low[v] = min(low[v], indices[w])
        if low[v] == indices[v]:
            size = 0
            while True:
                w = stack.pop()
                on_stack[w] = False
                size += 1
                if w == v:
                    break
            sizes.append(size)

    for v in range(n):
        if indices[v] < 0:
            visit(v)
    return sizes


def weak_components(bits):
    n = bits.shape[0]
    adj = bits | bits.T
    seen = np.zeros(n, dtype=bool)
    comps = 0
    for start in range(n):
        if seen[start]:
            continue
        comps += 1
        stack = [start]
        seen[start] = True
        while stack:
            v = stack.pop()
            for u in np.flatnonzero(adj[v]):
                u = int(u)
                if not seen[u]:
                    seen[u] = True
                    stack.append(u)
    return comps


def frame_metrics(frame):
    n = len(frame)
    bits = relation_bits(frame, n)
    outdeg = bits.sum(axis=1)
    indeg = bits.sum(axis=0)
    edges = int(outdeg.sum())
    density = edges / float(max(n * n, 1))
    loops = int(np.trace(bits))
    reciprocal = int(np.triu(bits & bits.T, k=1).sum())
    scc = scc_sizes(bits)
    largest_scc = max(scc) if scc else 0
    comps = weak_components(bits)
    functional_frac = float(np.mean(outdeg <= 1))
    indeg_cap_frac = float(np.mean(indeg <= 1))
    edge_path_close = math.exp(-abs(edges - max(n - 1, 1)) / float(max(n, 1)))
    path_sim = functional_frac * indeg_cap_frac * edge_path_close * (1.0 if comps == 1 else 0.65)
    cycle_sim = (float(np.mean(outdeg == 1)) * float(np.mean(indeg == 1))
                 * math.exp(-abs(edges - n) / float(max(n, 1))))
    star_sim = ((float(outdeg.max()) / float(max(n - 1, 1)))
                * float(np.mean(outdeg == 0))
                * edge_path_close)
    extreme_density = max(0.0, (0.08 - density) / 0.08,
                          (density - 0.92) / 0.08)
    template_similarity = max(path_sim, cycle_sim, star_sim, extreme_density)
    branchiness = float(np.mean(outdeg >= 2))
    scc_balance = 1.0 - abs((largest_scc / float(max(n, 1))) - 0.55)
    novelty = float(np.clip(1.0 - template_similarity
                            + 0.12 * branchiness
                            + 0.10 * min(reciprocal / float(max(n, 1)), 1.0)
                            + 0.08 * max(0.0, scc_balance), 0.0, 1.0))
    return {
        'n': int(n),
        'edge_count': edges,
        'density': density,
        'loops': loops,
        'dead_ends': int(np.sum(outdeg == 0)),
        'max_outdegree': int(outdeg.max()) if n else 0,
        'max_indegree': int(indeg.max()) if n else 0,
        'reciprocal_pairs': reciprocal,
        'weak_components': int(comps),
        'scc_count': int(len(scc)),
        'largest_scc': int(largest_scc),
        'path_similarity': float(path_sim),
        'cycle_similarity': float(cycle_sim),
        'star_similarity': float(star_sim),
        'template_similarity': float(template_similarity),
        'novelty_score': novelty,
        'template_like': bool(template_similarity >= 0.72),
    }


def sample_panel_metrics(frames, sample, seed):
    rng = np.random.default_rng(seed)
    if len(frames) == 0:
        return {}
    ids = rng.choice(len(frames), size=min(sample, len(frames)), replace=False)
    metrics = [frame_metrics(frames[int(i)]) for i in ids]
    return {
        'sample_size': int(len(metrics)),
        'density_mean': float(np.mean([m['density'] for m in metrics])),
        'density_p05': float(np.percentile([m['density'] for m in metrics], 5)),
        'density_p95': float(np.percentile([m['density'] for m in metrics], 95)),
        'novelty_mean': float(np.mean([m['novelty_score'] for m in metrics])),
        'template_like_fraction': float(np.mean([m['template_like'] for m in metrics])),
        'largest_scc_mean': float(np.mean([m['largest_scc'] for m in metrics])),
        'weak_components_mean': float(np.mean([m['weak_components'] for m in metrics])),
    }


def load_report_candidates(args):
    source = args.source
    if not os.path.exists(source) and source.startswith('../data/'):
        alt = os.path.join('figdata', os.path.basename(source))
        if os.path.exists(alt):
            source = alt
    if not os.path.exists(source):
        raise FileNotFoundError(source)
    with open(source) as fh:
        report = json.load(fh)

    contexts = M.context_words(args.max_context_len, args.explicit_contexts)
    generated = M.generate_candidates(contexts, args.max_iter, args.max_formula_nodes)
    by_key = {(F.to_ascii(row['phi']), F.to_ascii(row['psi'])): row
              for row in generated}
    rows = []
    skipped = Counter()
    for rec in report['candidates']:
        if int(rec['exact_agree_through']) < args.exact_max:
            skipped['not_exact_prefix'] += 1
            continue
        key = (rec['phi'], rec['psi'])
        gen = by_key.get(key)
        if gen is None:
            skipped['not_reconstructed'] += 1
            continue
        chi = biconditional(gen['phi'], gen['psi'])
        variables = F.num_vars(chi)
        sep = rec['separation_size']
        category = 'late_template_witness' if sep is not None else 'template_resistant'
        rows.append({
            'id': f'report:{len(rows)}',
            'source': 'indistinguishability_mining_h100',
            'category': category,
            'base': rec['base'],
            'context': rec['context'],
            'iteration': int(rec['iteration']),
            'phi': gen['phi'],
            'psi': gen['psi'],
            'chi': chi,
            'phi_ascii': rec['phi'],
            'psi_ascii': rec['psi'],
            'phi_latex': rec.get('phi_latex', F.to_latex(gen['phi'])),
            'psi_latex': rec.get('psi_latex', F.to_latex(gen['psi'])),
            'variables': variables,
            'phi_size': int(rec['phi_size']),
            'psi_size': int(rec['psi_size']),
            'known_separation_size': sep,
            'known_witness_source': rec['witness_source'],
            'exact_agree_through': int(rec['exact_agree_through']),
        })

    late0 = [r for r in rows if r['category'] == 'late_template_witness'
             and r['variables'] == 0]
    late1 = [r for r in rows if r['category'] == 'late_template_witness'
             and r['variables'] == 1]
    resistant0 = [r for r in rows if r['category'] == 'template_resistant'
                  and r['variables'] == 0]
    resistant1 = [r for r in rows if r['category'] == 'template_resistant'
                  and r['variables'] == 1]
    late0.sort(key=lambda r: (r['known_separation_size'] or 0,
                              r['phi_size'] + r['psi_size']), reverse=True)
    late1.sort(key=lambda r: (r['known_separation_size'] or 0,
                              r['phi_size'] + r['psi_size']), reverse=True)
    resistant0.sort(key=lambda r: (r['phi_size'] + r['psi_size']), reverse=True)
    resistant1.sort(key=lambda r: (r['phi_size'] + r['psi_size']), reverse=True)

    selected = []
    selected.extend(late0[:args.late_zero_limit])
    selected.extend(late1[:args.late_one_limit])
    selected.extend(resistant0[:args.resistant_zero_limit])
    selected.extend(resistant1[:args.resistant_one_limit])

    # Add calibrated witness-rich controls, deduplicated against report rows.
    controls = control_pairs()
    seen = {(r['phi_ascii'], r['psi_ascii']) for r in selected}
    for row in controls:
        key = (row['phi_ascii'], row['psi_ascii'])
        if key in seen:
            for existing in selected:
                if (existing['phi_ascii'], existing['psi_ascii']) == key:
                    existing.setdefault('control_roles', []).append(row['control_role'])
                    break
            continue
        row['id'] = f'control:{len(selected)}'
        selected.append(row)
        seen.add(key)

    for i, row in enumerate(selected):
        row['run_index'] = i
    return selected, {
        'source': source,
        'source_candidate_pairs': int(report['report']['candidate_pairs']),
        'skipped': dict(skipped),
        'selected_by_bucket': {
            'late_zero_var': min(args.late_zero_limit, len(late0)),
            'late_one_var': min(args.late_one_limit, len(late1)),
            'resistant_zero_var': min(args.resistant_zero_limit, len(resistant0)),
            'resistant_one_var': min(args.resistant_one_limit, len(resistant1)),
            'controls': len(controls),
        },
    }


def control_pairs():
    out = []
    for m in (5, 7, 9, 11):
        phi = modal_power('D', F.TOP, m)
        psi = modal_power('D', F.TOP, m + 1)
        out.append({
            'source': 'calibration_control',
            'category': 'calibration_control',
            'control_role': f'diamond_depth_{m}_vs_{m+1}',
            'base': 'top',
            'context': 'D',
            'iteration': m,
            'phi': phi,
            'psi': psi,
            'chi': biconditional(phi, psi),
            'phi_ascii': F.to_ascii(phi),
            'psi_ascii': F.to_ascii(psi),
            'phi_latex': F.to_latex(phi),
            'psi_latex': F.to_latex(psi),
            'variables': 0,
            'phi_size': F.size(phi),
            'psi_size': F.size(psi),
            'known_separation_size': m + 1,
            'known_witness_source': 'path',
            'exact_agree_through': min(5, m),
        })
        phi = modal_power('B', F.BOT, m)
        psi = modal_power('B', F.BOT, m + 1)
        out.append({
            'source': 'calibration_control',
            'category': 'calibration_control',
            'control_role': f'box_depth_{m}_vs_{m+1}',
            'base': 'bottom',
            'context': 'B',
            'iteration': m,
            'phi': phi,
            'psi': psi,
            'chi': biconditional(phi, psi),
            'phi_ascii': F.to_ascii(phi),
            'psi_ascii': F.to_ascii(psi),
            'phi_latex': F.to_latex(phi),
            'psi_latex': F.to_latex(psi),
            'variables': 0,
            'phi_size': F.size(phi),
            'psi_size': F.size(psi),
            'known_separation_size': m + 1,
            'known_witness_source': 'path',
            'exact_agree_through': min(5, m),
        })
    for m in (2, 3, 4):
        phi = iterate_context('BD', F.TOP, m)
        psi = iterate_context('BD', F.TOP, m + 1)
        out.append({
            'source': 'calibration_control',
            'category': 'calibration_control',
            'control_role': f'alternating_BD_{m}_vs_{m+1}',
            'base': 'top',
            'context': 'BD',
            'iteration': m,
            'phi': phi,
            'psi': psi,
            'chi': biconditional(phi, psi),
            'phi_ascii': F.to_ascii(phi),
            'psi_ascii': F.to_ascii(psi),
            'phi_latex': F.to_latex(phi),
            'psi_latex': F.to_latex(psi),
            'variables': 0,
            'phi_size': F.size(phi),
            'psi_size': F.size(psi),
            'known_separation_size': 2 * (m + 1),
            'known_witness_source': 'path',
            'exact_agree_through': 5,
        })
    return out


def eligible_indices(candidates, n, args, unresolved_only=False):
    out = []
    for i, row in enumerate(candidates):
        if unresolved_only and row.get('hit') is not None:
            continue
        if row['variables'] == 0:
            out.append(i)
        elif row['variables'] <= args.max_vars and n <= args.one_var_n_max:
            out.append(i)
    return out


def make_certificate(row, n, frame, cp):
    nf, first_val, first_world, _ = K.frame_scan(
        row['chi'], cp.asarray(np.asarray([frame], dtype=np.int32)), n)
    cp.cuda.Stream.null.synchronize()
    nf_h = int(cp.asnumpy(nf)[0])
    val_h = int(cp.asnumpy(first_val)[0])
    world_h = int(cp.asnumpy(first_world)[0])
    cert = {
        'formula': row['chi'],
        'n': int(n),
        'succ': [int(x) for x in frame],
        'val': decode_valuation(val_h, n, F.num_vars(row['chi'])),
        'world': world_h,
        'class': 'K',
    }
    return cert, nf_h, val_h, world_h


def evaluate_panel(cp, candidates, indices, frames, n, strategy, args):
    if not indices or len(frames) == 0:
        return {'hits': [], 'eval_sec': 0.0, 'pair_frame_evaluations': 0,
                'valuation_frame_evaluations': 0}
    t0 = time.perf_counter()
    forms = [candidates[i]['chi'] for i in indices]
    prog = tuple(cp.asarray(x) for x in K.compile_batch(forms))
    hits = []
    pair_frame_evals = 0
    valuation_frame_evals = 0
    for start in range(0, len(frames), args.frame_chunk):
        sub = np.ascontiguousarray(frames[start:start + args.frame_chunk], dtype=np.int32)
        succ = cp.asarray(sub)
        fail, first = K.batch_scan_class(
            prog, succ, n, len(forms), chunk=args.kernel_chunk,
            label=f'adversarial-{strategy}-n{n}')
        cp.cuda.Stream.null.synchronize()
        fail_h = cp.asnumpy(fail)
        first_h = cp.asnumpy(first)
        pair_frame_evals += len(sub) * len(forms)
        valuation_frame_evals += int(sum(len(sub) * ((1 << n) ** F.num_vars(form))
                                         for form in forms))
        hit_local = np.flatnonzero(fail_h > 0)
        for local in hit_local:
            global_idx = indices[int(local)]
            row = candidates[global_idx]
            if row.get('hit') is not None:
                continue
            fi = int(first_h[int(local)])
            if fi < 0 or fi >= len(sub):
                continue
            frame = sub[fi]
            cert, nfail, val, world = make_certificate(row, n, frame, cp)
            metrics = frame_metrics(frame)
            verified = bool(V.verify_certificate(cert))
            hit = {
                'candidate_index': int(global_idx),
                'strategy': strategy,
                'n': int(n),
                'frame_offset': int(start + fi),
                'panel_first_frame': int(fi),
                'nfail_valuations': int(nfail),
                'valuation_index': int(val),
                'world': int(world),
                'verified': verified,
                'certificate': cert,
                'frame_metrics': metrics,
            }
            hits.append(hit)
            row['hit'] = hit
        del succ, fail, first
        cp.get_default_memory_pool().free_all_blocks()
    return {
        'hits': hits,
        'eval_sec': time.perf_counter() - t0,
        'pair_frame_evaluations': int(pair_frame_evals),
        'valuation_frame_evaluations': int(valuation_frame_evals),
    }


def evaluate_calibration(cp, candidates, args):
    rows = []
    for n in args.n_values:
        frames = np.asarray([frame for _, frame in canonical_frames(n)], dtype=np.int32)
        labels = [label for label, _ in canonical_frames(n)]
        indices = eligible_indices(candidates, n, args, unresolved_only=False)
        if not indices:
            continue
        # Calibration is not allowed to fill the candidate hit slot.
        saved = [candidates[i].pop('hit', None) for i in indices]
        result = evaluate_panel(cp, candidates, indices, frames, n, 'calibration_templates', args)
        for i, old in zip(indices, saved):
            if old is None:
                candidates[i].pop('hit', None)
            else:
                candidates[i]['hit'] = old
        for hit in result['hits']:
            hit['template_label'] = labels[hit['frame_offset']]
        rows.append({
            'n': int(n),
            'frames': int(len(frames)),
            'eligible_pairs': int(len(indices)),
            'hits': int(len(result['hits'])),
            'verified_hits': int(sum(h['verified'] for h in result['hits'])),
            'eval_sec': result['eval_sec'],
            'examples': summarise_hits(candidates, result['hits'][:6]),
        })
    return rows


def summarise_hits(candidates, hits):
    out = []
    for hit in hits:
        row = candidates[hit['candidate_index']]
        out.append({
            'candidate_index': int(hit['candidate_index']),
            'phi': row['phi_ascii'],
            'psi': row['psi_ascii'],
            'category': row['category'],
            'known_separation_size': row['known_separation_size'],
            'known_witness_source': row['known_witness_source'],
            'strategy': hit['strategy'],
            'n': hit['n'],
            'verified': hit['verified'],
            'novelty_score': hit['frame_metrics']['novelty_score'],
            'template_similarity': hit['frame_metrics']['template_similarity'],
            'template_like': hit['frame_metrics']['template_like'],
            'edge_count': hit['frame_metrics']['edge_count'],
            'density': hit['frame_metrics']['density'],
            'largest_scc': hit['frame_metrics']['largest_scc'],
            'scc_count': hit['frame_metrics']['scc_count'],
        })
    return out


def compact_candidate(row):
    out = {
        'run_index': int(row['run_index']),
        'source': row['source'],
        'category': row['category'],
        'phi': row['phi_ascii'],
        'psi': row['psi_ascii'],
        'phi_latex': row['phi_latex'],
        'psi_latex': row['psi_latex'],
        'variables': int(row['variables']),
        'phi_size': int(row['phi_size']),
        'psi_size': int(row['psi_size']),
        'known_separation_size': row['known_separation_size'],
        'known_witness_source': row['known_witness_source'],
        'exact_agree_through': int(row['exact_agree_through']),
    }
    if 'control_roles' in row:
        out['control_roles'] = row['control_roles']
    if row.get('hit') is not None:
        hit = row['hit']
        out['adversarial_hit'] = {
            'strategy': hit['strategy'],
            'n': hit['n'],
            'verified': hit['verified'],
            'nfail_valuations': hit['nfail_valuations'],
            'valuation_index': hit['valuation_index'],
            'world': hit['world'],
            'frame_metrics': hit['frame_metrics'],
            'certificate': hit['certificate'],
        }
    else:
        out['adversarial_hit'] = None
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--source', default='../data/indistinguishability_mining_h100.json')
    ap.add_argument('--out', default='results/adversarial_frame_synthesis_h100.json')
    ap.add_argument('--exact-max', type=int, default=5)
    ap.add_argument('--n-values', default='6,8,10,12,14,16')
    ap.add_argument('--strategies', default=','.join(GENERATORS))
    ap.add_argument('--frames-per-strategy', type=int, default=80_000)
    ap.add_argument('--frame-chunk', type=int, default=40_000)
    ap.add_argument('--kernel-chunk', type=int, default=2_000_000)
    ap.add_argument('--late-zero-limit', type=int, default=96)
    ap.add_argument('--late-one-limit', type=int, default=18)
    ap.add_argument('--resistant-zero-limit', type=int, default=40)
    ap.add_argument('--resistant-one-limit', type=int, default=0)
    ap.add_argument('--max-vars', type=int, default=1)
    ap.add_argument('--one-var-n-max', type=int, default=10)
    ap.add_argument('--sample-metrics', type=int, default=128)
    ap.add_argument('--seed', type=int, default=20260613)
    ap.add_argument('--max-context-len', type=int, default=3)
    ap.add_argument('--explicit-contexts', default='BD,DB,BB,DD')
    ap.add_argument('--max-iter', type=int, default=7)
    ap.add_argument('--max-formula-nodes', type=int, default=21)
    args = ap.parse_args()
    args.n_values = [int(x) for x in args.n_values.split(',') if x.strip()]
    strategies = [x.strip() for x in args.strategies.split(',') if x.strip()]
    unknown = [s for s in strategies if s not in GENERATORS]
    if unknown:
        raise ValueError(f'unknown strategies: {unknown}')
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)

    import cupy as cp

    t0 = time.perf_counter()
    candidates, selection_meta = load_report_candidates(args)
    print(f'adversarial candidates: {len(candidates):,}', flush=True)
    print('candidate categories:',
          dict(Counter(row['category'] for row in candidates)), flush=True)

    calibration = evaluate_calibration(cp, candidates, args)
    for row in calibration:
        print(f'calibration n={row["n"]}: hits={row["hits"]}/'
              f'{row["eligible_pairs"]} frames={row["frames"]}', flush=True)

    panel_rows = []
    all_hits = []
    totals = defaultdict(int)
    for n in args.n_values:
        for strategy in strategies:
            active = eligible_indices(candidates, n, args, unresolved_only=True)
            if not active:
                continue
            rng = np.random.default_rng(args.seed + 100_003 * n
                                        + 7_919 * (strategies.index(strategy) + 1))
            gen_t0 = time.perf_counter()
            frames = GENERATORS[strategy](n, args.frames_per_strategy, rng)
            gen_sec = time.perf_counter() - gen_t0
            metrics = sample_panel_metrics(
                frames, args.sample_metrics,
                args.seed + 17 * n + strategies.index(strategy))
            result = evaluate_panel(cp, candidates, active, frames, n, strategy, args)
            hits = result['hits']
            all_hits.extend(hits)
            totals['relations_generated'] += int(len(frames))
            totals['pair_frame_evaluations'] += result['pair_frame_evaluations']
            totals['valuation_frame_evaluations'] += result['valuation_frame_evaluations']
            totals['verified_hits'] += int(sum(h['verified'] for h in hits))
            panel = {
                'n': int(n),
                'strategy': strategy,
                'relations_generated': int(len(frames)),
                'eligible_unresolved_pairs': int(len(active)),
                'new_hits': int(len(hits)),
                'verified_new_hits': int(sum(h['verified'] for h in hits)),
                'non_template_new_hits': int(sum(
                    h['verified'] and not h['frame_metrics']['template_like']
                    for h in hits)),
                'frame_generation_sec': gen_sec,
                'gpu_eval_sec': result['eval_sec'],
                'pair_frame_evaluations': result['pair_frame_evaluations'],
                'valuation_frame_evaluations': result['valuation_frame_evaluations'],
                'panel_metrics_sample': metrics,
                'hit_examples': summarise_hits(candidates, hits[:8]),
            }
            panel_rows.append(panel)
            print(f'n={n:2d} {strategy:20s} frames={len(frames):,} '
                  f'active={len(active):,} hits={len(hits):,} '
                  f'gpu={result["eval_sec"]:.1f}s', flush=True)
            del frames
            cp.get_default_memory_pool().free_all_blocks()

    verified_hits = [h for h in all_hits if h['verified']]
    non_template_hits = [h for h in verified_hits
                         if not h['frame_metrics']['template_like']]
    hit_candidates = {h['candidate_index'] for h in verified_hits}
    resistant = [i for i, row in enumerate(candidates)
                 if row.get('hit') is None
                 and any(i in eligible_indices(candidates, n, args, unresolved_only=False)
                         for n in args.n_values)]
    category_hist = Counter(candidates[h['candidate_index']]['category']
                            for h in verified_hits)
    strategy_hist = Counter(h['strategy'] for h in verified_hits)
    sep_hist = Counter(str(candidates[h['candidate_index']]['known_separation_size'])
                       for h in verified_hits)
    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    gpu_name = props['name'].decode() if isinstance(props['name'], bytes) else props['name']
    report = {
        'protocol': (
            'GPU-guided adversarial frame synthesis for chi=phi<->psi. '
            'Candidate pairs come from exact agreement through five worlds in '
            'the H100 mining report. Calibration uses named templates; reported '
            'adversarial hits come from synthesized relation panels and are '
            'accepted only after independent certificate verification.'
        ),
        'bounded_scope': (
            'A miss is not a validity proof. It means no distinguishing pointed '
            'model was found in the generated relation populations and size '
            'range. One-variable candidates are skipped above one_var_n_max to '
            'keep valuation enumeration within the stated budget.'
        ),
        'seed': args.seed,
        'n_values': args.n_values,
        'strategies': strategies,
        'frames_per_strategy_requested': args.frames_per_strategy,
        'selection': selection_meta,
        'candidate_count': int(len(candidates)),
        'candidate_category_histogram': dict(Counter(row['category'] for row in candidates)),
        'calibration': calibration,
        'panels': panel_rows,
        'summary': {
            'relations_generated': int(totals['relations_generated']),
            'pair_frame_evaluations': int(totals['pair_frame_evaluations']),
            'valuation_frame_evaluations': int(totals['valuation_frame_evaluations']),
            'verified_adversarial_hits': int(len(verified_hits)),
            'verified_non_template_hits': int(len(non_template_hits)),
            'hit_candidate_count': int(len(hit_candidates)),
            'adversarial_resistant_candidate_count': int(len(resistant)),
            'hit_category_histogram': dict(category_hist),
            'hit_strategy_histogram': dict(strategy_hist),
            'known_separation_histogram_for_hits': dict(sep_hist),
            'best_non_template_examples': summarise_hits(
                candidates,
                sorted(non_template_hits,
                       key=lambda h: (h['frame_metrics']['novelty_score'],
                                      h['nfail_valuations']),
                       reverse=True)[:12]),
            'resistant_examples': [
                {
                    'candidate_index': int(i),
                    'phi': candidates[i]['phi_ascii'],
                    'psi': candidates[i]['psi_ascii'],
                    'category': candidates[i]['category'],
                    'known_separation_size': candidates[i]['known_separation_size'],
                    'known_witness_source': candidates[i]['known_witness_source'],
                    'variables': int(candidates[i]['variables']),
                }
                for i in resistant[:12]
            ],
        },
        'candidates': [compact_candidate(row) for row in candidates],
        'elapsed_sec': time.perf_counter() - t0,
        'hardware': {
            'gpu': gpu_name,
            'compute_capability': f"{props['major']}.{props['minor']}",
            'gpu_global_memory_bytes': int(props['totalGlobalMem']),
            'python': platform.python_version(),
            'numpy': np.__version__,
            'cupy': cp.__version__,
        },
    }
    with open(args.out, 'w') as fh:
        json.dump(report, fh, indent=2)
    print(json.dumps({
        'candidate_count': report['candidate_count'],
        'relations_generated': report['summary']['relations_generated'],
        'pair_frame_evaluations': report['summary']['pair_frame_evaluations'],
        'verified_hits': report['summary']['verified_adversarial_hits'],
        'verified_non_template_hits': report['summary']['verified_non_template_hits'],
        'resistant': report['summary']['adversarial_resistant_candidate_count'],
        'elapsed_sec': report['elapsed_sec'],
        'best_non_template_examples': report['summary']['best_non_template_examples'][:3],
    }, indent=2), flush=True)
    print('wrote', args.out, flush=True)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_backproject.py <==
"""Equation back-projection at scale, on the GPU.

For every corpus formula we compute its per-frame validity over all frames up to
n=4 with the fused scan (a frame is valid iff no valuation falsifies the
formula there), then search a library of first-order conditions and their small
conjunctions for the predicate whose frame-extension exactly matches the
validity set.  The exact match is the back-projected frame equation.  Formulas
whose exact correspondent is found are then *re-validated* over all 33.5M frames
of n=5: we confirm the biconditional (valid <=> condition) still holds with no
exception, turning the recovered equation into a claim checked over tens of
millions of frames.
"""
import argparse
import json
import os
import sys
import time
from itertools import combinations

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import kernel as K
from cmcarto.backproject import LIBRARY, FO_TEXT
from experiments import corpus as C

import cupy as cp

# conjunctions worth naming as composite correspondents
EXTRA = {
    'reflexive&transitive': ('reflexive', 'transitive'),
    'reflexive&symmetric': ('reflexive', 'symmetric'),
    'reflexive&symmetric&transitive': ('reflexive', 'symmetric', 'transitive'),
    'symmetric&transitive': ('symmetric', 'transitive'),
}


def build_frames_and_conds(ns):
    """Device frame arrays + per-frame condition booleans, concatenated over n."""
    succ_by_n = {}
    cond_cols = {c: [] for c in LIBRARY}
    counts = {}
    for n in ns:
        base = 1 << n
        total = base ** n
        idx = cp.arange(total, dtype=cp.int64)
        cols = [((idx // (base ** w)) % base).astype(cp.int32) for w in range(n)]
        succ = cp.ascontiguousarray(cp.stack(cols, axis=1))
        succ_by_n[n] = succ
        counts[n] = total
        for c in LIBRARY:
            cond_cols[c].append(FR.CONDITIONS[c](succ, n, cp))
    conds = {c: cp.concatenate(cond_cols[c]) for c in LIBRARY}
    return succ_by_n, conds, counts


def validity_vector(formula, succ_by_n, ns):
    """Concatenated per-frame validity (bool) over all frames in ns."""
    parts = []
    for n in ns:
        nf, _, _, _ = K.frame_scan(formula, succ_by_n[n], n)
        parts.append(nf == 0)
    return cp.concatenate(parts)


def search(valid, conds):
    """Return (best_conditions, exact, accuracy, prec, rec, n_valid, total)."""
    total = int(valid.size)
    n_valid = int(valid.sum())
    if n_valid == total:
        return ['all'], True, 1.0, 1.0, 1.0, n_valid, total
    if n_valid == 0:
        return ['never'], True, 1.0, 1.0, 1.0, n_valid, total
    best = None
    names = list(conds.keys())
    for r in range(1, 4):
        for combo in combinations(names, r):
            pred = cp.ones(total, dtype=bool)
            for c in combo:
                pred &= conds[c]
            exact = bool((pred == valid).all())
            acc = float((pred == valid).mean())
            cand = (exact, acc, -r, combo)
            if best is None or cand[:3] > best[:3]:
                best = cand
        if best is not None and best[0]:
            break
    exact, acc, negr, combo = best
    pred = cp.ones(total, dtype=bool)
    for c in combo:
        pred &= conds[c]
    tp = int((pred & valid).sum()); fp = int((pred & ~valid).sum())
    fn = int((~pred & valid).sum())
    prec = tp / (tp + fp) if tp + fp else 1.0
    rec = tp / (tp + fn) if tp + fn else 1.0
    return list(combo), exact, acc, prec, rec, n_valid, total


def revalidate_n5(formula, conditions):
    """Confirm validity(phi) <=> condition over all 33.5M frames of n=5."""
    n = 5
    base = 1 << n
    total = base ** n
    idx = cp.arange(total, dtype=cp.int64)
    cols = [((idx // (base ** w)) % base).astype(cp.int32) for w in range(n)]
    succ = cp.ascontiguousarray(cp.stack(cols, axis=1))
    nf, _, _, _ = K.frame_scan(formula, succ, n)
    valid = nf == 0
    if conditions in (['all'], ['never']):
        pred = cp.ones(total, dtype=bool) if conditions == ['all'] else cp.zeros(total, dtype=bool)
    else:
        pred = cp.ones(total, dtype=bool)
        for c in conditions:
            for cc in EXTRA.get(c, (c,)):
                pred &= FR.CONDITIONS[cc](succ, n, cp)
    return bool((pred == valid).all()), int(total)


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--corpus-size', type=int, default=7)
    ap.add_argument('--search-n', type=int, default=4)
    ap.add_argument('--revalidate', action='store_true')
    ap.add_argument('--out', default='results')
    ap.add_argument('--tag', default='bp')
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    ns = list(range(1, args.search_n + 1))

    t0 = time.time()
    formulas = C.build_corpus(max_size=args.corpus_size, verbose=True)
    named = [f for (f, _) in F.named_axioms().values()]
    seen = set(F.to_ascii(f) for f in formulas)
    formulas = [f for f in named if F.to_ascii(f) not in seen] + formulas
    B = len(formulas)
    print(f'corpus: {B} formulas', flush=True)

    succ_by_n, conds, counts = build_frames_and_conds(ns)
    # add composite conditions to the searchable library
    for name, parts in EXTRA.items():
        c = conds[parts[0]].copy()
        for p in parts[1:]:
            c &= conds[p]
        conds[name] = c
    print('frames+conditions ready', flush=True)

    rows = []
    exact_count = 0
    for i, f in enumerate(formulas):
        valid = validity_vector(f, succ_by_n, ns)
        combo, exact, acc, prec, rec, nv, tot = search(valid, conds)
        exact_count += int(exact)
        fo = (' & '.join(FO_TEXT.get(c, c) for c in combo)
              if combo not in (['all'], ['never'])
              else ('true' if combo == ['all'] else 'false'))
        rows.append({'ascii': F.to_ascii(f), 'latex': F.to_latex(f),
                     'size': F.size(f), 'modal_depth': F.modal_depth(f),
                     'conditions': combo, 'fo_condition': fo, 'exact': exact,
                     'accuracy': acc, 'precision': prec, 'recall': rec,
                     'valid_frames': nv, 'total_frames': tot})
        if i % 500 == 0:
            print(f'  {i+1}/{B}  ({time.time()-t0:.0f}s)', flush=True)

    # re-validate exact correspondents over n=5
    reval = {'checked': 0, 'confirmed': 0, 'frames_each': 0}
    if args.revalidate:
        print('re-validating exact correspondents over n=5 (33.5M frames) ...',
              flush=True)
        # restrict to frame-sensitive formulas (skip 'all'/'never' which are trivial)
        todo = [r for r in rows if r['exact'] and r['conditions'] not in (['all'], ['never'])]
        for j, r in enumerate(todo):
            f = formulas[[F.to_ascii(x) for x in formulas].index(r['ascii'])]
            ok, tot = revalidate_n5(f, r['conditions'])
            reval['checked'] += 1
            reval['confirmed'] += int(ok)
            reval['frames_each'] = tot
            r['confirmed_n5'] = ok
            if j % 200 == 0:
                print(f'    revalidated {j+1}/{len(todo)} ({time.time()-t0:.0f}s)',
                      flush=True)

    elapsed = time.time() - t0
    summary = {'tag': args.tag, 'n_formulas': B, 'search_n': args.search_n,
               'exact_correspondents': exact_count,
               'frame_counts_per_n': counts, 'revalidation': reval,
               'elapsed_sec': elapsed}
    with open(os.path.join(args.out, f'backprojection_{args.tag}.json'), 'w') as fh:
        json.dump(rows, fh)
    with open(os.path.join(args.out, f'bp_summary_{args.tag}.json'), 'w') as fh:
        json.dump(summary, fh)
    print(f'\nDONE {elapsed:.0f}s  exact correspondents: {exact_count}/{B}')
    if args.revalidate:
        print(f'n=5 revalidation: {reval["confirmed"]}/{reval["checked"]} '
              f'confirmed over {reval["frames_each"]:,} frames each')


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_census.py <==
"""Batched exhaustive census: the whole corpus in single saturating launches.

Unlike run_scan (one kernel per formula, GPU bursty), this evaluates *every*
formula inside a single kernel sweep per (class, frame-size): each GPU thread
owns one frame and loops over the entire corpus and all valuations, reducing
with atomics into per-formula counters.  One launch therefore does
B x frames x valuations formula evaluations and keeps the H100 pinned at ~100%
for minutes at a time.

Outputs (per formula, per class): failure density at each frame size, minimal
countermodel size, semantic failure horizon, a verifiable certificate, and the
validity profile feeding the separation matrix.
"""
import argparse
import json
import math
import os
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import kernel as K
from cmcarto import semantics as S
from cmcarto import verify as V
from experiments import corpus as C

import cupy as cp

CLASSES = ['K', 'T', 'S4', 'S5']
SENT = (1 << 62)


def device_enumerate_K(n):
    base = 1 << n
    total = base ** n
    idx = cp.arange(total, dtype=cp.int64)
    cols = [((idx // (base ** w)) % base).astype(cp.int32) for w in range(n)]
    out = cp.ascontiguousarray(cp.stack(cols, axis=1))
    del idx, cols
    return out


def build_cache(ns):
    cache, meta = {}, {}
    for n in ns:
        Kf = device_enumerate_K(n)
        refl = FR.is_reflexive(Kf, n, cp)
        trans = FR.is_transitive(Kf, n, cp)
        sym = FR.is_symmetric(Kf, n, cp)
        cache[('K', n)] = Kf
        cache[('T', n)] = cp.ascontiguousarray(Kf[refl])
        cache[('S4', n)] = cp.ascontiguousarray(Kf[refl & trans])
        cache[('S5', n)] = cp.ascontiguousarray(Kf[refl & sym & trans])
        for cls in CLASSES:
            meta[(cls, n)] = int(cache[(cls, n)].shape[0])
        free, tot = cp.cuda.runtime.memGetInfo()
        print(f'  n={n}: |K|={meta[("K",n)]:,} |T|={meta[("T",n)]:,} '
              f'|S4|={meta[("S4",n)]:,} |S5|={meta[("S5",n)]:,}  '
              f'(GPU free {free/1e9:.1f} GB)', flush=True)
    return cache, meta


def cert_for(formula, n, frame_succ_masks):
    """Find the first falsifying valuation+world on a single given frame."""
    k = max(F.num_vars(formula), 1)
    succ_np = np.array([frame_succ_masks], dtype=np.int64)
    vals = S.all_valuations(n, k)
    truth = S.eval_truth(F.to_rpn(formula), vals, succ_np, n, np)[0]
    full = S.full_mask(n)
    for vi in range(truth.shape[0]):
        if int(truth[vi]) != full:
            w = S.failing_world(int(truth[vi]), full)
            return vi, [int(x) for x in vals[vi]], w
    return -1, None, -1


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--corpus-size', type=int, default=7)
    ap.add_argument('--max-n', type=int, default=5)
    ap.add_argument('--chunk', type=int, default=1_000_000)
    ap.add_argument('--out', default='results')
    ap.add_argument('--tag', default='census')
    args = ap.parse_args()
    os.makedirs(args.out, exist_ok=True)
    ns = list(range(1, args.max_n + 1))

    t0 = time.time()
    formulas = C.build_corpus(max_size=args.corpus_size, verbose=True)
    named = [f for (f, _) in F.named_axioms().values()]
    seen = set(F.to_ascii(f) for f in formulas)
    formulas = [f for f in named if F.to_ascii(f) not in seen] + formulas
    B = len(formulas)
    print(f'corpus (with named axioms): {B} formulas', flush=True)
    kvars = [max(F.num_vars(f), 1) for f in formulas]

    print('building device frame cache ...', flush=True)
    cache, meta = build_cache(ns)

    ops, aargs, off, kk = K.compile_batch(formulas)
    prog_dev = (cp.asarray(ops), cp.asarray(aargs), cp.asarray(off), cp.asarray(kk))
    print(f'program buffer: {len(ops)} ops across {B} formulas', flush=True)

    # per-formula records
    recs = [{'ascii': F.to_ascii(f), 'latex': F.to_latex(f), 'size': F.size(f),
             'modal_depth': F.modal_depth(f), 'n_vars': kvars[i],
             'classes': {c: {'failure_density': {}, 'min_cm_size': None,
                             'horizon': None, 'certificate': None,
                             'valid_upto': None, '_states_before': 0,
                             '_first_frame': None} for c in CLASSES}}
            for i, f in enumerate(formulas)]

    total_evals = 0
    for cls in CLASSES:
        for n in ns:
            succ = cache[(cls, n)]
            Fn = succ.shape[0]
            if Fn == 0:
                continue
            tf, ff = K.batch_scan_class(prog_dev, succ, n, B, chunk=args.chunk,
                                        label=f'{cls}{n}', progress=True)
            tf = cp.asnumpy(tf).astype(np.int64)
            ff = cp.asnumpy(ff).astype(np.int64)
            for b in range(B):
                Vb = (1 << n) ** kvars[b]
                total_evals += Fn * Vb
                cr = recs[b]['classes'][cls]
                cr['failure_density'][n] = float(tf[b]) / float(Fn * Vb)
                if cr['min_cm_size'] is None:
                    if tf[b] > 0:
                        cr['min_cm_size'] = n
                        cr['_first_frame'] = int(ff[b]) if ff[b] < SENT else None
                    else:
                        cr['_states_before'] += Fn * Vb * n
                        cr['valid_upto'] = n
            el = time.time() - t0
            print(f'  done {cls} n={n}: |F|={Fn:,}  cumulative '
                  f'{total_evals/1e12:.2f}T evals, {el:.0f}s', flush=True)

    # build certificates + horizons from the recorded first frames
    certs = []
    for b in range(B):
        f = formulas[b]
        for cls in CLASSES:
            cr = recs[b]['classes'][cls]
            if cr['min_cm_size'] is None:
                cr['valid_upto'] = ns[-1]
                cr.pop('_states_before', None); cr.pop('_first_frame', None)
                continue
            n = cr['min_cm_size']
            fidx = cr['_first_frame']
            succ_row = cp.asnumpy(cache[(cls, n)][fidx])
            vi, valmasks, w = cert_for(f, n, [int(x) for x in succ_row])
            Vb = (1 << n) ** kvars[b]
            horizon = cr['_states_before'] + fidx * Vb * n + vi * n + w + 1
            cr['horizon'] = float(horizon)
            cr['log10_horizon'] = math.log10(horizon) if horizon > 0 else 0.0
            cr['certificate'] = {'formula': f, 'n': n,
                                 'succ': [int(x) for x in succ_row],
                                 'val': valmasks, 'world': w, 'class': cls}
            certs.append(cr['certificate'])
            cr.pop('_states_before', None); cr.pop('_first_frame', None)

    # separation matrix
    profiles = [{c: recs[b]['classes'][c]['min_cm_size'] is None
                 for c in CLASSES} for b in range(B)]
    sep = {a: {b: 0 for b in CLASSES} for a in CLASSES}
    for prof in profiles:
        for a in CLASSES:
            for bb in CLASSES:
                if prof[bb] and not prof[a]:
                    sep[a][bb] += 1

    nver = sum(int(V.verify_certificate(c)) for c in certs)
    elapsed = time.time() - t0
    summary = {'tag': args.tag, 'corpus_size': args.corpus_size,
               'max_n': args.max_n, 'n_formulas': B, 'n_certificates': len(certs),
               'certs_verified': nver, 'certs_bad': len(certs) - nver,
               'separation': sep,
               'frame_counts': {f'{c}_{n}': meta[(c, n)] for c in CLASSES for n in ns},
               'total_evals': int(total_evals), 'elapsed_sec': elapsed,
               'sustained_Gevals_per_s': total_evals / elapsed / 1e9}

    def _j(o):
        if isinstance(o, np.integer): return int(o)
        if isinstance(o, np.floating): return float(o)
        if isinstance(o, np.ndarray): return o.tolist()
        if isinstance(o, tuple): return list(o)
        raise TypeError(str(type(o)))

    for name, obj in [('summary', summary), ('formula_results', recs)]:
        p = os.path.join(args.out, f'{name}_{args.tag}.json')
        with open(p, 'w') as fh:
            json.dump(obj, fh, default=_j)
        print('wrote', p)
    cpath = os.path.join(args.out, f'certificates_{args.tag}.jsonl')
    with open(cpath, 'w') as fh:
        for c in certs:
            fh.write(json.dumps(c, default=_j) + '\n')
    print('wrote', cpath)

    print(f'\nDONE {elapsed:.0f}s  formulas={B} certs={len(certs)} '
          f'verified={nver} bad={len(certs)-nver}')
    print(f'total formula-evaluations: {total_evals/1e12:.2f} trillion '
          f'({total_evals/elapsed/1e9:.1f} G/s sustained)')
    print('separation (rows refuted-in, cols valid-in):')
    print('      ' + '  '.join(f'{b:>6}' for b in CLASSES))
    for a in CLASSES:
        print(f'{a:>4}  ' + '  '.join(f'{sep[a][b]:>6}' for b in CLASSES))


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_datashading_scale.py <==
"""Large-corpus datashading and bounded verifier-yield audit.

This experiment asks whether the semantic atlas remains usable after scaling the
formula corpus by 10x.  It deliberately separates three costs:

* building Atlas-5 failure-density features for a large corpus;
* replacing point scatter with density aggregation and measuring overdraw;
* using layout/model proposals only as candidates, with the H100 verifier
  returning the certified finite-model ground truth.

Large feature caches stay in the experiment cache directory.  The JSON report is
small enough to ship as ancillary evidence.
"""
from __future__ import annotations

import argparse
import json
import os
import platform
import sys
import time
from collections import defaultdict

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import kernel as K
from cmcarto import verify as V
from experiments import run_progressive_atlas as P


def features_from_profiles(profiles):
    return np.concatenate([profiles[n] for n in range(1, 6)], axis=1).astype(np.float32)


def pca_embedding(features, seed, components=10):
    from sklearn.decomposition import PCA
    t0 = time.perf_counter()
    pca = PCA(n_components=components, svd_solver='randomized', random_state=seed)
    coords = pca.fit_transform(features).astype(np.float32)
    return coords, {
        'fit_sec': time.perf_counter() - t0,
        'explained_variance': [float(x) for x in pca.explained_variance_ratio_],
        'explained_variance_sum': float(np.sum(pca.explained_variance_ratio_)),
    }


def screen_bins(coords, bins):
    xy = P.normalise_layout(coords[:, :2])
    scaled = (xy - xy.min(axis=0)) / np.maximum(np.ptp(xy, axis=0), 1e-12)
    pix = np.floor(scaled * (bins - 1)).astype(np.int32)
    code = pix[:, 0] * bins + pix[:, 1]
    counts = np.bincount(code, minlength=bins * bins).reshape(bins, bins)
    return pix, code, counts


def expanded_coverage(counts, radius):
    if radius <= 0:
        covered = counts > 0
    else:
        try:
            from scipy.ndimage import maximum_filter
            covered = maximum_filter((counts > 0).astype(np.uint8),
                                      size=2 * radius + 1, mode='constant') > 0
        except Exception:
            covered = counts > 0
            for dx in range(-radius, radius + 1):
                for dy in range(-radius, radius + 1):
                    covered |= np.roll(np.roll(counts > 0, dx, axis=0), dy, axis=1)
    return int(np.count_nonzero(covered))


def label_overlap_fraction(pix, seed, sample=1000, width=64, height=14):
    rng = np.random.default_rng(seed)
    ids = rng.choice(len(pix), size=min(sample, len(pix)), replace=False)
    pts = pix[ids].astype(np.int32)
    x1 = pts[:, 0]
    y1 = pts[:, 1]
    x2 = x1 + width
    y2 = y1 + height
    overlapped = np.zeros(len(ids), dtype=bool)
    for i in range(len(ids)):
        hit = ((x1[i] < x2) & (x2[i] > x1)
               & (y1[i] < y2) & (y2[i] > y1))
        hit[i] = False
        overlapped[i] = bool(np.any(hit))
    return {
        'sampled_labels': int(len(ids)),
        'label_box_px': [int(width), int(height)],
        'overlap_fraction': float(np.mean(overlapped)) if len(ids) else 0.0,
    }


def datashade_metrics(coords, bins, radius, seed):
    pix, code, counts = screen_bins(coords, bins)
    occupied = counts[counts > 0]
    total = int(len(coords))
    occupied_bins = int(len(occupied))
    area = int((2 * radius + 1) ** 2)
    expanded = expanded_coverage(counts, radius)
    probs = occupied / max(total, 1)
    return {
        'points': total,
        'screen_bins': int(bins * bins),
        'occupied_bins': occupied_bins,
        'screen_coverage_fraction': float(occupied_bins / float(bins * bins)),
        'point_collision_fraction': float(occupied[occupied > 1].sum() / max(total, 1)),
        'singleton_fraction': float(np.sum(occupied == 1) / max(total, 1)),
        'max_bin_count': int(occupied.max()) if occupied_bins else 0,
        'p95_bin_count': float(np.percentile(occupied, 95)) if occupied_bins else 0.0,
        'p99_bin_count': float(np.percentile(occupied, 99)) if occupied_bins else 0.0,
        'mean_points_per_occupied_bin': float(total / max(occupied_bins, 1)),
        'occupancy_entropy_bits': float(-(probs * np.log2(probs)).sum()) if occupied_bins else 0.0,
        'scatter_draw_ops_radius': int(total * area),
        'scatter_covered_pixels_radius': expanded,
        'scatter_overdraw_factor_radius': float((total * area) / max(expanded, 1)),
        'datashade_draw_ops': occupied_bins,
        'datashade_draw_op_reduction': float(total / max(occupied_bins, 1)),
        'label_overlap': label_overlap_fraction(pix, seed),
    }


def pair_code(i, j, rows):
    lo, hi = (i, j) if i < j else (j, i)
    return int(lo) * int(rows) + int(hi)


def propose_pca_knn(coords10, limit, neighbors):
    from sklearn.neighbors import NearestNeighbors
    t0 = time.perf_counter()
    nn = NearestNeighbors(n_neighbors=neighbors + 1, algorithm='auto',
                          n_jobs=-1).fit(coords10)
    dist, idx = nn.kneighbors(coords10, return_distance=True)
    rows = len(coords10)
    near = idx[:, 1:]
    d = dist[:, 1:]
    ii = np.repeat(np.arange(rows, dtype=np.int64), near.shape[1])
    jj = near.reshape(-1).astype(np.int64)
    dd = d.reshape(-1)
    lo, hi = np.minimum(ii, jj), np.maximum(ii, jj)
    codes = lo * rows + hi
    order = np.lexsort((dd, codes))
    codes = codes[order]
    dd = dd[order]
    first = np.empty(len(codes), dtype=bool)
    first[0] = True
    first[1:] = codes[1:] != codes[:-1]
    codes = codes[first]
    dd = dd[first]
    take = min(limit, len(codes))
    part = np.argpartition(dd, take - 1)[:take]
    order = part[np.lexsort((codes[part], dd[part]))]
    return codes[order].astype(np.int64), {'proposal_sec': time.perf_counter() - t0}


def propose_dense_cells(coords2, rows, limit, bins, seed):
    pix, code, counts = screen_bins(coords2, bins)
    by_cell = defaultdict(list)
    for i, c in enumerate(code):
        by_cell[int(c)].append(i)
    cells = sorted(by_cell, key=lambda c: len(by_cell[c]), reverse=True)
    rng = np.random.default_rng(seed + 101)
    scored = []
    t0 = time.perf_counter()
    for c in cells:
        ids = by_cell[c]
        if len(ids) < 2:
            break
        ids = sorted(ids, key=lambda i: (rows[i]['modal_depth'], rows[i]['size'], i))
        local = set()
        for a, b in ((ids[0], ids[-1]), (ids[0], ids[len(ids) // 2]),
                     (ids[len(ids) // 2], ids[-1])):
            if a != b:
                local.add((a, b))
        if len(ids) <= 24:
            for a in range(len(ids)):
                for b in range(a + 1, len(ids)):
                    local.add((ids[a], ids[b]))
        else:
            sample = rng.choice(ids, size=24, replace=False)
            for a in range(len(sample)):
                for b in range(a + 1, len(sample)):
                    local.add((int(sample[a]), int(sample[b])))
        for a, b in local:
            gap = abs(rows[a]['modal_depth'] - rows[b]['modal_depth'])
            scored.append((-len(ids), -gap, pair_code(a, b, len(rows))))
        if len(scored) >= limit * 8:
            break
    scored.sort()
    out = []
    seen = set()
    for _density, _gap, code in scored:
        if code not in seen:
            seen.add(code)
            out.append(code)
            if len(out) >= limit:
                break
    return np.asarray(out, dtype=np.int64), {'proposal_sec': time.perf_counter() - t0,
                                             'source_dense_cells': int(len(cells))}


def propose_random(rows, limit, seed):
    rng = np.random.default_rng(seed + 303)
    total = len(rows)
    out = set()
    t0 = time.perf_counter()
    while len(out) < limit:
        i = int(rng.integers(0, total))
        j = int(rng.integers(0, total - 1))
        if j >= i:
            j += 1
        out.add(pair_code(i, j, total))
    return np.fromiter(out, dtype=np.int64), {'proposal_sec': time.perf_counter() - t0}


def propose_anchor(rows):
    index = {row['ascii']: i for i, row in enumerate(rows)}
    codes = []
    for op in ('[]<>', '<>[]'):
        for m in range(1, 5):
            phi = op * m + 'T'
            psi = op * (m + 1) + 'T'
            if phi in index and psi in index:
                codes.append(pair_code(index[phi], index[psi], len(rows)))
    return np.asarray(sorted(set(codes)), dtype=np.int64), {'proposal_sec': 0.0}


def decode_valuation(index, n, k):
    full = (1 << n) - 1
    return [int((int(index) >> (i * n)) & full) for i in range(k)]


def verify_strategy(cp, formulas, rows, codes, args):
    t0_total = time.perf_counter()
    nrows = len(rows)
    pairs = np.column_stack([codes // nrows, codes % nrows]).astype(np.int32)
    used = np.unique(pairs.reshape(-1))
    remap = {int(old): i for i, old in enumerate(used)}
    subforms = [formulas[int(i)] for i in used]
    subpairs = np.asarray([[remap[int(i)], remap[int(j)]] for i, j in pairs],
                          dtype=np.int32)
    separation = np.zeros(len(pairs), dtype=np.uint8)
    frame_index = np.full(len(pairs), -1, dtype=np.int32)
    valuation = np.zeros(len(pairs), dtype=np.uint64)
    world = np.full(len(pairs), -1, dtype=np.int32)
    stress_frames = {}
    stress_labels = {}
    timings = {'unique_formulas': int(len(used))}
    unresolved = np.arange(len(pairs), dtype=np.int64)
    for n in (6, 7, 8):
        stress_frames[n], stress_labels[n] = P.stress_frames(
            n, args.stress_per_density, args.seed)
        layer_start = time.perf_counter()
        next_unresolved = []
        for start in range(0, len(unresolved), args.pair_chunk):
            ids = unresolved[start:start + args.pair_chunk]
            fi, vi, wi = K.search_pair_witnesses(
                subforms, subpairs[ids], cp.asarray(stress_frames[n]), n)
            cp.cuda.Stream.null.synchronize()
            fi, vi, wi = cp.asnumpy(fi), cp.asnumpy(vi), cp.asnumpy(wi)
            hit = fi >= 0
            hit_ids = ids[hit]
            separation[hit_ids] = n
            frame_index[hit_ids] = fi[hit]
            valuation[hit_ids] = vi[hit]
            world[hit_ids] = wi[hit]
            next_unresolved.append(ids[~hit])
        unresolved = (np.concatenate(next_unresolved) if next_unresolved
                      else np.empty(0, dtype=np.int64))
        timings[f'stress_n{n}_sec'] = time.perf_counter() - layer_start
        timings[f'stress_n{n}_survivors'] = int(len(unresolved))
        if not len(unresolved):
            break
    witness_mask = separation >= 6
    witness_ids = np.flatnonzero(witness_mask)
    exact = np.zeros(len(pairs), dtype=bool)
    active = witness_ids.copy()
    timings['stress_witnesses'] = int(len(active))
    for n in range(1, 6):
        layer_start = time.perf_counter()
        if len(active):
            succ = (cp.asarray(FR.enumerate_all_frames(n)) if n <= 4
                    else P.device_enumerate_k(5, cp))
            survivors = []
            for start in range(0, len(active), args.exact_batch):
                ids = active[start:start + args.exact_batch]
                forms = [P.biconditional(formulas[int(pairs[i, 0])],
                                         formulas[int(pairs[i, 1])])
                         for i in ids]
                prog = tuple(cp.asarray(x) for x in K.compile_batch(forms))
                fail, _ = K.batch_scan_class(prog, succ, n, len(forms),
                                             label=f'datashade-exact-n{n}')
                cp.cuda.Stream.null.synchronize()
                ok = cp.asnumpy(fail) == 0
                survivors.extend(ids[ok])
                del fail, prog
            active = np.asarray(survivors, dtype=np.int64)
            del succ
            cp.get_default_memory_pool().free_all_blocks()
        timings[f'exact_n{n}_sec'] = time.perf_counter() - layer_start
        timings[f'exact_n{n}_survivors'] = int(len(active))
    exact[active] = True
    hit = exact & witness_mask
    hit_ids = np.flatnonzero(hit)
    certificates = []
    for idx in hit_ids[:3]:
        sep = int(separation[idx])
        fi = int(frame_index[idx])
        form = P.biconditional(formulas[int(pairs[idx, 0])],
                               formulas[int(pairs[idx, 1])])
        cert = {
            'formula': form,
            'n': sep,
            'succ': [int(x) for x in stress_frames[sep][fi]],
            'val': decode_valuation(valuation[idx], sep, F.num_vars(form)),
            'world': int(world[idx]),
            'class': 'K',
        }
        certificates.append({
            'rank': int(idx + 1),
            'phi': rows[int(pairs[idx, 0])]['ascii'],
            'psi': rows[int(pairs[idx, 1])]['ascii'],
            'separation_size': sep,
            'stress_family': stress_labels[sep][fi],
            'verified': bool(V.verify_certificate(cert)),
        })
    timings['total_verifier_sec'] = time.perf_counter() - t0_total
    timings['exact_sec'] = float(sum(v for k, v in timings.items()
                                    if k.startswith('exact_n') and k.endswith('_sec')))
    timings['stress_sec'] = float(sum(v for k, v in timings.items()
                                     if k.startswith('stress_n') and k.endswith('_sec')))
    first = int(hit_ids[0] + 1) if len(hit_ids) else None
    return {
        'candidate_pairs': int(len(pairs)),
        'stress_witnesses': int(np.sum(witness_mask)),
        'certified_hits': int(np.sum(hit)),
        'hit_rate': float(np.mean(hit)) if len(hit) else 0.0,
        'first_hit_rank': first,
        'max_separation': int(separation[hit].max()) if np.any(hit) else None,
        'certified_hits_per_gpu_hour': float(np.sum(hit) * 3600.0
                                             / max(timings['total_verifier_sec'], 1e-9)),
        'separation_histogram': {str(n): int(np.sum(hit & (separation == n)))
                                 for n in (6, 7, 8)},
        'timings': timings,
        'certificates': certificates,
    }


def pareto_front(rows):
    out = []
    for row in rows:
        dominated = False
        for other in rows:
            if other is row:
                continue
            if (other['certified_hits'] >= row['certified_hits']
                    and other['timings']['total_verifier_sec'] <= row['timings']['total_verifier_sec']
                    and (other['certified_hits'] > row['certified_hits']
                         or other['timings']['total_verifier_sec'] < row['timings']['total_verifier_sec'])):
                dominated = True
                break
        if not dominated:
            out.append(row['strategy'])
    return out


def run_corpus(cp, size, args):
    cache_dir = os.path.join(args.cache_dir, f'corpus_{size}')
    os.makedirs(cache_dir, exist_ok=True)
    rows = P.build_formula_corpus(size, args.seed)
    formulas = [row['formula'] for row in rows]
    digest = P.corpus_digest(formulas)
    print(f'corpus {size:,}: digest {digest[:16]}', flush=True)
    profiles, _frames, labels, profile_timing = P.build_profiles(
        cp, formulas, digest, cache_dir, args.panel4, args.panel5, args.seed)
    features = features_from_profiles(profiles)
    coords10, pca_meta = pca_embedding(features, args.seed, components=10)
    shade = datashade_metrics(coords10[:, :2], args.bins, args.point_radius, args.seed)
    summary = {
        'corpus_size': int(size),
        'corpus_digest': digest,
        'feature_shape': [int(x) for x in features.shape],
        'formula_summary': {
            'size_min': min(row['size'] for row in rows),
            'size_max': max(row['size'] for row in rows),
            'modal_depth_min': min(row['modal_depth'] for row in rows),
            'modal_depth_max': max(row['modal_depth'] for row in rows),
            'boolean_composed': sum(row['boolean_nodes'] > 0 for row in rows),
            'unary_modal_only': sum(row['boolean_nodes'] == 0 for row in rows),
        },
        'panel_families': {str(k): dict((name, labels[k].count(name))
                                        for name in sorted(set(labels[k])))
                           for k in labels},
        'profile_timings': profile_timing,
        'pca': pca_meta,
        'datashading': shade,
    }
    return rows, formulas, features, coords10, summary


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--baseline-size', type=int, default=10_000)
    ap.add_argument('--large-size', type=int, default=100_000)
    ap.add_argument('--panel4', type=int, default=1024)
    ap.add_argument('--panel5', type=int, default=2048)
    ap.add_argument('--bins', type=int, default=1024)
    ap.add_argument('--point-radius', type=int, default=2)
    ap.add_argument('--candidate-limit', type=int, default=2000)
    ap.add_argument('--knn-neighbors', type=int, default=16)
    ap.add_argument('--dense-cell-bins', type=int, default=512)
    ap.add_argument('--stress-per-density', type=int, default=64)
    ap.add_argument('--pair-chunk', type=int, default=50_000)
    ap.add_argument('--exact-batch', type=int, default=96)
    ap.add_argument('--seed', type=int, default=20260613)
    ap.add_argument('--cache-dir', default='results/datashading_scale_cache')
    ap.add_argument('--out', default='results/datashading_scale_h100.json')
    args = ap.parse_args()
    os.makedirs(args.cache_dir, exist_ok=True)
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)

    import cupy as cp

    t0 = time.perf_counter()
    _base_rows, _base_forms, _base_features, _base_coords, baseline = run_corpus(
        cp, args.baseline_size, args)
    rows, formulas, _features, coords10, large = run_corpus(cp, args.large_size, args)

    proposals = {}
    proposals['pca10_knn'], meta_knn = propose_pca_knn(
        coords10, args.candidate_limit, args.knn_neighbors)
    proposals['datashade_dense_cells'], meta_dense = propose_dense_cells(
        coords10[:, :2], rows, args.candidate_limit, args.dense_cell_bins, args.seed)
    proposals['random_pairs'], meta_random = propose_random(
        rows, args.candidate_limit, args.seed)
    proposals['alternating_anchor_control'], meta_anchor = propose_anchor(rows)
    proposal_meta = {
        'pca10_knn': meta_knn,
        'datashade_dense_cells': meta_dense,
        'random_pairs': meta_random,
        'alternating_anchor_control': meta_anchor,
    }

    strategy_rows = []
    for name, codes in proposals.items():
        print(f'verifying {name}: {len(codes):,} candidates', flush=True)
        result = verify_strategy(cp, formulas, rows, codes, args)
        result['strategy'] = name
        result['proposal'] = proposal_meta[name]
        strategy_rows.append(result)
        print(f'{name}: hits={result["certified_hits"]} '
              f'sec={result["timings"]["total_verifier_sec"]:.2f}', flush=True)

    report = {
        'protocol': ('10x corpus-scale semantic atlas datashading audit with '
                     'bounded H100 verifier-yield measurement. Candidate methods '
                     'suggest pairs; exact prefix scans and checked witnesses '
                     'supply ground truth.'),
        'seed': args.seed,
        'baseline': baseline,
        'large': large,
        'scale_factor': float(args.large_size / max(args.baseline_size, 1)),
        'candidate_limit_per_strategy': args.candidate_limit,
        'strategies': strategy_rows,
        'compute_vs_yield_pareto': pareto_front(strategy_rows),
        'elapsed_sec': time.perf_counter() - t0,
        'hardware': {
            'gpu': cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)['name'].decode(),
            'python': platform.python_version(),
            'numpy': np.__version__,
            'cupy': cp.__version__,
        },
    }
    with open(args.out, 'w') as fh:
        json.dump(report, fh, indent=2)
    print(json.dumps({
        'scale_factor': report['scale_factor'],
        'large_datashading': report['large']['datashading'],
        'strategies': [{k: row[k] for k in
                        ('strategy', 'candidate_pairs', 'stress_witnesses',
                         'certified_hits', 'certified_hits_per_gpu_hour')}
                       for row in strategy_rows],
        'pareto': report['compute_vs_yield_pareto'],
        'elapsed_sec': report['elapsed_sec'],
    }, indent=2), flush=True)
    print('wrote', args.out, flush=True)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_embedding_benchmark.py <==
"""Embedding benchmark for the semantic-atlas discovery task.

The benchmark uses the certified hit set produced by
``run_picture_help_benchmark.py``.  Each embedding ranks the same fixed
5,467,766-pair universe, and yield is measured against the exact-prefix-verified
late hits in that universe.  Representation metrics are computed on a fixed
semantic sketch of the Atlas-5 feature matrix.
"""
from __future__ import annotations

import argparse
import contextlib
import io
import json
import os
import platform
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from experiments import run_progressive_atlas as P


def normalise(coords):
    coords = np.asarray(coords, dtype=np.float64)
    coords -= coords.mean(axis=0, keepdims=True)
    scale = np.sqrt(np.mean(np.sum(coords * coords, axis=1)))
    return (coords / max(scale, 1e-12)).astype(np.float32)


def procrustes_correlation(a, b):
    from scipy.linalg import orthogonal_procrustes
    a = normalise(a).astype(np.float64)
    b = normalise(b).astype(np.float64)
    rot, _ = orthogonal_procrustes(b, a)
    aligned = b @ rot
    return float(np.corrcoef(a.ravel(), aligned.ravel())[0, 1])


def load_features(cache_dir):
    profiles = np.load(os.path.join(cache_dir, 'progressive_profiles.npz'),
                       allow_pickle=False)
    features = {
        3: np.concatenate([profiles[f'd{n}'] for n in range(1, 4)], axis=1),
        4: np.concatenate([profiles[f'd{n}'] for n in range(1, 5)], axis=1),
        5: np.concatenate([profiles[f'd{n}'] for n in range(1, 6)], axis=1),
    }
    return str(profiles['corpus_digest']), features


def load_hit_universe(cache_dir, rows):
    universe_path = os.path.join(cache_dir, 'reference_universe.npz')
    pair_path = os.path.join(cache_dir, 'progressive_pair_search.npz')
    exact_path = os.path.join(cache_dir, 'progressive_exact_late_hits.npz')
    universe = np.load(universe_path, allow_pickle=False)['universe'].astype(np.int64)
    pair_data = np.load(pair_path, allow_pickle=False)
    exact_data = np.load(exact_path, allow_pickle=False)
    selected = pair_data['selected'].astype(np.int64)
    pairs = np.column_stack([selected // rows, selected % rows]).astype(np.int32)
    sep = pair_data['separation_size']
    keys = exact_data['candidate_codes'].astype(np.int64)
    exact = exact_data['exact'].astype(bool)
    exact_map = {int(code): bool(ok) for code, ok in zip(keys, exact)}
    hit_codes = np.asarray([int(code) for code, (i, _j), s in zip(selected, pairs, sep)
                            if s >= 6 and exact_map.get(int(code), False)],
                           dtype=np.int64)
    return universe, np.unique(hit_codes)


def clutter(coords, bins=64):
    xy = np.asarray(coords[:, :2], dtype=np.float64)
    xy = normalise(xy)
    scaled = (xy - xy.min(axis=0)) / np.maximum(np.ptp(xy, axis=0), 1e-12)
    b = np.floor(scaled * (bins - 1)).astype(np.int32)
    code = b[:, 0] * bins + b[:, 1]
    counts = np.bincount(code, minlength=bins * bins)
    occupied = counts[counts > 0] / float(len(coords))
    return {
        'clutter_fraction': float(counts[counts > 1].sum() / len(coords)),
        'occupied_bins': int(np.count_nonzero(counts)),
        'occupancy_entropy_bits': float(-(occupied * np.log2(occupied)).sum()),
    }


def trust_continuity(x, coords, seed, sample=1500, neighbors=15):
    from sklearn.manifold import trustworthiness
    rng = np.random.default_rng(seed)
    idx = np.sort(rng.choice(len(coords), size=min(sample, len(coords)), replace=False))
    cols = np.linspace(0, x.shape[1] - 1, min(256, x.shape[1]), dtype=np.int64)
    xs = x[idx][:, cols]
    ys = np.asarray(coords)[idx]
    return {
        'trustworthiness': float(trustworthiness(xs, ys, n_neighbors=neighbors)),
        'continuity': float(trustworthiness(ys, xs, n_neighbors=neighbors)),
    }


def fixed_universe_yield(embedding, universe, hit_codes, rows, budget):
    ii = universe // rows
    jj = universe % rows
    emb = np.asarray(embedding, dtype=np.float32)
    delta = emb[ii] - emb[jj]
    d2 = np.einsum('ij,ij->i', delta, delta)
    take = min(budget, len(universe))
    part = np.argpartition(d2, take - 1)[:take]
    order = part[np.lexsort((universe[part], d2[part]))]
    selected = universe[order]
    hit = np.isin(selected, hit_codes, assume_unique=True)
    recall = np.isin(hit_codes, selected, assume_unique=True)
    first = np.flatnonzero(hit)
    return {
        'budgeted_pairs': int(len(selected)),
        'exact_hits': int(np.sum(hit)),
        'hit_rate': float(np.mean(hit)),
        'certified_hit_recall': float(np.mean(recall)) if len(recall) else 0.0,
        'first_hit_rank': int(first[0] + 1) if len(first) else None,
        'mean_ranked_distance': float(np.mean(np.sqrt(d2[order]))),
    }


def autoencoder_embedding(x, seed):
    from sklearn.neural_network import MLPRegressor
    from sklearn.preprocessing import StandardScaler
    scaler = StandardScaler()
    xs = scaler.fit_transform(x.astype(np.float32))
    model = MLPRegressor(hidden_layer_sizes=(32, 2, 32), activation='tanh',
                         solver='adam', learning_rate_init=1e-3,
                         alpha=1e-4, batch_size=512, max_iter=160,
                         random_state=seed, verbose=False)
    model.fit(xs, xs)
    h1 = np.tanh(xs @ model.coefs_[0] + model.intercepts_[0])
    z = np.tanh(h1 @ model.coefs_[1] + model.intercepts_[1])
    return normalise(z), {'loss': float(model.loss_), 'iterations': int(model.n_iter_)}


def build_embeddings(features5, seed):
    from sklearn.decomposition import PCA
    from sklearn.manifold import SpectralEmbedding
    import umap
    out = {}
    meta = {}
    pca = PCA(n_components=50, svd_solver='randomized', random_state=seed)
    pca50 = pca.fit_transform(features5)
    out['pca50'] = pca50.astype(np.float32)
    out['pca10'] = pca50[:, :10].astype(np.float32)
    out['pca2'] = normalise(pca50[:, :2])
    meta['pca50'] = {'explained_variance_50': float(np.sum(pca.explained_variance_ratio_))}
    meta['pca10'] = {'explained_variance_10': float(np.sum(pca.explained_variance_ratio_[:10]))}
    meta['pca2'] = {'explained_variance_2': float(np.sum(pca.explained_variance_ratio_[:2]))}

    out['umap2'] = normalise(umap.UMAP(n_components=2, n_neighbors=30,
                                      min_dist=0.05, random_state=seed,
                                      n_jobs=1, init='random').fit_transform(pca50))
    out['spectral2'] = normalise(SpectralEmbedding(
        n_components=2, n_neighbors=30, affinity='nearest_neighbors',
        random_state=seed, n_jobs=-1, eigen_solver='lobpcg').fit_transform(pca50))

    try:
        import phate
        out['phate2'] = normalise(phate.PHATE(n_components=2, knn=30,
                                              random_state=seed, n_jobs=-1,
                                              verbose=False).fit_transform(pca50))
    except Exception as exc:
        meta['phate2'] = {'unavailable': str(exc)}

    try:
        import trimap
        np.random.seed(seed)
        out['trimap2'] = normalise(trimap.TRIMAP(n_dims=2, n_inliers=12,
                                                n_outliers=4, n_random=4,
                                                verbose=False).fit_transform(pca50))
    except Exception as exc:
        meta['trimap2'] = {'unavailable': str(exc)}

    try:
        from umap.parametric_umap import ParametricUMAP
        model = ParametricUMAP(n_components=2, n_neighbors=30, min_dist=0.05,
                               random_state=seed, verbose=False)
        with contextlib.redirect_stdout(io.StringIO()), \
                contextlib.redirect_stderr(io.StringIO()):
            coords = model.fit_transform(pca50)
        out['parametric_umap2'] = normalise(coords)
    except Exception as exc:
        meta['parametric_umap2'] = {'unavailable': str(exc)}

    try:
        coords, ae_meta = autoencoder_embedding(pca50, seed)
        out['autoencoder2'] = coords
        meta['autoencoder2'] = ae_meta
    except Exception as exc:
        meta['autoencoder2'] = {'unavailable': str(exc)}
    return out, meta


def stability_for(name, features5, baseline, seed):
    from sklearn.decomposition import PCA
    import umap
    if name.startswith('pca'):
        rng = np.random.default_rng(seed + 1)
        cols = rng.integers(0, features5.shape[1], size=features5.shape[1])
        n = baseline.shape[1]
        rep = PCA(n_components=n, svd_solver='randomized',
                  random_state=seed + 1).fit_transform(features5[:, cols])
        return procrustes_correlation(baseline[:, :2], rep[:, :2])
    if name == 'umap2':
        pca50 = PCA(n_components=50, svd_solver='randomized',
                    random_state=seed).fit_transform(features5)
        rep = umap.UMAP(n_components=2, n_neighbors=30, min_dist=0.05,
                        random_state=seed + 1, n_jobs=1,
                        init='random').fit_transform(pca50)
        return procrustes_correlation(baseline, rep)
    return None


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--progressive-cache', default='results/progressive_cache')
    ap.add_argument('--picture-cache', default='results/picture_help_cache')
    ap.add_argument('--picture-report', default='results/picture_help_h100.json')
    ap.add_argument('--budget', type=int, default=1_000_000)
    ap.add_argument('--seed', type=int, default=20260613)
    ap.add_argument('--out', default='results/embedding_benchmark_h100.json')
    args = ap.parse_args()
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)

    digest, features = load_features(args.progressive_cache)
    report = json.load(open(args.picture_report))
    universe, hit_codes = load_hit_universe(args.picture_cache, features[5].shape[0])
    if len(universe) != report['fixed_pair_universe']:
        raise RuntimeError('fixed universe mismatch with picture-help report')
    if len(hit_codes) != report['total_certified_hits_in_universe']:
        raise RuntimeError('certified-hit set mismatch with picture-help report')

    t0 = time.perf_counter()
    embeddings, method_meta = build_embeddings(features[5], args.seed)
    rows = []
    for name, coords in embeddings.items():
        start = time.perf_counter()
        metric = {
            'method': name,
            'dimensions': int(np.asarray(coords).shape[1]),
            **fixed_universe_yield(coords, universe, hit_codes,
                                   features[5].shape[0], args.budget),
            **trust_continuity(features[5], coords, args.seed),
            **clutter(coords),
            'fit_or_score_sec': time.perf_counter() - start,
        }
        st = stability_for(name, features[5], coords, args.seed)
        if st is not None:
            metric['stability'] = st
        metric.update(method_meta.get(name, {}))
        rows.append(metric)
        print(f'{name}: hits={metric["exact_hits"]} '
              f'recall={metric["certified_hit_recall"]:.3f}', flush=True)
    for name, meta in method_meta.items():
        if name not in embeddings:
            rows.append({'method': name, **meta})

    rows.sort(key=lambda row: row.get('exact_hits', -1), reverse=True)
    output = {
        'protocol': ('Embedding benchmark on the fixed picture-help universe; '
                     'yield is measured against exact-prefix-certified late hits.'),
        'seed': args.seed,
        'corpus_digest': digest,
        'fixed_pair_universe': int(len(universe)),
        'certified_hits': int(len(hit_codes)),
        'budget': int(args.budget),
        'methods': rows,
        'best_by_hits': rows[0],
        'elapsed_sec': time.perf_counter() - t0,
        'hardware': {'python': platform.python_version(), 'numpy': np.__version__},
    }
    with open(args.out, 'w') as fh:
        json.dump(output, fh, indent=2)
    print(json.dumps({
        'best_by_hits': output['best_by_hits'],
        'elapsed_sec': output['elapsed_sec'],
    }, indent=2), flush=True)
    print('wrote', args.out, flush=True)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_gpu_stress_profile.py <==
"""H100 compute/HBM stress sweeps tied to semantic-evaluation workloads.

The evaluator is integer/bitwise, so peak floating-point TFLOPS is not a valid
denominator.  This script instead records (1) valuation-heavy fused evaluation
throughput and (2) formula-by-frame density materialisation bandwidth at growing
resident working sets.  Nsight Compute can wrap individual modes to report SM,
DRAM, occupancy, and instruction metrics.
"""
from __future__ import annotations

import argparse
import json
import os
import subprocess
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import kernel as K


def timing_stats(times):
    arr = np.asarray(times, dtype=np.float64)
    median = float(np.median(arr))
    return {
        'repeats': int(len(arr)),
        'elapsed_sec_samples': [float(x) for x in arr],
        'elapsed_sec': median,
        'elapsed_sec_mean': float(arr.mean()),
        'elapsed_sec_std': float(arr.std(ddof=1)) if len(arr) > 1 else 0.0,
    }


class NvmlSampler:
    def __enter__(self):
        self.proc = subprocess.Popen([
            'nvidia-smi',
            '--query-gpu=utilization.gpu,utilization.memory,memory.used,power.draw',
            '--format=csv,noheader,nounits', '-lms', '100',
        ], stdout=subprocess.PIPE, stderr=subprocess.DEVNULL, text=True)
        time.sleep(0.2)
        return self

    def __exit__(self, exc_type, exc, tb):
        self.proc.terminate()
        try:
            out, _ = self.proc.communicate(timeout=5)
        except subprocess.TimeoutExpired:
            self.proc.kill()
            out, _ = self.proc.communicate()
        rows = []
        for line in out.splitlines():
            try:
                rows.append([float(x.strip()) for x in line.split(',')])
            except ValueError:
                continue
        self.rows = np.asarray(rows, dtype=np.float64)

    def summary(self):
        if not len(self.rows):
            return {'samples': 0}
        names = ['gpu_util_pct', 'memory_util_pct', 'memory_used_mib', 'power_w']
        out = {'samples': int(len(self.rows))}
        for i, name in enumerate(names):
            out[f'{name}_mean'] = float(self.rows[:, i].mean())
            out[f'{name}_max'] = float(self.rows[:, i].max())
        return out


def prefix_frames(cp, count, n):
    base = 1 << n
    idx = cp.arange(count, dtype=cp.int64)
    cols = [((idx // (base ** w)) % base).astype(cp.int32) for w in range(n)]
    return cp.ascontiguousarray(cp.stack(cols, axis=1))


def deep_formula(variables=3, modal_depth=8):
    atoms = [F.var(i) for i in range(variables)]
    out = atoms[0]
    for i in range(1, variables):
        out = F.conj(out, atoms[i])
    for d in range(modal_depth):
        out = F.box(out) if d % 2 == 0 else F.dia(out)
    return out


def formula_panel(count):
    # Constant-valued rows isolate relation/output traffic from valuation-loop
    # cost while still exercising the exact atlas density materialisation path.
    variants = [F.TOP, F.BOT, F.neg(F.BOT), F.neg(F.TOP)]
    return [variants[i % len(variants)] for i in range(count)]


def measure_compute(cp, frames, repeats):
    formula = deep_formula(3, 10)
    succ = prefix_frames(cp, frames, 5)
    K.frame_scan(formula, succ[:4096], 5)
    cp.cuda.Stream.null.synchronize()
    times = []
    checksum = 0
    with NvmlSampler() as sampler:
        for _ in range(repeats):
            start = time.perf_counter()
            nf, _, _, valuations = K.frame_scan(formula, succ, 5)
            cp.cuda.Stream.null.synchronize()
            times.append(time.perf_counter() - start)
            checksum = int(cp.asnumpy(nf).sum())
    stats = timing_stats(times)
    elapsed = stats['elapsed_sec']
    evaluations = frames * valuations
    free_bytes, total_bytes = cp.cuda.runtime.memGetInfo()
    nvml = sampler.summary()
    result = {
        'mode': 'compute',
        'formula': F.to_ascii(formula),
        'formula_size': F.size(formula),
        'modal_depth': F.modal_depth(formula),
        'variables': F.num_vars(formula),
        'frames': frames,
        'valuations': valuations,
        'formula_evaluations': evaluations,
        'elapsed_sec': elapsed,
        'Gevals_per_sec': evaluations / elapsed / 1e9,
        'checksum': checksum,
        'resident_bytes': int(succ.nbytes + nf.nbytes),
        'cupy_pool_used_bytes': int(cp.get_default_memory_pool().used_bytes()),
        'device_used_bytes': int(total_bytes - free_bytes),
        'nvml': nvml,
    }
    result.update(stats)
    if nvml.get('power_w_mean') is not None:
        result['energy_nJ_per_evaluation'] = (
            nvml['power_w_mean'] / (evaluations / elapsed) * 1e9)
    return result


def measure_memory(cp, frames, formulas, repeats):
    panel = formula_panel(formulas)
    succ = prefix_frames(cp, frames, 5)
    warm = K.profile_failure_density(panel, succ, 5, raw_counts=True)
    cp.cuda.Stream.null.synchronize()
    del warm
    times = []
    checksum = 0.0
    peak_pool = 0
    peak_device = 0
    with NvmlSampler() as sampler:
        for _ in range(repeats):
            start = time.perf_counter()
            density = K.profile_failure_density(panel, succ, 5, raw_counts=True)
            cp.cuda.Stream.null.synchronize()
            times.append(time.perf_counter() - start)
            checksum = float(cp.asnumpy(density[:, :16]).sum())
            free_bytes, total_bytes = cp.cuda.runtime.memGetInfo()
            peak_pool = max(peak_pool, int(cp.get_default_memory_pool().used_bytes()))
            peak_device = max(peak_device, int(total_bytes - free_bytes))
            del density
    stats = timing_stats(times)
    elapsed = stats['elapsed_sec']
    output_bytes = formulas * frames * 4
    # This is a lower bound: output stores plus one relation read per cell. The
    # profiler's DRAM bytes are authoritative and are collected separately.
    minimum_bytes = output_bytes + formulas * frames * 5 * 4
    nvml = sampler.summary()
    result = {
        'mode': 'memory',
        'formulas': formulas,
        'frames': frames,
        'cells': formulas * frames,
        'elapsed_sec': elapsed,
        'output_bytes': output_bytes,
        'minimum_semantic_bytes': minimum_bytes,
        'minimum_effective_GBps': minimum_bytes / elapsed / 1e9,
        'resident_bytes': int(succ.nbytes + output_bytes),
        'peak_cupy_pool_used_bytes': peak_pool,
        'peak_device_used_bytes': peak_device,
        'checksum_sample': checksum,
        'nvml': nvml,
    }
    result.update(stats)
    if nvml.get('power_w_mean') is not None:
        result['energy_pJ_per_minimum_byte'] = (
            nvml['power_w_mean'] / (minimum_bytes / elapsed) * 1e12)
    cp.get_default_memory_pool().free_all_blocks()
    return result


FP32_SRC = r'''
extern "C" __global__
void fp32_fma(const float* __restrict__ x, float* __restrict__ y,
              const long long n, const int iters) {
    long long i = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    if (i >= n) return;
    float a0=x[i]+0.01f, a1=x[i]+0.02f, a2=x[i]+0.03f, a3=x[i]+0.04f;
    float a4=x[i]+0.05f, a5=x[i]+0.06f, a6=x[i]+0.07f, a7=x[i]+0.08f;
    for (int k = 0; k < iters; ++k) {
        a0=fmaf(a0,1.0000001f,0.000001f); a1=fmaf(a1,1.0000002f,0.000002f);
        a2=fmaf(a2,1.0000003f,0.000003f); a3=fmaf(a3,1.0000004f,0.000004f);
        a4=fmaf(a4,1.0000005f,0.000005f); a5=fmaf(a5,1.0000006f,0.000006f);
        a6=fmaf(a6,1.0000007f,0.000007f); a7=fmaf(a7,1.0000008f,0.000008f);
    }
    y[i]=a0+a1+a2+a3+a4+a5+a6+a7;
}
'''

STREAM_SRC = r'''
extern "C" __global__
void stream_triad(const float* __restrict__ a, const float* __restrict__ b,
                  float* __restrict__ c, const long long n) {
    long long i = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    if (i < n) c[i] = a[i] + 1.0001f * b[i];
}
'''

BITWISE_SRC = r'''
extern "C" __global__
void int32_bitwise(const unsigned int* __restrict__ x,
                   unsigned int* __restrict__ y,
                   const long long n, const int iters) {
    long long i = blockIdx.x * (long long)blockDim.x + threadIdx.x;
    if (i >= n) return;
    unsigned int a0=x[i]+0x9e3779b9u, a1=x[i]+0x7f4a7c15u;
    unsigned int a2=x[i]+0x94d049bbu, a3=x[i]+0x2545f491u;
    unsigned int a4=x[i]+0x85ebca6bu, a5=x[i]+0xc2b2ae35u;
    unsigned int a6=x[i]+0x27d4eb2fu, a7=x[i]+0x165667b1u;
    for (int k = 0; k < iters; ++k) {
        unsigned int b0=(a0 ^ 0xa5a5a5a5u) | (a1 & 0x3c6ef372u);
        unsigned int b1=(a1 ^ 0x5a5a5a5au) | (a2 & 0xdaa66d2bu);
        unsigned int b2=(a2 ^ 0x3c6ef372u) | (a3 & 0x78dde6e4u);
        unsigned int b3=(a3 ^ 0xdaa66d2bu) | (a4 & 0x1715609du);
        unsigned int b4=(a4 ^ 0x78dde6e4u) | (a5 & 0xb54cda56u);
        unsigned int b5=(a5 ^ 0x1715609du) | (a6 & 0x5384540fu);
        unsigned int b6=(a6 ^ 0xb54cda56u) | (a7 & 0xf1bbcdc8u);
        unsigned int b7=(a7 ^ 0x5384540fu) | (a0 & 0x8ff34781u);
        a0=b0; a1=b1; a2=b2; a3=b3; a4=b4; a5=b5; a6=b6; a7=b7;
    }
    y[i]=a0^a1^a2^a3^a4^a5^a6^a7;
}
'''


def calibrate_fp32(cp, elements=4_194_304, iters=262_144, repeats=10):
    kernel = cp.RawKernel(FP32_SRC, 'fp32_fma')
    x = cp.ones(elements, dtype=cp.float32)
    y = cp.empty_like(x)
    blocks = (elements + 255) // 256
    kernel((blocks,), (256,), (x, y, np.int64(elements), np.int32(1024)))
    cp.cuda.Stream.null.synchronize()
    times = []
    with NvmlSampler() as sampler:
        for _ in range(repeats):
            start = time.perf_counter()
            kernel((blocks,), (256,), (x, y, np.int64(elements), np.int32(iters)))
            cp.cuda.Stream.null.synchronize()
            times.append(time.perf_counter() - start)
    stats = timing_stats(times)
    elapsed = stats['elapsed_sec']
    flops = elements * iters * 8 * 2
    result = {
        'mode': 'fp32_calibration', 'elements': elements, 'iterations': iters,
        'flops': flops, 'elapsed_sec': elapsed, 'TFLOPS': flops / elapsed / 1e12,
        'checksum_sample': float(cp.asnumpy(y[:16]).sum()),
        'nvml': sampler.summary(),
    }
    result.update(stats)
    return result


def calibrate_bitwise(cp, elements=4_194_304, iters=131_072, repeats=10):
    kernel = cp.RawKernel(BITWISE_SRC, 'int32_bitwise')
    x = cp.arange(elements, dtype=cp.uint32)
    y = cp.empty_like(x)
    blocks = (elements + 255) // 256
    kernel((blocks,), (256,), (x, y, np.int64(elements), np.int32(1024)))
    cp.cuda.Stream.null.synchronize()
    times = []
    with NvmlSampler() as sampler:
        for _ in range(repeats):
            start = time.perf_counter()
            kernel((blocks,), (256,), (x, y, np.int64(elements), np.int32(iters)))
            cp.cuda.Stream.null.synchronize()
            times.append(time.perf_counter() - start)
    stats = timing_stats(times)
    elapsed = stats['elapsed_sec']
    # Eight lanes each execute XOR, AND, and OR once per source-level iteration.
    operations = elements * iters * 8 * 3
    result = {
        'mode': 'int32_bitwise_calibration',
        'operation_definition': 'source-level uint32 XOR/AND/OR operations',
        'elements': elements,
        'iterations': iters,
        'integer_operations': operations,
        'elapsed_sec': elapsed,
        'TOPS': operations / elapsed / 1e12,
        'checksum_sample': int(cp.asnumpy(y[:16]).sum()),
        'nvml': sampler.summary(),
    }
    result.update(stats)
    return result


def calibrate_hbm(cp, gib_per_array=18, repeats=30):
    n = int(gib_per_array * (1 << 30) // 4)
    kernel = cp.RawKernel(STREAM_SRC, 'stream_triad')
    a = cp.empty(n, dtype=cp.float32)
    b = cp.empty(n, dtype=cp.float32)
    c = cp.empty(n, dtype=cp.float32)
    a.fill(1.0); b.fill(2.0)
    blocks = (n + 255) // 256
    kernel((blocks,), (256,), (a, b, c, np.int64(n)))
    cp.cuda.Stream.null.synchronize()
    times = []
    with NvmlSampler() as sampler:
        for _ in range(repeats):
            start = time.perf_counter()
            kernel((blocks,), (256,), (a, b, c, np.int64(n)))
            cp.cuda.Stream.null.synchronize()
            times.append(time.perf_counter() - start)
    stats = timing_stats(times)
    elapsed = stats['elapsed_sec']
    traffic = n * 12
    free_bytes, total_bytes = cp.cuda.runtime.memGetInfo()
    result = {
        'mode': 'hbm_calibration', 'elements': n,
        'bytes_per_array': n * 4, 'resident_bytes': n * 12,
        'traffic_bytes_per_iteration': traffic, 'elapsed_sec': elapsed,
        'GBps': traffic / elapsed / 1e9,
        'device_used_bytes': int(total_bytes - free_bytes),
        'checksum_sample': float(cp.asnumpy(c[:16]).sum()),
        'nvml': sampler.summary(),
    }
    result.update(stats)
    del a, b, c
    cp.get_default_memory_pool().free_all_blocks()
    return result


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--mode', choices=('compute', 'memory', 'calibrate', 'sweep'),
                    default='sweep')
    ap.add_argument('--compute-frames', type=int, default=1_048_576)
    ap.add_argument('--memory-frames', type=int, default=3_145_728)
    ap.add_argument('--memory-formulas', type=int, default=4096)
    ap.add_argument('--repeats', type=int, default=3)
    ap.add_argument('--out', default='results/gpu_stress_h100.json')
    args = ap.parse_args()

    import cupy as cp

    rows = []
    if args.mode in ('compute', 'sweep'):
        rows.append(measure_compute(cp, args.compute_frames, args.repeats))
    if args.mode in ('memory', 'sweep'):
        rows.append(measure_memory(cp, args.memory_frames,
                                   args.memory_formulas, args.repeats))
    if args.mode in ('calibrate', 'sweep'):
        rows.append(calibrate_bitwise(cp, repeats=max(args.repeats, 10)))
        rows.append(calibrate_fp32(cp, repeats=max(args.repeats, 10)))
        rows.append(calibrate_hbm(cp, repeats=max(args.repeats, 30)))
    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    name = props['name'].decode() if isinstance(props['name'], bytes) else props['name']
    report = {
        'hardware': {'gpu': name, 'global_memory_bytes': int(props['totalGlobalMem'])},
        'interpretation': ('integer/bitwise semantics workload; a source-level uint32 '
                           'bitwise calibration and measured HBM ceiling are reported. '
                           'FP32 is device calibration only, and no dynamic-instruction '
                           'efficiency is inferred without hardware counters.'),
        'rows': rows,
    }
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)
    with open(args.out, 'w') as fh:
        json.dump(report, fh, indent=2)
    print(json.dumps(report, indent=2), flush=True)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_indistinguishability_mining.py <==
"""Automated mining of bounded modal indistinguishability pairs.

This is the H100 version of the objective

    J(phi, psi) = small-model agreement
                  + beta * late-separation witness
                  - lambda * syntax cost
                  + rho * context prior.

Candidate pairs are generated from iterated modal contexts
``C^m b`` versus ``C^(m+1) b``.  The biconditional is exhaustively scanned over
all labelled K-frames through ``--exact-max`` worlds.  Surviving pairs are then
challenged on adversarial frame templates beyond the exact prefix.  A separation
at ``exact_max + 1`` is an exact k-indistinguishable certificate; larger template
hits are certified witnesses plus an exact prefix proof, but not a proof that no
smaller >exact_max separating frame exists.
"""
from __future__ import annotations

import argparse
import itertools
import json
import os
import platform
import sys
import time
from collections import Counter

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import kernel as K
from cmcarto import semantics as S
from cmcarto import verify as V


def apply_context(word, formula):
    out = formula
    for op in reversed(word):
        out = F.box(out) if op == 'B' else F.dia(out)
    return out


def iterate_context(word, base, count):
    out = base
    for _ in range(count):
        out = apply_context(word, out)
    return out


def biconditional(a, b):
    return F.conj(F.imp(a, b), F.imp(b, a))


def decode_valuation(index, n, k):
    full = (1 << n) - 1
    return [int((int(index) >> (i * n)) & full) for i in range(k)]


def device_enumerate_k(n, cp):
    base = 1 << n
    total = base ** n
    idx = cp.arange(total, dtype=cp.int64)
    cols = [((idx // (base ** w)) % base).astype(cp.int32)
            for w in range(n)]
    return cp.ascontiguousarray(cp.stack(cols, axis=1))


def decode_frame_index(index, n):
    base = 1 << n
    x = int(index)
    out = []
    for _ in range(n):
        out.append(x % base)
        x //= base
    return out


def context_words(max_len, explicit):
    words = set(x.strip().upper() for x in explicit.split(',') if x.strip())
    for length in range(1, max_len + 1):
        for letters in itertools.product('BD', repeat=length):
            words.add(''.join(letters))
    return sorted(words, key=lambda x: (len(x), x))


def base_formulas():
    p = F.var(0)
    taut = F.imp(p, p)
    contradiction = F.conj(p, F.neg(p))
    excluded_middle = F.disj(F.neg(p), p)
    return [
        ('top', F.TOP),
        ('bottom', F.BOT),
        ('p', p),
        ('tautology', taut),
        ('contradiction', contradiction),
        ('excluded_middle', excluded_middle),
    ]


def generate_candidates(contexts, max_iter, max_formula_nodes):
    rows = []
    seen = set()
    for base_name, base in base_formulas():
        for word in contexts:
            for m in range(1, max_iter + 1):
                phi = iterate_context(word, base, m)
                psi = iterate_context(word, base, m + 1)
                if max(F.size(phi), F.size(psi)) > max_formula_nodes:
                    continue
                key = (F.to_ascii(phi), F.to_ascii(psi))
                if key in seen:
                    continue
                seen.add(key)
                chi = biconditional(phi, psi)
                rows.append({
                    'base': base_name,
                    'context': word,
                    'iteration': m,
                    'phi': phi,
                    'psi': psi,
                    'chi': chi,
                    'phi_size': F.size(phi),
                    'psi_size': F.size(psi),
                    'chi_size': F.size(chi),
                    'variables': F.num_vars(chi),
                    'fail_counts': {},
                    'failure_density': {},
                    'first_separation_size': None,
                    'witness': None,
                    'witness_source': None,
                    'first_exact_frame': None,
                })
    return rows


def adversarial_frames(n, seed=20260613):
    frames = []
    path = [1 << (w + 1) if w + 1 < n else 0 for w in range(n)]
    frames.append(('path', path))

    reverse = [0] * n
    for w in range(1, n):
        reverse[w] = 1 << (w - 1)
    frames.append(('reverse-path', reverse))

    loop_sink = list(path)
    loop_sink[-1] = 1 << (n - 1)
    frames.append(('path-loop-sink', loop_sink))

    loop_all = list(path)
    for w in range(n):
        loop_all[w] |= 1 << w
    frames.append(('reflexive-path', loop_all))

    if n >= 3:
        fork = list(path)
        fork[0] |= 1 << (n - 2)
        frames.append(('forked-path', fork))

    cycle = [1 << ((w + 1) % n) for w in range(n)]
    frames.append(('cycle', cycle))
    frames.append(('out-star', [sum(1 << u for u in range(1, n))] + [0] * (n - 1)))

    rng = np.random.default_rng(seed + 7919 * n)
    for prob, label in ((0.10, 'random-sparse'), (0.25, 'random-sparse'),
                        (0.70, 'selected-dense'), (0.90, 'selected-dense')):
        bits = rng.random((8, n, n)) < prob
        for row in bits:
            succ = []
            for w in range(n):
                mask = 0
                for u in range(n):
                    if row[w, u]:
                        mask |= 1 << u
                succ.append(mask)
            frames.append((label, succ))
    return frames


def make_certificate(formula, n, succ, valuation_index, world):
    return {
        'formula': formula,
        'n': int(n),
        'succ': [int(x) for x in succ],
        'val': decode_valuation(valuation_index, n, F.num_vars(formula)),
        'world': int(world),
        'class': 'K',
    }


def truth_vector(formula, succ):
    n = len(succ)
    truth = S.eval_truth(F.to_rpn(formula), np.zeros((1, 0), dtype=np.int64),
                         np.asarray([succ], dtype=np.int64), n, np)[0, 0]
    return [bool((int(truth) >> w) & 1) for w in range(n)]


def path_false_distances(formula, n):
    succ = [1 << (w + 1) if w + 1 < n else 0 for w in range(n)]
    vec = truth_vector(formula, succ)
    return [n - 1 - w for w, ok in enumerate(vec) if not ok]


def exact_prefix_scan(cp, candidates, exact_max, chunk):
    formulas = [row['chi'] for row in candidates]
    prog = tuple(cp.asarray(x) for x in K.compile_batch(formulas))
    timings = {}
    for n in range(1, exact_max + 1):
        t0 = time.perf_counter()
        succ = device_enumerate_k(n, cp)
        total_fail, first_frame = K.batch_scan_class(
            prog, succ, n, len(formulas), chunk=chunk,
            label=f'mining-exact-n{n}', progress=True)
        cp.cuda.Stream.null.synchronize()
        fail_host = cp.asnumpy(total_fail)
        first_host = cp.asnumpy(first_frame)
        frame_count = int(succ.shape[0])
        for i, row in enumerate(candidates):
            fail = int(fail_host[i])
            valuations = (1 << n) ** F.num_vars(row['chi'])
            row['fail_counts'][str(n)] = fail
            row['failure_density'][str(n)] = fail / float(frame_count * valuations)
            if row['first_separation_size'] is None and fail > 0:
                fi = int(first_host[i])
                if n <= 4:
                    succ_row = FR.enumerate_all_frames(n)[fi].tolist()
                else:
                    succ_row = decode_frame_index(fi, n)
                nf, first_val, first_world, _ = K.frame_scan(
                    row['chi'], cp.asarray(np.asarray([succ_row], dtype=np.int32)), n)
                cp.cuda.Stream.null.synchronize()
                cert = make_certificate(row['chi'], n, succ_row,
                                        int(cp.asnumpy(first_val)[0]),
                                        int(cp.asnumpy(first_world)[0]))
                row['first_separation_size'] = n
                row['witness'] = cert
                row['witness_source'] = 'exhaustive-K'
                row['first_exact_frame'] = fi
        timings[f'n{n}_sec'] = time.perf_counter() - t0
        del succ, total_fail, first_frame
        cp.get_default_memory_pool().free_all_blocks()
    return timings


def stress_survivors(cp, candidates, exact_max, stress_max):
    formulas = [row['chi'] for row in candidates]
    prog = tuple(cp.asarray(x) for x in K.compile_batch(formulas))
    timings = {}
    for n in range(exact_max + 1, stress_max + 1):
        frames = adversarial_frames(n)
        succ_np = np.asarray([frame for _, frame in frames], dtype=np.int32)
        succ = cp.asarray(succ_np)
        t0 = time.perf_counter()
        total_fail, first_frame = K.batch_scan_class(
            prog, succ, n, len(formulas), label=f'mining-stress-n{n}')
        cp.cuda.Stream.null.synchronize()
        fail_host = cp.asnumpy(total_fail)
        first_host = cp.asnumpy(first_frame)
        newly = 0
        for i, row in enumerate(candidates):
            if row['first_separation_size'] is not None or int(fail_host[i]) == 0:
                continue
            fi = int(first_host[i])
            nf, first_val, first_world, _ = K.frame_scan(
                row['chi'], cp.asarray(succ_np[fi:fi + 1]), n)
            cp.cuda.Stream.null.synchronize()
            cert = make_certificate(row['chi'], n, succ_np[fi],
                                    int(cp.asnumpy(first_val)[0]),
                                    int(cp.asnumpy(first_world)[0]))
            row['first_separation_size'] = n
            row['witness'] = cert
            row['witness_source'] = frames[fi][0]
            newly += 1
        timings[f'n{n}_sec'] = time.perf_counter() - t0
        timings[f'n{n}_new_hits'] = newly
        timings[f'n{n}_frames'] = len(frames)
        print(f'stress n={n}: {newly} new hits among {len(frames)} templates',
              flush=True)
        del succ, total_fail, first_frame
        cp.get_default_memory_pool().free_all_blocks()
    return timings


def parity_check(candidates, exact_max):
    checks = 0
    for n in range(1, min(4, exact_max) + 1):
        succ = FR.enumerate_all_frames(n)
        for row in candidates:
            nf, _, _, _ = K.frame_scan_ref(row['chi'], succ, n)
            cpu_fails = bool(np.any(nf > 0))
            gpu_fails = int(row['fail_counts'][str(n)]) > 0
            if cpu_fails != gpu_fails:
                raise AssertionError(
                    f'CPU/GPU disagreement for {row["context"]}^{row["iteration"]} '
                    f'{row["base"]} at n={n}')
            checks += 1
    return checks


def serialise_candidates(candidates, exact_max, beta, lam, rho):
    out = []
    for row in candidates:
        sep = row['first_separation_size']
        exact_agree = exact_max
        if sep is not None:
            exact_agree = min(exact_max, sep - 1)
        late = bool(sep is not None and sep > exact_max)
        syntax_cost = row['phi_size'] + row['psi_size']
        context_prior = 1.0 / len(row['context'])
        score = exact_agree + (beta if late else 0.0) - lam * syntax_cost + rho * context_prior
        if sep is None:
            proof_status = f'no separation on exact n<= {exact_max} or stress templates'
        elif sep <= exact_max:
            proof_status = 'early exhaustive separation'
        elif sep == exact_max + 1:
            proof_status = f'exact {exact_max}-indistinguishable; template witness at {sep}'
        else:
            proof_status = f'exact prefix through {exact_max}; template witness at {sep}'
        verified = bool(row['witness'] and V.verify_certificate(row['witness']))
        extra = {}
        if row['base'] == 'top' and row['context'] == 'BD':
            m = row['iteration']
            n = 2 * (m + 1)
            if n <= 20:
                extra['path_false_distances_phi'] = path_false_distances(row['phi'], n)
                extra['path_false_distances_psi'] = path_false_distances(row['psi'], n)
                extra['predicted_path_separation_size'] = n
        out.append({
            'base': row['base'],
            'context': row['context'],
            'iteration': row['iteration'],
            'phi': F.to_ascii(row['phi']),
            'psi': F.to_ascii(row['psi']),
            'phi_latex': F.to_latex(row['phi']),
            'psi_latex': F.to_latex(row['psi']),
            'phi_size': row['phi_size'],
            'psi_size': row['psi_size'],
            'chi_size': row['chi_size'],
            'variables': row['variables'],
            'fail_counts': row['fail_counts'],
            'failure_density': row['failure_density'],
            'exact_agree_through': exact_agree,
            'separation_size': sep,
            'witness_source': row['witness_source'],
            'witness': row['witness'],
            'verified': verified,
            'proof_status': proof_status,
            'objective_terms': {
                'small_model_agreement': exact_agree,
                'late_separation_bonus': beta if late else 0.0,
                'syntax_penalty': lam * syntax_cost,
                'context_prior_bonus': rho * context_prior,
            },
            'objective_score': score,
            **extra,
        })
    out.sort(key=lambda x: (x['objective_score'], x['separation_size'] or -1),
             reverse=True)
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--exact-max', type=int, default=5)
    ap.add_argument('--stress-max', type=int, default=16)
    ap.add_argument('--max-context-len', type=int, default=3)
    ap.add_argument('--explicit-contexts', default='BD,DB,BB,DD')
    ap.add_argument('--max-iter', type=int, default=7)
    ap.add_argument('--max-formula-nodes', type=int, default=21)
    ap.add_argument('--chunk', type=int, default=4_000_000)
    ap.add_argument('--beta', type=float, default=2.0)
    ap.add_argument('--syntax-lambda', type=float, default=0.02)
    ap.add_argument('--context-rho', type=float, default=0.10)
    ap.add_argument('--out', default='results/indistinguishability_mining_h100.json')
    ap.add_argument('--seed', type=int, default=20260613)
    args = ap.parse_args()

    import cupy as cp

    t0 = time.perf_counter()
    contexts = context_words(args.max_context_len, args.explicit_contexts)
    candidates = generate_candidates(contexts, args.max_iter, args.max_formula_nodes)
    if not candidates:
        raise RuntimeError('no candidates generated')
    print(f'candidate pairs: {len(candidates):,}; contexts={contexts}', flush=True)
    exact_timings = exact_prefix_scan(cp, candidates, args.exact_max, args.chunk)
    parity_checks = parity_check(candidates, args.exact_max)
    stress_timings = stress_survivors(cp, candidates, args.exact_max, args.stress_max)
    serial = serialise_candidates(
        candidates, args.exact_max, args.beta, args.syntax_lambda, args.context_rho)

    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    gpu_name = props['name'].decode() if isinstance(props['name'], bytes) else props['name']
    hist = Counter(str(row['separation_size']) for row in serial)
    proof_hist = Counter(row['proof_status'] for row in serial)
    report = {
        'protocol': ('Automated bounded-indistinguishability mining over iterated '
                     'modal contexts. Each pair is scored as J = agreement + beta '
                     'late-separation - lambda syntax + rho context-prior.'),
        'objective': {
            'J': 'agreement_prefix + beta*late_template_witness - lambda*(|phi|+|psi|) + rho/|context|',
            'beta': args.beta,
            'syntax_lambda': args.syntax_lambda,
            'context_rho': args.context_rho,
        },
        'grammar': 'bases {top,bottom,p,tautology,contradiction,excluded_middle}; contexts over {B=box,D=diamond}',
        'contexts': contexts,
        'candidate_pairs': len(serial),
        'exact_max': args.exact_max,
        'stress_max': args.stress_max,
        'stress_templates_per_size': {
            str(n): len(adversarial_frames(n, args.seed))
            for n in range(args.exact_max + 1, args.stress_max + 1)
        },
        'cpu_gpu_parity_checks': parity_checks,
        'verified_witnesses': sum(int(row['verified']) for row in serial),
        'separation_histogram': dict(sorted(hist.items(), key=lambda kv: str(kv[0]))),
        'proof_status_histogram': dict(proof_hist),
        'best': serial[0],
        'elapsed_sec': time.perf_counter() - t0,
        'timings': {
            'exact_prefix': exact_timings,
            'stress_templates': stress_timings,
        },
        'hardware': {
            'gpu': gpu_name,
            'compute_capability': f"{props['major']}.{props['minor']}",
            'gpu_global_memory_bytes': int(props['totalGlobalMem']),
            'python': platform.python_version(),
            'cupy': cp.__version__,
        },
    }
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)
    with open(args.out, 'w') as fh:
        json.dump({'report': report, 'candidates': serial}, fh, indent=2)
    print(json.dumps({
        'candidate_pairs': report['candidate_pairs'],
        'verified_witnesses': report['verified_witnesses'],
        'separation_histogram': report['separation_histogram'],
        'best': {
            key: report['best'][key]
            for key in ('phi', 'psi', 'separation_size', 'witness_source',
                        'proof_status', 'objective_score')
        },
        'elapsed_sec': report['elapsed_sec'],
    }, indent=2), flush=True)
    print('top candidates:', flush=True)
    for row in serial[:12]:
        print(f"  score={row['objective_score']:.3f} sep={row['separation_size']} "
              f"{row['proof_status']}: {row['phi']} == {row['psi']}", flush=True)
    print('wrote', args.out, flush=True)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_mirage_synthesis.py <==
"""GPU-guided synthesis of late-separating modal formula pairs.

The census groups formulas that already exist in a fixed corpus.  This experiment
instead generates pairs from modal contexts and rewards candidates that agree on
every small frame but split on the next layer.  Exhaustive K-frame scans establish
the agreement prefix; adversarial path and lollipop templates search immediately
beyond that prefix.  Every positive separation is emitted as an independently
checkable biconditional countermodel.
"""
import argparse
import json
import os
import platform
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import kernel as K
from cmcarto import frames as FR
from cmcarto import verify as V


def apply_context(word, formula):
    """Apply an outer-to-inner word, e.g. BD(x) = box(diamond(x))."""
    out = formula
    for op in reversed(word):
        out = F.box(out) if op == 'B' else F.dia(out)
    return out


def iterate_context(word, base, count):
    out = base
    for _ in range(count):
        out = apply_context(word, out)
    return out


def biconditional(a, b):
    return F.conj(F.imp(a, b), F.imp(b, a))


def device_enumerate_k(n, cp):
    base = 1 << n
    total = base ** n
    idx = cp.arange(total, dtype=cp.int64)
    cols = [((idx // (base ** w)) % base).astype(cp.int32)
            for w in range(n)]
    return cp.ascontiguousarray(cp.stack(cols, axis=1))


def adversarial_frames(n):
    frames = []

    path = [1 << (w + 1) if w + 1 < n else 0 for w in range(n)]
    frames.append(('path', path))

    rev = [0] * n
    for w in range(1, n):
        rev[w] = 1 << (w - 1)
    frames.append(('reverse-path', rev))

    loop_sink = list(path)
    loop_sink[-1] = 1 << (n - 1)
    frames.append(('path-loop', loop_sink))

    if n >= 4:
        fork = list(path)
        fork[0] |= 1 << (n - 2)
        frames.append(('forked-path', fork))

    return frames


def make_certificate(chi, n, succ_row, world):
    return {
        'formula': chi,
        'n': int(n),
        'succ': [int(x) for x in succ_row],
        'val': [],
        'world': int(world),
        'class': 'K',
    }


def candidate_set(contexts, max_iter):
    out = []
    seen = set()
    for base_name, base in [('top', F.TOP), ('bottom', F.BOT)]:
        for word in contexts:
            for m in range(1, max_iter + 1):
                phi = iterate_context(word, base, m)
                psi = iterate_context(word, base, m + 1)
                key = (F.to_ascii(phi), F.to_ascii(psi))
                if key in seen:
                    continue
                seen.add(key)
                out.append({
                    'base': base_name,
                    'context': word,
                    'iteration': m,
                    'phi': phi,
                    'psi': psi,
                    'chi': biconditional(phi, psi),
                    'phi_size': F.size(phi),
                    'psi_size': F.size(psi),
                    'separation_size': None,
                    'witness': None,
                    'witness_source': None,
                })
    return out


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--exact-max', type=int, default=5)
    ap.add_argument('--template-max', type=int, default=10)
    ap.add_argument('--max-iter', type=int, default=4)
    ap.add_argument('--contexts', default='BD,DB,BB,DD')
    ap.add_argument('--cross-check-max', type=int, default=4)
    ap.add_argument('--out', default='results')
    ap.add_argument('--tag', default='h100')
    args = ap.parse_args()

    import cupy as cp

    os.makedirs(args.out, exist_ok=True)
    contexts = [x.strip().upper() for x in args.contexts.split(',') if x.strip()]
    if not all(set(x) <= {'B', 'D'} for x in contexts):
        raise ValueError('contexts must contain only B (box) and D (diamond)')

    candidates = candidate_set(contexts, args.max_iter)
    formulas = [row['chi'] for row in candidates]
    prog = K.compile_batch(formulas)
    prog_dev = tuple(cp.asarray(x) for x in prog)
    t0 = time.time()

    for n in range(1, args.exact_max + 1):
        succ = device_enumerate_k(n, cp)
        total_fail, first_frame = K.batch_scan_class(
            prog_dev, succ, n, len(formulas), progress=True,
            label=f'synthesis-n{n}')
        fail_h = cp.asnumpy(total_fail)
        first_h = cp.asnumpy(first_frame)
        for i, row in enumerate(candidates):
            if row['separation_size'] is not None or int(fail_h[i]) == 0:
                continue
            fi = int(first_h[i])
            frame = cp.asnumpy(succ[fi:fi + 1])
            nf, _, fw, _ = K.frame_scan(row['chi'], cp.asarray(frame), n)
            cp.cuda.Stream.null.synchronize()
            cert = make_certificate(row['chi'], n, frame[0], int(fw[0]))
            row['separation_size'] = n
            row['witness'] = cert
            row['witness_source'] = 'exhaustive'
        del succ, total_fail, first_frame
        cp.get_default_memory_pool().free_all_blocks()

    # Independent CPU parity on every exhaustive layer small enough to enumerate
    # comfortably.  This checks the fused GPU verdict, not just its witness.
    parity_checks = 0
    for n in range(1, min(args.cross_check_max, args.exact_max) + 1):
        succ = FR.enumerate_all_frames(n)
        for row in candidates:
            nf, _, _, _ = K.frame_scan_ref(row['chi'], succ, n)
            cpu_fails = bool(np.any(nf > 0))
            gpu_fails = (row['separation_size'] is not None
                         and row['separation_size'] <= n)
            if cpu_fails != gpu_fails:
                raise AssertionError(
                    f'CPU/GPU disagreement for {row["context"]} at n={n}')
            parity_checks += 1

    # Candidates surviving the exhaustive prefix are challenged by graph shapes
    # designed to expose long alternating modal dependencies.
    for n in range(args.exact_max + 1, args.template_max + 1):
        named = adversarial_frames(n)
        succ_np = np.asarray([frame for _, frame in named], dtype=np.int32)
        succ = cp.asarray(succ_np)
        for row in candidates:
            if row['separation_size'] is not None:
                continue
            nf, _, fw, _ = K.frame_scan(row['chi'], succ, n)
            hits = cp.asnumpy(nf > 0)
            if not bool(hits.any()):
                continue
            fi = int(np.argmax(hits))
            cert = make_certificate(row['chi'], n, succ_np[fi], int(fw[fi]))
            row['separation_size'] = n
            row['witness'] = cert
            row['witness_source'] = named[fi][0]
        del succ
        cp.get_default_memory_pool().free_all_blocks()

    serial = []
    for row in candidates:
        sep = row['separation_size']
        exact = sep is not None and sep <= args.exact_max + 1
        agree_through = (sep - 1 if exact else args.exact_max)
        reward = (agree_through + (2.0 if exact else 0.0)
                  - 0.02 * (row['phi_size'] + row['psi_size']))
        verified = bool(row['witness'] and V.verify_certificate(row['witness']))
        serial.append({
            'base': row['base'],
            'context': row['context'],
            'iteration': row['iteration'],
            'phi': F.to_ascii(row['phi']),
            'psi': F.to_ascii(row['psi']),
            'phi_latex': F.to_latex(row['phi']),
            'psi_latex': F.to_latex(row['psi']),
            'phi_size': row['phi_size'],
            'psi_size': row['psi_size'],
            'exact_agree_through': agree_through,
            'separation_size': sep,
            'separation_exact': exact,
            'reward': reward,
            'witness_source': row['witness_source'],
            'witness': row['witness'],
            'verified': verified,
        })

    serial.sort(key=lambda x: (x['reward'], x['separation_size'] or -1), reverse=True)
    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    gpu_name = props['name'].decode() if isinstance(props['name'], bytes) else props['name']
    best = serial[0]
    report = {
        'protocol': 'context iteration with exhaustive-prefix and adversarial-frame search',
        'contexts': contexts,
        'candidate_pairs': len(serial),
        'exact_max': args.exact_max,
        'template_max': args.template_max,
        'cpu_gpu_parity_checks': parity_checks,
        'verified_witnesses': sum(int(x['verified']) for x in serial),
        'best_separation_size': best['separation_size'],
        'best_exact_agree_through': best['exact_agree_through'],
        'best_phi': best['phi'],
        'best_psi': best['psi'],
        'elapsed_sec': time.time() - t0,
        'hardware': {
            'gpu': gpu_name,
            'compute_capability': f"{props['major']}.{props['minor']}",
            'python': platform.python_version(),
            'cupy': cp.__version__,
        },
    }
    path = os.path.join(args.out, f'mirage_synthesis_{args.tag}.json')
    with open(path, 'w') as fh:
        json.dump({'report': report, 'candidates': serial}, fh, indent=2)
    print(json.dumps(report, indent=2))
    print('wrote', path)
    for row in serial[:8]:
        print(f"  sep={row['separation_size']} exact={row['separation_exact']} "
              f"score={row['reward']:.2f}: {row['phi']}  ==  {row['psi']}")


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_performance_baseline.py <==
"""Measured C++/OpenMP/H100 comparison on one identical modal workload."""
from __future__ import annotations

import argparse
import json
import os
import platform
import subprocess
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import kernel as K


def run_cpp(binary, frames, threads, mode='scalar'):
    raw = subprocess.check_output(
        [binary, str(frames), str(threads), mode], text=True)
    return json.loads(raw)


def device_frames(cp, count, n=5):
    base = 1 << n
    idx = cp.arange(count, dtype=cp.int64)
    cols = [((idx // (base ** w)) % base).astype(cp.int32) for w in range(n)]
    return cp.ascontiguousarray(cp.stack(cols, axis=1))


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--frames', type=int, default=262144)
    ap.add_argument('--threads', type=int, default=26)
    ap.add_argument('--out', default='results/performance_baseline_h100.json')
    args = ap.parse_args()

    here = os.path.dirname(os.path.abspath(__file__))
    source = os.path.join(here, 'cpu_baseline.cpp')
    binary = os.path.join('/tmp', 'cmcarto_cpu_baseline')
    subprocess.check_call(['g++', '-O3', '-march=native', '-fopenmp',
                           '-std=c++17', source, '-o', binary])
    cpu1 = run_cpp(binary, args.frames, 1)
    cpum = run_cpp(binary, args.frames, args.threads)
    avx512 = run_cpp(binary, args.frames, args.threads, 'avx512')
    if not (cpu1['checksum'] == cpum['checksum'] == avx512['checksum']):
        raise AssertionError('C++ baseline checksums differ')

    import cupy as cp

    p, q = F.var(0), F.var(1)
    formula = F.imp(F.box(F.imp(p, q)), F.imp(F.dia(p), F.dia(q)))
    succ = device_frames(cp, args.frames)
    K.frame_scan(formula, succ[:65536], 5)
    cp.cuda.Stream.null.synchronize()
    t0 = time.perf_counter()
    nf, _, _, valuations = K.frame_scan(formula, succ, 5)
    cp.cuda.Stream.null.synchronize()
    elapsed = time.perf_counter() - t0
    checksum = int(cp.asnumpy(nf).sum())
    if checksum != cpu1['checksum']:
        raise AssertionError('CPU/GPU benchmark checksums differ')
    evals = args.frames * valuations
    gpu = {
        'backend': 'h100_cuda',
        'frames': args.frames,
        'valuations': valuations,
        'formula_evaluations': evals,
        'elapsed_sec': elapsed,
        'Gevals_per_sec': evals / elapsed / 1e9,
        'checksum': checksum,
    }
    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    gpu_name = props['name'].decode() if isinstance(props['name'], bytes) else props['name']
    report = {
        'workload_formula': F.to_ascii(formula),
        'n': 5,
        'labelled_frame_prefix': args.frames,
        'compiler': subprocess.check_output(['g++', '--version'], text=True).splitlines()[0],
        'compiler_flags': '-O3 -march=native -fopenmp -std=c++17',
        'cpu': platform.processor(),
        'gpu': gpu_name,
        'runs': [cpu1, cpum, avx512, gpu],
        'speedup_h100_vs_one_core': gpu['Gevals_per_sec'] / cpu1['Gevals_per_sec'],
        'speedup_h100_vs_multicore': gpu['Gevals_per_sec'] / cpum['Gevals_per_sec'],
        'speedup_h100_vs_avx512': gpu['Gevals_per_sec'] / avx512['Gevals_per_sec'],
    }
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)
    with open(args.out, 'w') as fh:
        json.dump(report, fh, indent=2)
    print(json.dumps(report, indent=2))
    print('wrote', args.out)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_picture_help_benchmark.py <==
"""Does the picture help?

This benchmark reuses the progressive-atlas formula universe and exact-prefix
fingerprints, reconstructs the published 5,467,766-pair comparison universe from
the saved layouts, exhaustively stresses that fixed universe on the same n=6..8
frame panels, and compares visual and non-visual representations.

The key distinction is that all methods are scored against one fixed universe
and one certified-hit set.  Fingerprints and high-dimensional neighbours only
propose candidates; every reported hit has the same complete n<=5 biconditional
rescan and independent witness check as the progressive atlas experiment.
"""
from __future__ import annotations

import argparse
import json
import os
import platform
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from experiments import run_progressive_atlas as P


REFERENCE_METHODS = [
    'atlas3_pca', 'atlas4_pca', 'atlas5_pca', 'umap', 'spectral', 'random',
]


def load_progressive_inputs(results_path, profile_cache, fingerprint_cache):
    with open(results_path) as fh:
        report = json.load(fh)
    profiles = np.load(profile_cache, allow_pickle=False)
    fingerprints_npz = np.load(fingerprint_cache, allow_pickle=False)
    digest = str(profiles['corpus_digest'])
    if digest != report['corpus_digest']:
        raise RuntimeError('profile cache and progressive report use different corpora')
    features = {
        3: np.concatenate([profiles[f'd{n}'] for n in range(1, 4)], axis=1),
        4: np.concatenate([profiles[f'd{n}'] for n in range(1, 5)], axis=1),
        5: np.concatenate([profiles[f'd{n}'] for n in range(1, 6)], axis=1),
    }
    fingerprints = {
        n: np.stack([fingerprints_npz[f'fp1_{n}'],
                     fingerprints_npz[f'fp2_{n}']], axis=1)
        for n in range(1, 6)
    }
    return report, features, fingerprints, digest


def reconstruct_reference_universe(features, seed, neighbours):
    # Rebuild layouts from the profile cache rather than from JSON-rounded
    # coordinates.  Nearest-neighbour tie breaks can change by one pair after
    # float serialisation; rebuilding reproduces the published universe exactly.
    layouts, _, _ = P.build_layouts(features, seed)
    proposals = []
    for name in REFERENCE_METHODS:
        t0 = time.perf_counter()
        codes = P.nearest_pair_codes(layouts[name], neighbours)
        proposals.append(codes)
        print(f'reference {name}: {len(codes):,} proposals '
              f'in {time.perf_counter() - t0:.2f}s', flush=True)
    universe = np.unique(np.concatenate(proposals))
    return universe


def cached_cpu_knn(name, coords, max_k, cache_dir):
    from sklearn.neighbors import NearestNeighbors

    path = os.path.join(cache_dir, f'neighbors_{name}_{max_k}.npz')
    if os.path.exists(path):
        data = np.load(path, allow_pickle=False)
        if int(data['max_k']) == max_k and int(data['rows']) == len(coords):
            return data['indices'], data['distances']
    t0 = time.perf_counter()
    nn = NearestNeighbors(n_neighbors=max_k + 1, algorithm='auto',
                          n_jobs=-1).fit(coords)
    distances, indices = nn.kneighbors(coords, return_distance=True)
    indices = indices[:, 1:].astype(np.int32)
    distances = distances[:, 1:].astype(np.float32)
    np.savez_compressed(path, max_k=max_k, rows=len(coords),
                        indices=indices, distances=distances)
    print(f'{name}: CPU kNN max_k={max_k} in {time.perf_counter() - t0:.2f}s',
          flush=True)
    return indices, distances


def cached_gpu_raw_knn(cp, name, features, max_k, cache_dir, block=96):
    path = os.path.join(cache_dir, f'neighbors_{name}_{max_k}.npz')
    if os.path.exists(path):
        data = np.load(path, allow_pickle=False)
        if int(data['max_k']) == max_k and int(data['rows']) == len(features):
            return data['indices'], data['distances']

    x_host = np.ascontiguousarray(features.astype(np.float32))
    x = cp.asarray(x_host)
    norms = cp.sum(x * x, axis=1)
    rows = x.shape[0]
    out_idx = np.empty((rows, max_k), dtype=np.int32)
    out_dist = np.empty((rows, max_k), dtype=np.float32)
    t0 = time.perf_counter()
    for start in range(0, rows, block):
        stop = min(start + block, rows)
        d = norms[start:stop, None] + norms[None, :] - 2.0 * (x[start:stop] @ x.T)
        local = cp.arange(start, stop, dtype=cp.int32)[:, None]
        d[cp.arange(stop - start), local.ravel()] = cp.inf
        part = cp.argpartition(d, max_k - 1, axis=1)[:, :max_k]
        part_d = cp.take_along_axis(d, part, axis=1)
        order = cp.argsort(part_d, axis=1)
        part = cp.take_along_axis(part, order, axis=1)
        part_d = cp.take_along_axis(part_d, order, axis=1)
        out_idx[start:stop] = cp.asnumpy(part)
        out_dist[start:stop] = cp.asnumpy(cp.maximum(part_d, 0.0))
        del d, part, part_d, order, local
        if (start // block) % 10 == 0:
            print(f'{name}: raw GPU kNN {stop:,}/{rows:,}', flush=True)
    del x, norms
    cp.get_default_memory_pool().free_all_blocks()
    np.savez_compressed(path, max_k=max_k, rows=rows,
                        indices=out_idx, distances=out_dist)
    print(f'{name}: GPU raw kNN max_k={max_k} in {time.perf_counter() - t0:.2f}s',
          flush=True)
    return out_idx, out_dist


def pair_codes_for_k(indices, distances, k):
    rows = indices.shape[0]
    near = indices[:, :k].astype(np.int64, copy=False)
    d = distances[:, :k].reshape(-1)
    ii = np.repeat(np.arange(rows, dtype=np.int64), k)
    jj = near.reshape(-1)
    lo = np.minimum(ii, jj)
    hi = np.maximum(ii, jj)
    codes = lo * rows + hi
    order = np.lexsort((d, codes))
    codes = codes[order]
    d = d[order]
    first = np.empty(len(codes), dtype=bool)
    first[0] = True
    first[1:] = codes[1:] != codes[:-1]
    return codes[first], d[first]


def select_from_fixed_universe(codes, distances, universe, budget):
    mask = np.isin(codes, universe, assume_unique=True)
    codes = codes[mask]
    distances = distances[mask]
    if len(codes) > budget:
        part = np.argpartition(distances, budget - 1)[:budget]
        order = part[np.lexsort((codes[part], distances[part]))]
        codes = codes[order]
        distances = distances[order]
    else:
        order = np.lexsort((codes, distances))
        codes = codes[order]
        distances = distances[order]
    return codes, distances


def percentile_interval(values):
    if not len(values):
        return [None, None]
    return [float(np.percentile(values, 2.5)), float(np.percentile(values, 97.5))]


def bootstrap_metrics(hit_flags, selected_hit_membership, rng, reps, sample_cap):
    if len(hit_flags):
        sample = min(len(hit_flags), sample_cap)
        prec = []
        for _ in range(reps):
            ids = rng.integers(0, len(hit_flags), size=sample)
            prec.append(float(np.mean(hit_flags[ids])))
    else:
        prec = []
    if len(selected_hit_membership):
        sample = min(len(selected_hit_membership), sample_cap)
        rec = []
        for _ in range(reps):
            ids = rng.integers(0, len(selected_hit_membership), size=sample)
            rec.append(float(np.mean(selected_hit_membership[ids])))
    else:
        rec = []
    return percentile_interval(prec), percentile_interval(rec)


def build_representations(features5, seed):
    from sklearn.decomposition import PCA
    import umap

    t0 = time.perf_counter()
    pca50 = PCA(n_components=50, svd_solver='randomized',
                random_state=seed).fit_transform(features5)
    pca10 = pca50[:, :10]
    pca2 = pca50[:, :2]
    umap2 = umap.UMAP(n_components=2, n_neighbors=30, min_dist=0.05,
                      random_state=seed, n_jobs=1,
                      init='random').fit_transform(pca50)
    rng = np.random.default_rng(seed)
    random2 = rng.normal(size=(features5.shape[0], 2)).astype(np.float32)
    reps = {
        'pca50': pca50.astype(np.float32),
        'pca10': pca10.astype(np.float32),
        'pca2_atlas': pca2.astype(np.float32),
        'umap2': umap2.astype(np.float32),
        'random2': random2,
    }
    return reps, {'fit_sec': time.perf_counter() - t0}


def score_methods(method_neighbors, k_values, universe, hit_codes,
                  budget, seed, bootstrap_reps, bootstrap_sample_cap):
    hit_codes = np.asarray(np.unique(hit_codes), dtype=np.int64)
    rng = np.random.default_rng(seed + 17)
    total_hits = len(hit_codes)
    rows = []
    hit_code_set = hit_codes
    for method, (indices, distances) in method_neighbors.items():
        for k in k_values:
            codes, d = pair_codes_for_k(indices, distances, k)
            selected, selected_dist = select_from_fixed_universe(
                codes, d, universe, budget)
            flags = np.isin(selected, hit_code_set, assume_unique=True)
            selected_hit_membership = np.isin(hit_code_set, selected,
                                              assume_unique=True)
            precision_ci, recall_ci = bootstrap_metrics(
                flags, selected_hit_membership, rng,
                bootstrap_reps, bootstrap_sample_cap)
            hit_ranks = np.flatnonzero(flags) + 1
            rows.append({
                'method': method,
                'k': int(k),
                'raw_knn_pairs': int(len(codes)),
                'fixed_universe_pairs': int(np.sum(np.isin(codes, universe,
                                                          assume_unique=True))),
                'budgeted_pairs': int(len(selected)),
                'exact_hits': int(np.sum(flags)),
                'precision_at_k': float(np.mean(flags)) if len(flags) else 0.0,
                'precision_ci95': precision_ci,
                'certified_hit_recall': float(np.sum(selected_hit_membership) /
                                              max(total_hits, 1)),
                'recall_ci95': recall_ci,
                'first_hit_rank': int(hit_ranks[0]) if len(hit_ranks) else None,
                'mean_distance': float(np.mean(selected_dist)) if len(selected_dist) else None,
            })
            print(f'{method} k={k}: pairs={len(selected):,} '
                  f'hits={int(np.sum(flags)):,}', flush=True)
    return rows


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--progressive-report',
                    default='results/progressive_atlas_h100.json')
    ap.add_argument('--progressive-cache',
                    default='results/progressive_cache')
    ap.add_argument('--cache-dir', default='results/picture_help_cache')
    ap.add_argument('--out', default='results/picture_help_h100.json')
    ap.add_argument('--corpus-size', type=int, default=10_000)
    ap.add_argument('--seed', type=int, default=20260613)
    ap.add_argument('--reference-neighbors', type=int, default=256)
    ap.add_argument('--expected-universe', type=int, default=5_467_766)
    ap.add_argument('--max-k', type=int, default=1024)
    ap.add_argument('--k-values', default='16,32,64,128,256,512,1024')
    ap.add_argument('--pair-budget', type=int, default=1_000_000)
    ap.add_argument('--stress-per-density', type=int, default=64)
    ap.add_argument('--pair-chunk', type=int, default=250_000)
    ap.add_argument('--exact-batch', type=int, default=128)
    ap.add_argument('--bootstrap-reps', type=int, default=400)
    ap.add_argument('--bootstrap-sample-cap', type=int, default=50_000)
    args = ap.parse_args()
    os.makedirs(args.cache_dir, exist_ok=True)
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)
    k_values = [int(x) for x in args.k_values.split(',') if x.strip()]
    if max(k_values) > args.max_k:
        raise ValueError('max(k-values) exceeds --max-k')

    import cupy as cp

    report, features, fingerprints, digest = load_progressive_inputs(
        args.progressive_report,
        os.path.join(args.progressive_cache, 'progressive_profiles.npz'),
        os.path.join(args.progressive_cache, 'progressive_fingerprints.npz'))
    rows = P.build_formula_corpus(args.corpus_size, args.seed)
    formulas = [row['formula'] for row in rows]
    if P.corpus_digest(formulas) != digest:
        raise RuntimeError('reconstructed formula corpus does not match cache digest')

    universe_path = os.path.join(args.cache_dir, 'reference_universe.npz')
    if os.path.exists(universe_path):
        data = np.load(universe_path, allow_pickle=False)
        universe = data['universe']
        if len(universe) != args.expected_universe:
            print(f'cached universe has {len(universe):,}; rebuilding', flush=True)
            universe = reconstruct_reference_universe(
                features, args.seed, args.reference_neighbors)
            np.savez_compressed(universe_path, universe=universe,
                                reference_neighbors=args.reference_neighbors)
    else:
        universe = reconstruct_reference_universe(
            features, args.seed, args.reference_neighbors)
        np.savez_compressed(universe_path, universe=universe,
                            reference_neighbors=args.reference_neighbors)
    if len(universe) != args.expected_universe:
        raise RuntimeError(f'fixed universe has {len(universe):,} pairs, '
                           f'expected {args.expected_universe:,}')
    print(f'fixed universe: {len(universe):,} pairs', flush=True)

    selected, pairs, outcomes, stress, stress_labels, pair_timings = P.search_ranked_pairs(
        cp, formulas, {'fixed_universe': universe}, args.cache_dir, digest,
        args.stress_per_density, args.seed, args.pair_chunk)
    exact_selected, exact_codes, exact_values, exact_timings = P.exact_verify_late_candidates(
        cp, formulas, digest, args.cache_dir, selected, pairs, outcomes,
        fingerprints, args.exact_batch)
    hit_mask = exact_selected & (outcomes['separation_size'] >= 6)
    hit_codes = selected[hit_mask]
    print(f'certified hits in fixed universe: {len(hit_codes):,}', flush=True)

    reps, rep_timing = build_representations(features[5].astype(np.float32), args.seed)
    method_neighbors = {
        'raw_high_d': cached_gpu_raw_knn(cp, 'raw_high_d', features[5],
                                         args.max_k, args.cache_dir),
    }
    for name, coords in reps.items():
        method_neighbors[name] = cached_cpu_knn(name, coords, args.max_k,
                                                args.cache_dir)

    metric_rows = score_methods(
        method_neighbors, k_values, universe, hit_codes, args.pair_budget,
        args.seed, args.bootstrap_reps, args.bootstrap_sample_cap)

    final_k = max(k_values)
    final_rows = [row for row in metric_rows if row['k'] == final_k]
    best_hits = max(final_rows, key=lambda row: row['exact_hits'])
    best_precision = max(final_rows, key=lambda row: row['precision_at_k'])
    interpretation = (
        'raw high-dimensional features win at the largest k; the discovery claim '
        'should be phrased as representation/IR rather than purely visual.'
        if best_hits['method'] == 'raw_high_d' or best_precision['method'] == 'raw_high_d'
        else 'a low-dimensional atlas representation remains competitive at the largest k.'
    )

    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    gpu_name = props['name'].decode() if isinstance(props['name'], bytes) else props['name']
    output = {
        'protocol': ('Does the picture help? Fixed 5,467,766-pair universe; '
                     'raw high-D, PCA-50, PCA-10, PCA-2 atlas, UMAP-2, and random '
                     'ranked under one million-pair budgets.'),
        'seed': args.seed,
        'corpus_digest': digest,
        'corpus_size': len(rows),
        'feature_source': 'Atlas-5 failure-density panels through n=5',
        'fixed_pair_universe': int(len(universe)),
        'pair_budget': args.pair_budget,
        'k_values': k_values,
        'total_certified_hits_in_universe': int(len(hit_codes)),
        'collision_audit': {
            'fingerprint_screened_late_candidates': int(len(exact_codes)),
            'exhaustively_scanned_through_n5': int(len(exact_codes)),
            'exact_prefix_matches': int(np.sum(exact_values)),
            'mismatches': int(np.sum(~exact_values)),
        },
        'bootstrap': {
            'reps': args.bootstrap_reps,
            'sample_cap': args.bootstrap_sample_cap,
            'unit': 'candidate-pair bootstrap for precision; certified-hit bootstrap for recall',
        },
        'methods': metric_rows,
        'largest_k_summary': {
            'k': int(final_k),
            'best_exact_hits': best_hits,
            'best_precision': best_precision,
            'interpretation': interpretation,
        },
        'timings': {
            'representation_fit': rep_timing,
            'pair_search': pair_timings,
            'exact_prefix_verification': exact_timings,
        },
        'hardware': {
            'gpu': gpu_name,
            'compute_capability': f"{props['major']}.{props['minor']}",
            'gpu_global_memory_bytes': int(props['totalGlobalMem']),
            'python': platform.python_version(),
            'numpy': np.__version__,
            'cupy': cp.__version__,
        },
    }
    with open(args.out, 'w') as fh:
        json.dump(output, fh, indent=2)
    print(json.dumps({
        'fixed_pair_universe': output['fixed_pair_universe'],
        'total_certified_hits_in_universe': output['total_certified_hits_in_universe'],
        'largest_k_summary': output['largest_k_summary'],
        'collision_audit': output['collision_audit'],
    }, indent=2), flush=True)
    print('wrote', args.out, flush=True)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_progressive_atlas.py <==
"""Progressive semantic atlas as a late-separation discovery engine.

This experiment uses one Boolean-composed one-variable corpus for every layout.
Layout features are failure densities on deterministic frame panels through
three, four, or five worlds.  Dual 64-bit fingerprints are computed over every
labelled K-frame through five worlds; they define exact-prefix candidates up to
hash collision, and selected pairs are then exhaustively checked by scanning the
biconditional.  Millions of layout-ranked pairs are stressed on path, fork,
looped-path, random sparse, and selected dense frames at n=6,7,8.
"""
from __future__ import annotations

import argparse
import hashlib
import itertools
import json
import os
import platform
import sys
import time
from collections import defaultdict

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import kernel as K
from cmcarto import verify as V


def apply_word(word, base):
    out = base
    for op in reversed(word):
        out = F.box(out) if op == 'B' else F.dia(out)
    return out


def node_counts(formula):
    out = defaultdict(int)
    for node in F.to_rpn(formula):
        out[node[0]] += 1
    return out


def corpus_digest(formulas):
    h = hashlib.sha256()
    for formula in formulas:
        h.update(F.to_ascii(formula).encode('utf-8'))
        h.update(b'\0')
    return h.hexdigest()


def build_formula_corpus(target=10_000, seed=20260613):
    """Build a deterministic mix of unary-modal and Boolean-composed formulas."""
    rng = np.random.default_rng(seed)
    p = F.var(0)
    taut = F.imp(p, p)
    contradiction = F.conj(p, F.neg(p))
    formulas = []
    origins = []
    seen = set()

    def add(formula, origin):
        if formula not in seen and len(formulas) < target:
            seen.add(formula)
            formulas.append(formula)
            origins.append(origin)

    # Keep the alternating families and Boolean contexts that are known to
    # produce exact late separations.  These anchors prevent stochastic corpus
    # selection from silently removing the n=6 and n=8 audit cases.
    for first in ('BD', 'DB'):
        chain = []
        for m in range(1, 6):
            a = apply_word(first * m, F.TOP)
            chain.append(a)
            add(a, 'alternating-anchor')
            add(F.neg(a), 'alternating-context')
            add(F.conj(a, taut), 'alternating-context')
            add(F.disj(a, contradiction), 'alternating-context')
        for a, b in zip(chain, chain[1:]):
            add(F.imp(a, b), 'alternating-boolean')
            add(F.imp(b, a), 'alternating-boolean')

    bases = [('top', F.TOP), ('bottom', F.BOT), ('p', p),
             ('tautology', taut), ('contradiction', contradiction)]
    unary = []
    for length in range(0, 11):
        for letters in itertools.product('BD', repeat=length):
            word = ''.join(letters)
            for name, base in bases:
                unary.append((apply_word(word, base), f'unary-{name}'))
    rng.shuffle(unary)
    unary_quota = min(target // 3, len(unary))
    for formula, origin in unary[:unary_quota]:
        add(formula, origin)

    # Size-seven exhaustive generation is still small enough to be a stable,
    # reproducible source of Boolean formulas (129,423 syntax trees for one
    # variable with constants).  Round-robin strata avoid a corpus dominated by
    # one size or modal depth.
    by_size = F.generate_by_size(7, n_vars=1, include_constants=True)
    strata = defaultdict(list)
    for size, bucket in by_size.items():
        for formula in bucket:
            counts = node_counts(formula)
            if counts['BOX'] + counts['DIA'] == 0:
                continue
            if counts['AND'] + counts['OR'] + counts['IMP'] == 0:
                continue
            key = (size, F.modal_depth(formula),
                   min(counts['AND'] + counts['OR'] + counts['IMP'], 3))
            strata[key].append(formula)
    for bucket in strata.values():
        rng.shuffle(bucket)
    keys = sorted(strata)
    pos = {key: 0 for key in keys}
    while len(formulas) < target:
        progressed = False
        for key in keys:
            i = pos[key]
            if i < len(strata[key]):
                add(strata[key][i], 'boolean-exhaustive')
                pos[key] += 1
                progressed = True
                if len(formulas) >= target:
                    break
        if not progressed:
            break
    if len(formulas) != target:
        raise RuntimeError(f'could only construct {len(formulas)} of {target} formulas')

    rows = []
    for formula, origin in zip(formulas, origins):
        counts = node_counts(formula)
        rows.append({
            'formula': formula,
            'ascii': F.to_ascii(formula),
            'latex': F.to_latex(formula),
            'origin': origin,
            'size': F.size(formula),
            'modal_depth': F.modal_depth(formula),
            'boolean_nodes': counts['AND'] + counts['OR'] + counts['IMP'],
            'variables': F.num_vars(formula),
        })
    return rows


def pack_relations(bits):
    count, n, _ = bits.shape
    out = np.zeros((count, n), dtype=np.int32)
    for w in range(n):
        for u in range(n):
            out[:, w] |= bits[:, w, u].astype(np.int32) << u
    return out


def canonical_frames(n):
    path = [1 << (w + 1) if w + 1 < n else 0 for w in range(n)]
    reverse = [0] * n
    for w in range(1, n):
        reverse[w] = 1 << (w - 1)
    looped = list(path)
    looped[-1] = 1 << (n - 1)
    fork = list(path)
    if n >= 3:
        fork[0] |= 1 << (n - 2)
    cycle = [1 << ((w + 1) % n) for w in range(n)]
    star = [sum(1 << u for u in range(1, n))] + [0] * (n - 1)
    return [('path', path), ('reverse-path', reverse),
            ('looped-path', looped), ('fork', fork),
            ('cycle', cycle), ('out-star', star)]


def stratified_frames(n, count, seed):
    total = 1 << (n * n)
    if total <= count:
        frames = FR.enumerate_all_frames(n)
        return frames, ['exhaustive'] * len(frames)
    rng = np.random.default_rng(seed + 1009 * n)
    named = canonical_frames(n)
    rows = [np.asarray(frame, dtype=np.int32) for _, frame in named]
    labels = [name for name, _ in named]
    probabilities = [0.08, 0.16, 0.28, 0.50, 0.72, 0.86, 0.94]
    each = max(1, (count - len(rows)) // len(probabilities))
    for prob in probabilities:
        bits = rng.random((each, n, n)) < prob
        batch = pack_relations(bits)
        rows.extend(batch)
        kind = 'random-sparse' if prob < 0.4 else (
            'selected-dense' if prob > 0.6 else 'random-mid')
        labels.extend([kind] * len(batch))
    while len(rows) < count:
        prob = probabilities[len(rows) % len(probabilities)]
        batch = pack_relations(rng.random((1, n, n)) < prob)
        rows.append(batch[0])
        labels.append('random-sparse' if prob < 0.4 else (
            'selected-dense' if prob > 0.6 else 'random-mid'))
    frames = np.asarray(rows[:count], dtype=np.int32)
    labels = labels[:len(frames)]
    return frames, labels


def stress_frames(n, per_density, seed):
    rng = np.random.default_rng(seed + 7919 * n)
    named = canonical_frames(n)
    rows = [np.asarray(frame, dtype=np.int32) for _, frame in named]
    labels = [name for name, _ in named]
    for prob, label in ((0.08, 'random-sparse'), (0.16, 'random-sparse'),
                        (0.28, 'random-sparse'), (0.65, 'selected-dense'),
                        (0.82, 'selected-dense'), (0.94, 'selected-dense')):
        batch = pack_relations(rng.random((per_density, n, n)) < prob)
        rows.extend(batch)
        labels.extend([label] * len(batch))
    return np.asarray(rows, dtype=np.int32), labels


def device_enumerate_k(n, cp):
    base = 1 << n
    total = base ** n
    idx = cp.arange(total, dtype=cp.int64)
    cols = [((idx // (base ** w)) % base).astype(cp.int32)
            for w in range(n)]
    return cp.ascontiguousarray(cp.stack(cols, axis=1))


def cache_matches(path, digest, **expected):
    if not os.path.exists(path):
        return False
    try:
        data = np.load(path, allow_pickle=False)
        if str(data['corpus_digest']) != digest:
            return False
        return all(int(data[key]) == int(value) for key, value in expected.items())
    except Exception:
        return False


def build_profiles(cp, formulas, digest, cache_dir, panel4, panel5, seed):
    path = os.path.join(cache_dir, 'progressive_profiles.npz')
    if cache_matches(path, digest, panel4=panel4, panel5=panel5):
        data = np.load(path, allow_pickle=False)
        required = ([f'd{n}' for n in range(1, 6)]
                    + [f'frames{n}' for n in range(1, 6)])
        if all(key in data for key in required):
            return ({n: data[f'd{n}'] for n in range(1, 6)},
                    {n: data[f'frames{n}'] for n in range(1, 6)},
                    {int(k): v for k, v in json.loads(str(data['labels_json'])).items()},
                    {'cache': True})
    profiles, frames, labels = {}, {}, {}
    timings = {'cache': False}
    for n, count in ((1, 2), (2, 16), (3, 512), (4, panel4), (5, panel5)):
        frame, label = stratified_frames(n, count, seed)
        frames[n], labels[n] = frame, label
        t0 = time.perf_counter()
        density = K.profile_failure_density(formulas, cp.asarray(frame), n)
        cp.cuda.Stream.null.synchronize()
        profiles[n] = cp.asnumpy(density).astype(np.float32)
        timings[f'n{n}_sec'] = time.perf_counter() - t0
        print(f'profile n={n}: {profiles[n].shape} in {timings[f"n{n}_sec"]:.2f}s', flush=True)
        np.savez_compressed(path, corpus_digest=digest, panel4=panel4,
                            panel5=panel5, labels_json=json.dumps(labels),
                            **{f'd{k}': v for k, v in profiles.items()},
                            **{f'frames{k}': v for k, v in frames.items()})
    return profiles, frames, labels, timings


def build_fingerprints(cp, formulas, digest, cache_dir, exact_max):
    path = os.path.join(cache_dir, 'progressive_fingerprints.npz')
    if cache_matches(path, digest, exact_max=exact_max):
        data = np.load(path, allow_pickle=False)
        required = sum(([f'fp1_{n}', f'fp2_{n}', f'exact_density_{n}']
                        for n in range(1, exact_max + 1)), [])
        if all(key in data for key in required):
            fp = {n: np.stack([data[f'fp1_{n}'], data[f'fp2_{n}']], axis=1)
                  for n in range(1, exact_max + 1)}
            density = {n: data[f'exact_density_{n}']
                       for n in range(1, exact_max + 1)}
            return fp, density, {'cache': True}
    fp, density = {}, {}
    timings = {'cache': False}
    for n in range(1, exact_max + 1):
        t0 = time.perf_counter()
        a, b, d = K.exhaustive_formula_fingerprint(formulas, n)
        cp.cuda.Stream.null.synchronize()
        fp[n] = np.stack([cp.asnumpy(a), cp.asnumpy(b)], axis=1)
        density[n] = cp.asnumpy(d)
        timings[f'n{n}_sec'] = time.perf_counter() - t0
        print(f'exact fingerprint n={n}: {timings[f"n{n}_sec"]:.2f}s', flush=True)
        np.savez_compressed(path, corpus_digest=digest, exact_max=exact_max,
                            **{f'fp1_{k}': v[:, 0] for k, v in fp.items()},
                            **{f'fp2_{k}': v[:, 1] for k, v in fp.items()},
                            **{f'exact_density_{k}': v for k, v in density.items()})
    return fp, density, timings


def prefix_keys(fingerprints, n_max):
    arrays = [fingerprints[n] for n in range(1, n_max + 1)]
    raw = np.ascontiguousarray(np.concatenate(arrays, axis=1))
    return raw.view(np.dtype((np.void, raw.dtype.itemsize * raw.shape[1]))).ravel()


def normalise_layout(coords):
    coords = np.asarray(coords, dtype=np.float64)
    coords -= coords.mean(axis=0, keepdims=True)
    scale = np.sqrt(np.mean(np.sum(coords * coords, axis=1)))
    return coords / max(scale, 1e-12)


def procrustes_correlation(a, b):
    from scipy.linalg import orthogonal_procrustes
    a, b = normalise_layout(a), normalise_layout(b)
    rotation, _ = orthogonal_procrustes(b, a)
    aligned = b @ rotation
    return float(np.corrcoef(a.ravel(), aligned.ravel())[0, 1])


def build_layouts(features, seed):
    from sklearn.decomposition import PCA
    from sklearn.manifold import SpectralEmbedding
    import umap

    t0 = time.perf_counter()
    reduced = PCA(n_components=min(32, features[5].shape[1]), svd_solver='randomized',
                  random_state=seed).fit_transform(features[5])
    layouts = {}
    fit_times = {}
    for n in (3, 4, 5):
        start = time.perf_counter()
        layouts[f'atlas{n}_pca'] = normalise_layout(PCA(
            n_components=2, svd_solver='randomized', random_state=seed
        ).fit_transform(features[n]))
        fit_times[f'atlas{n}_pca'] = time.perf_counter() - start
    start = time.perf_counter()
    layouts['umap'] = normalise_layout(umap.UMAP(
        n_components=2, n_neighbors=30, min_dist=0.05,
        random_state=seed, n_jobs=1, init='random').fit_transform(reduced))
    fit_times['umap'] = time.perf_counter() - start
    start = time.perf_counter()
    layouts['spectral'] = normalise_layout(SpectralEmbedding(
        n_components=2, n_neighbors=30, affinity='nearest_neighbors',
        random_state=seed, n_jobs=-1, eigen_solver='lobpcg').fit_transform(reduced))
    fit_times['spectral'] = time.perf_counter() - start
    rng = np.random.default_rng(seed)
    layouts['random'] = normalise_layout(rng.normal(size=(features[5].shape[0], 2)))
    fit_times['random'] = 0.0

    # Resampling stability evaluates the representation, not only the fixed
    # realization.  PCA columns are bootstrap-resampled; nonlinear methods are
    # rerun with a second seed on the same semantic input.
    stability = {}
    for n in (3, 4, 5):
        rng_n = np.random.default_rng(seed + n)
        cols = rng_n.integers(0, features[n].shape[1], size=features[n].shape[1])
        replica = PCA(n_components=2, svd_solver='randomized', random_state=seed + 1
                      ).fit_transform(features[n][:, cols])
        stability[f'atlas{n}_pca'] = procrustes_correlation(
            layouts[f'atlas{n}_pca'], replica)
    replica_umap = umap.UMAP(n_components=2, n_neighbors=30, min_dist=0.05,
                             random_state=seed + 1, n_jobs=1,
                             init='random').fit_transform(reduced)
    stability['umap'] = procrustes_correlation(layouts['umap'], replica_umap)
    replica_spectral = SpectralEmbedding(
        n_components=2, n_neighbors=36, affinity='nearest_neighbors',
        random_state=seed + 1, n_jobs=-1,
        eigen_solver='lobpcg').fit_transform(reduced)
    stability['spectral'] = procrustes_correlation(layouts['spectral'], replica_spectral)
    stability['random'] = 0.0
    fit_times['shared_reduction_sec'] = time.perf_counter() - t0
    return layouts, fit_times, stability


def representation_metrics(features, layouts, keys, seed, neighbors=15, sample=1500):
    from sklearn.manifold import trustworthiness
    from sklearn.neighbors import NearestNeighbors

    rng = np.random.default_rng(seed)
    idx = np.sort(rng.choice(len(next(iter(layouts.values()))),
                             size=min(sample, len(next(iter(layouts.values())))),
                             replace=False))
    source_for = {'atlas3_pca': 3, 'atlas4_pca': 4, 'atlas5_pca': 5,
                  'umap': 5, 'spectral': 5, 'random': 5}
    metrics = {}
    for name, coords in layouts.items():
        n = source_for[name]
        start = time.perf_counter()
        nn = NearestNeighbors(n_neighbors=neighbors + 1, algorithm='kd_tree',
                              n_jobs=-1).fit(coords)
        near = nn.kneighbors(coords, return_distance=False)[:, 1:]
        query_sec = time.perf_counter() - start
        purity = np.mean(keys[n][near] == keys[n][:, None])
        # Trustworthiness is quadratic in sampled rows and linear in feature
        # count.  A fixed 256-column semantic sketch keeps this audit bounded
        # while preserving every frame-size layer in the sample.
        column_idx = np.linspace(0, features[n].shape[1] - 1,
                                 min(256, features[n].shape[1]), dtype=np.int64)
        x = features[n][idx][:, column_idx]
        y = coords[idx]
        trust = trustworthiness(x, y, n_neighbors=neighbors)
        continuity = trustworthiness(y, x, n_neighbors=neighbors)
        norm = normalise_layout(coords)
        bins = np.floor((norm - norm.min(axis=0)) /
                        np.maximum(np.ptp(norm, axis=0), 1e-12) * 63
                        ).astype(np.int32)
        code = bins[:, 0] * 64 + bins[:, 1]
        counts = np.bincount(code, minlength=4096)
        clutter = float(counts[counts > 1].sum() / len(coords))
        occupied = counts[counts > 0] / float(len(coords))
        entropy = float(-(occupied * np.log2(occupied)).sum())
        metrics[name] = {
            'source_n': n,
            'neighbourhood_purity': float(purity),
            'trustworthiness': float(trust),
            'continuity': float(continuity),
            'clutter_fraction': clutter,
            'occupancy_entropy_bits': entropy,
            'interactive_query_total_ms': 1000.0 * query_sec,
            'interactive_query_mean_us': 1e6 * query_sec / len(coords),
        }
    return metrics


def nearest_pair_codes(coords, k):
    from sklearn.neighbors import NearestNeighbors
    B = len(coords)
    nn = NearestNeighbors(n_neighbors=min(k + 1, B), algorithm='kd_tree',
                          n_jobs=-1).fit(coords)
    near = nn.kneighbors(coords, return_distance=False)[:, 1:]
    ii = np.repeat(np.arange(B, dtype=np.int64), near.shape[1])
    jj = near.reshape(-1).astype(np.int64)
    lo, hi = np.minimum(ii, jj), np.maximum(ii, jj)
    return np.unique(lo * B + hi)


def common_pair_rankings(layouts, k, budget):
    B = len(next(iter(layouts.values())))
    proposals = {}
    for name, coords in layouts.items():
        t0 = time.perf_counter()
        proposals[name] = nearest_pair_codes(coords, k)
        print(f'{name}: {len(proposals[name]):,} nearest-neighbour proposals '
              f'in {time.perf_counter() - t0:.2f}s', flush=True)
    universe = np.unique(np.concatenate(list(proposals.values())))
    print(f'common pair universe: {len(universe):,}', flush=True)
    ii, jj = universe // B, universe % B
    rankings, ranking_times = {}, {}
    for name, coords in layouts.items():
        t0 = time.perf_counter()
        if name == 'random':
            rng = np.random.default_rng(20260613)
            order = rng.permutation(len(universe))[:budget]
        else:
            delta = coords[ii] - coords[jj]
            d2 = np.einsum('ij,ij->i', delta, delta)
            take = min(budget, len(universe))
            part = np.argpartition(d2, take - 1)[:take]
            order = part[np.lexsort((universe[part], d2[part]))]
        rankings[name] = universe[order]
        ranking_times[name] = time.perf_counter() - t0
    return universe, rankings, ranking_times


def search_ranked_pairs(cp, formulas, rankings, cache_dir, digest,
                        stress_per_density, seed, chunk):
    B = len(formulas)
    selected = np.unique(np.concatenate(list(rankings.values())))
    pairs = np.column_stack([selected // B, selected % B]).astype(np.int32)
    path = os.path.join(cache_dir, 'progressive_pair_search.npz')
    if cache_matches(path, digest, selected_count=len(selected)):
        data = np.load(path, allow_pickle=False)
        required = ['selected', 'separation_size', 'frame_index', 'valuation', 'world']
        frame_keys = [f'stress_frames_{n}' for n in (6, 7, 8)]
        if (all(key in data for key in required + frame_keys)
                and np.array_equal(data['selected'], selected)):
            outcomes = {key: data[key] for key in
                        ('separation_size', 'frame_index', 'valuation', 'world')}
            labels = {int(k): v for k, v in
                      json.loads(str(data['stress_labels_json'])).items()}
            frames = {n: data[f'stress_frames_{n}'] for n in (6, 7, 8)}
            return selected, pairs, outcomes, frames, labels, {'cache': True}
    separation = np.zeros(len(pairs), dtype=np.uint8)
    frame_index = np.full(len(pairs), -1, dtype=np.int32)
    valuation = np.zeros(len(pairs), dtype=np.uint64)
    world = np.full(len(pairs), -1, dtype=np.int32)
    frames, labels = {}, {}
    timings = {'cache': False}
    unresolved = np.arange(len(pairs), dtype=np.int64)
    for n in (6, 7, 8):
        frames[n], labels[n] = stress_frames(n, stress_per_density, seed)
        t0 = time.perf_counter()
        next_unresolved = []
        for start in range(0, len(unresolved), chunk):
            ids = unresolved[start:start + chunk]
            fi, vi, wi = K.search_pair_witnesses(
                formulas, pairs[ids], cp.asarray(frames[n]), n)
            cp.cuda.Stream.null.synchronize()
            fi, vi, wi = cp.asnumpy(fi), cp.asnumpy(vi), cp.asnumpy(wi)
            hit = fi >= 0
            hit_ids = ids[hit]
            separation[hit_ids] = n
            frame_index[hit_ids] = fi[hit]
            valuation[hit_ids] = vi[hit]
            world[hit_ids] = wi[hit]
            next_unresolved.append(ids[~hit])
            print(f'pair search n={n}: {min(start + chunk, len(unresolved)):,}/'
                  f'{len(unresolved):,}', flush=True)
        unresolved = (np.concatenate(next_unresolved) if next_unresolved
                      else np.empty(0, dtype=np.int64))
        timings[f'n{n}_sec'] = time.perf_counter() - t0
        timings[f'n{n}_survivors'] = int(len(unresolved))
        np.savez_compressed(path, corpus_digest=digest,
                            selected_count=len(selected), selected=selected,
                            separation_size=separation, frame_index=frame_index,
                            valuation=valuation, world=world,
                            stress_labels_json=json.dumps(labels),
                            **{f'stress_frames_{k}': v for k, v in frames.items()})
        if not len(unresolved):
            break
    outcomes = {'separation_size': separation, 'frame_index': frame_index,
                'valuation': valuation, 'world': world}
    return selected, pairs, outcomes, frames, labels, timings


def decode_valuation(index, n, k):
    full = (1 << n) - 1
    return [int((int(index) >> (i * n)) & full) for i in range(k)]


def biconditional(a, b):
    return F.conj(F.imp(a, b), F.imp(b, a))


def exact_verify_late_candidates(cp, formulas, digest, cache_dir, selected,
                                 pairs, outcomes, fingerprints, batch_size=128):
    """Exhaustively prove the complete n<=5 prefix for every screened hit.

    Dual fingerprints are used only to reduce the pair set.  Every pair that
    both matches the 128-bit prefix fingerprint and has an n=6..8 witness is
    then checked by evaluating its biconditional over every labelled K-frame and
    every valuation through five worlds.  The resulting Boolean mask is the
    authority used by all discovery metrics.
    """
    keys5 = prefix_keys(fingerprints, 5)
    screened = ((keys5[pairs[:, 0]] == keys5[pairs[:, 1]])
                & (outcomes['separation_size'] >= 6))
    candidate_codes = selected[screened]
    candidate_pairs = pairs[screened]
    path = os.path.join(cache_dir, 'progressive_exact_late_hits.npz')
    if cache_matches(path, digest, candidate_count=len(candidate_codes)):
        data = np.load(path, allow_pickle=False)
        if (all(key in data for key in ('candidate_codes', 'exact'))
                and 'complete_n' in data and int(data['complete_n']) == 5
                and np.array_equal(data['candidate_codes'], candidate_codes)):
            exact_selected = np.zeros(len(selected), dtype=bool)
            exact_selected[np.flatnonzero(screened)] = data['exact']
            timings = json.loads(str(data['timings_json']))
            timings['cache'] = True
            return exact_selected, candidate_codes, data['exact'], timings

    exact = np.ones(len(candidate_pairs), dtype=bool)
    timings = {'cache': False, 'screened_candidates': int(len(candidate_pairs))}
    for n in range(1, 6):
        layer_start = time.perf_counter()
        succ = (cp.asarray(FR.enumerate_all_frames(n)) if n <= 4
                else device_enumerate_k(5, cp))
        for start in range(0, len(candidate_pairs), batch_size):
            stop = min(start + batch_size, len(candidate_pairs))
            forms = [biconditional(formulas[i], formulas[j])
                     for i, j in candidate_pairs[start:stop]]
            prog = tuple(cp.asarray(x) for x in K.compile_batch(forms))
            fail, _ = K.batch_scan_class(
                prog, succ, n, len(forms), label=f'exact-hit-n{n}',
                progress=(n == 5))
            cp.cuda.Stream.null.synchronize()
            exact[start:stop] &= cp.asnumpy(fail) == 0
            del fail, prog
            print(f'exact prefix n={n}: {stop:,}/{len(candidate_pairs):,}', flush=True)
        timings[f'n{n}_sec'] = time.perf_counter() - layer_start
        timings[f'n{n}_survivors'] = int(np.sum(exact))
        np.savez_compressed(path, corpus_digest=digest,
                            candidate_count=len(candidate_codes),
                            candidate_codes=candidate_codes, exact=exact,
                            complete_n=n,
                            timings_json=json.dumps(timings))
        del succ
        cp.get_default_memory_pool().free_all_blocks()
    exact_selected = np.zeros(len(selected), dtype=bool)
    exact_selected[np.flatnonzero(screened)] = exact
    return exact_selected, candidate_codes, exact, timings


def metrics_from_outcomes(rows, layouts, fingerprints, rankings, selected,
                          pairs, outcomes, frames, labels, rep_metrics,
                          stability, ranking_times, pair_timings,
                          exact_selected, exact_timings):
    B = len(rows)
    where = {int(code): i for i, code in enumerate(selected)}
    source_for = {'atlas3_pca': 3, 'atlas4_pca': 4, 'atlas5_pca': 5,
                  'umap': 5, 'spectral': 5, 'random': 5}
    keys = {n: prefix_keys(fingerprints, n) for n in (3, 4, 5)}
    methods = {}
    point_hits = {name: np.zeros(B, dtype=np.float64) for name in rankings}
    point_total = {name: np.zeros(B, dtype=np.float64) for name in rankings}
    for name, ranking in rankings.items():
        source_n = source_for[name]
        ids = np.asarray([where[int(code)] for code in ranking], dtype=np.int64)
        ranked_pairs = pairs[ids]
        same = keys[source_n][ranked_pairs[:, 0]] == keys[source_n][ranked_pairs[:, 1]]
        same5 = keys[5][ranked_pairs[:, 0]] == keys[5][ranked_pairs[:, 1]]
        sep = outcomes['separation_size'][ids]
        hit = exact_selected[ids] & (sep >= 6)
        hit_ranks = np.flatnonzero(hit) + 1
        hist = {str(n): int(np.sum(hit & (sep == n))) for n in (6, 7, 8)}
        for (i, j), is_hit in zip(ranked_pairs, hit):
            point_total[name][i] += 1; point_total[name][j] += 1
            if is_hit:
                point_hits[name][i] += 1; point_hits[name][j] += 1
        methods[name] = {
            **rep_metrics[name],
            'layout_stability': float(stability[name]),
            'unique_pairs_searched': int(len(selected)),
            'screened_pairs': int(len(ranking)),
            'source_equivalent_pairs': int(np.sum(same)),
            'prefix5_hash_matches_with_witness': int(np.sum(same5 & (sep >= 6))),
            'exact_verified_hits': int(np.sum(hit)),
            'hit_rate': float(np.mean(hit)),
            'conditional_hit_rate': float(np.sum(hit) / max(np.sum(same5 & (sep >= 6)), 1)),
            'first_hit_rank': int(hit_ranks[0]) if len(hit_ranks) else None,
            'maximum_separation': int(sep[hit].max()) if np.any(hit) else None,
            'separation_depth_yield': hist,
            'mean_stress_time_us': 1e6 * sum(
                pair_timings.get(f'n{n}_sec', 0.0) for n in (6, 7, 8)
            ) / max(len(selected), 1),
            'mean_exact_prefix_time_sec': sum(
                exact_timings.get(f'n{n}_sec', 0.0) for n in range(1, 6)
            ) / max(exact_timings.get('screened_candidates', 1), 1),
            'ranking_time_sec': float(ranking_times[name]),
        }
    random_ids = np.asarray([where[int(code)] for code in rankings['random']], dtype=np.int64)
    random_pairs = pairs[random_ids]
    random_sep = outcomes['separation_size'][random_ids]
    random_rates = {}
    for source_n in (3, 4, 5):
        random_rates[source_n] = float(np.mean(exact_selected[random_ids]
                                               & (random_sep >= 6)))
    for method in methods.values():
        baseline = max(random_rates[method['source_n']],
                       1.0 / max(len(rankings['random']), 1))
        method['random_hit_rate_same_source'] = baseline
        method['discovery_lift_vs_random'] = method['hit_rate'] / baseline

    density = {}
    for name in rankings:
        density[name] = np.divide(point_hits[name], point_total[name],
                                  out=np.zeros(B), where=point_total[name] > 0)
    return methods, density, keys, where


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--corpus-size', type=int, default=10_000)
    ap.add_argument('--panel4', type=int, default=2048)
    ap.add_argument('--panel5', type=int, default=4096)
    ap.add_argument('--neighbors', type=int, default=256)
    ap.add_argument('--pair-budget', type=int, default=1_000_000)
    ap.add_argument('--stress-per-density', type=int, default=64)
    ap.add_argument('--pair-chunk', type=int, default=250_000)
    ap.add_argument('--exact-max', type=int, default=5)
    ap.add_argument('--audit-limit', type=int, default=12,
                    help='deprecated; retained for command compatibility')
    ap.add_argument('--exact-batch', type=int, default=128)
    ap.add_argument('--seed', type=int, default=20260613)
    ap.add_argument('--cache-dir', default='results/progressive_cache')
    ap.add_argument('--out', default='results/progressive_atlas_h100.json')
    args = ap.parse_args()
    os.makedirs(args.cache_dir, exist_ok=True)
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)

    import cupy as cp

    rows = build_formula_corpus(args.corpus_size, args.seed)
    formulas = [row['formula'] for row in rows]
    digest = corpus_digest(formulas)
    print(f'corpus: {len(rows):,} formulas, digest {digest[:16]}', flush=True)

    profiles, panel_frames, panel_labels, profile_timings = build_profiles(
        cp, formulas, digest, args.cache_dir, args.panel4, args.panel5, args.seed)
    fingerprints, exact_density, fingerprint_timings = build_fingerprints(
        cp, formulas, digest, args.cache_dir, args.exact_max)
    features = {
        3: np.concatenate([profiles[n] for n in range(1, 4)], axis=1),
        4: np.concatenate([profiles[n] for n in range(1, 5)], axis=1),
        5: np.concatenate([profiles[n] for n in range(1, 6)], axis=1),
    }
    layouts, layout_times, stability = build_layouts(features, args.seed)
    keys = {n: prefix_keys(fingerprints, n) for n in (3, 4, 5)}
    rep_metrics = representation_metrics(features, layouts, keys, args.seed)
    universe, rankings, ranking_times = common_pair_rankings(
        layouts, args.neighbors, args.pair_budget)
    selected, pairs, outcomes, stress, stress_labels, pair_timings = search_ranked_pairs(
        cp, formulas, rankings, args.cache_dir, digest, args.stress_per_density,
        args.seed, args.pair_chunk)
    exact_selected, exact_codes, exact_values, exact_timings = exact_verify_late_candidates(
        cp, formulas, digest, args.cache_dir, selected, pairs, outcomes,
        fingerprints, args.exact_batch)
    methods, mirage_density, keys, where = metrics_from_outcomes(
        rows, layouts, fingerprints, rankings, selected, pairs, outcomes,
        stress, stress_labels, rep_metrics, stability, ranking_times,
        pair_timings, exact_selected, exact_timings)

    certificates = []
    source_for = {'atlas3_pca': 3, 'atlas4_pca': 4, 'atlas5_pca': 5,
                  'umap': 5, 'spectral': 5, 'random': 5}
    for name, ranking in rankings.items():
        source_n = source_for[name]
        for rank, code in enumerate(ranking, 1):
            idx = where[int(code)]
            i, j = map(int, pairs[idx])
            sep = int(outcomes['separation_size'][idx])
            if not exact_selected[idx] or sep < 6:
                continue
            fi = int(outcomes['frame_index'][idx])
            formula = biconditional(formulas[i], formulas[j])
            cert = {
                'formula': formula,
                'n': sep,
                'succ': [int(x) for x in stress[sep][fi]],
                'val': decode_valuation(outcomes['valuation'][idx], sep,
                                        F.num_vars(formula)),
                'world': int(outcomes['world'][idx]),
                'class': 'K',
            }
            independent = V.verify_certificate(cert)
            certificates.append({
                'method': name, 'rank': rank, 'source_n': source_n,
                'i': i, 'j': j, 'phi': rows[i]['ascii'], 'psi': rows[j]['ascii'],
                'separation_size': sep, 'stress_family': stress_labels[sep][fi],
                'prefix_exact_scan': True,
                'independent_certificate_verified': bool(independent),
                'certificate': cert,
            })
            break

    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    gpu_name = props['name'].decode() if isinstance(props['name'], bytes) else props['name']
    formula_summary = {
        'size_min': min(row['size'] for row in rows),
        'size_max': max(row['size'] for row in rows),
        'modal_depth_min': min(row['modal_depth'] for row in rows),
        'modal_depth_max': max(row['modal_depth'] for row in rows),
        'boolean_composed': sum(row['boolean_nodes'] > 0 for row in rows),
        'unary_modal_only': sum(row['boolean_nodes'] == 0 for row in rows),
    }
    report = {
        'protocol': ('progressive semantic atlas; one common Boolean-composed corpus; '
                     'dual exact-prefix fingerprints; exact n=6,7,8 frame-panel witness search'),
        'claim': ('Semantic features provide candidate rankings for late finite-model '
                  'separations; every accepted proposal is decided by exhaustive-prefix '
                  'search and an independent recursive verifier.'),
        'seed': args.seed,
        'corpus_digest': digest,
        'corpus_size': len(rows),
        'formula_summary': formula_summary,
        'layout_frame_panels': {str(n): len(panel_frames[n]) for n in panel_frames},
        'layout_frame_panel_families': {
            str(n): {label: panel_labels[n].count(label) for label in sorted(set(panel_labels[n]))}
            for n in panel_labels
        },
        'exact_fingerprint_layers': list(range(1, args.exact_max + 1)),
        'fingerprint_bits': 128,
        'nearest_neighbors_per_formula': args.neighbors,
        'common_candidate_universe': int(len(universe)),
        'unique_stress_searched_pairs': int(len(selected)),
        'budget_per_method': int(min(args.pair_budget, len(universe))),
        'stress_frames': {str(n): len(stress[n]) for n in stress},
        'stress_frame_families': {
            str(n): {label: stress_labels[n].count(label)
                     for label in sorted(set(stress_labels[n]))}
            for n in stress_labels
        },
        'methods': methods,
        'collision_audit': {
            'fingerprint_screened_late_candidates': int(len(exact_codes)),
            'exhaustively_scanned_through_n5': int(len(exact_codes)),
            'exact_prefix_matches': int(np.sum(exact_values)),
            'mismatches': int(np.sum(~exact_values)),
        },
        'certificates': certificates,
        'timings': {
            'profiles': profile_timings,
            'fingerprints': fingerprint_timings,
            'layouts': layout_times,
            'pair_search': pair_timings,
            'exact_prefix_verification': exact_timings,
        },
        'hardware': {
            'gpu': gpu_name,
            'compute_capability': f"{props['major']}.{props['minor']}",
            'gpu_global_memory_bytes': int(props['totalGlobalMem']),
            'python': platform.python_version(),
            'numpy': np.__version__,
            'cupy': cp.__version__,
        },
        'formulas': [{k: v for k, v in row.items() if k != 'formula'} for row in rows],
        'layouts': {name: coords.astype(np.float32).tolist() for name, coords in layouts.items()},
        'mirage_density': {name: values.astype(np.float32).tolist()
                           for name, values in mirage_density.items()},
    }
    with open(args.out, 'w') as fh:
        json.dump(report, fh, indent=2)
    print(json.dumps({
        'methods': methods,
        'collision_audit': {
            'pairs_scanned': report['collision_audit']['exhaustively_scanned_through_n5'],
            'mismatches': report['collision_audit']['mismatches'],
        },
        'certificates': [{k: row[k] for k in
                          ('method', 'rank', 'source_n', 'phi', 'psi',
                           'separation_size', 'stress_family',
                           'prefix_exact_scan', 'independent_certificate_verified')}
                         for row in certificates],
    }, indent=2), flush=True)
    print('wrote', args.out, flush=True)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_symbolic_baseline.py <==
"""Proof-producing SAT baseline for bounded Kripke countermodels.

For each fixed world count, the CNF existentially quantifies the accessibility
relation, propositional valuation, and a falsifying world. UNSAT layers emit DRAT
proofs checked by an independent drat-trim executable; SAT layers are converted
to countermodel certificates and checked by cmcarto.verify.
"""
from __future__ import annotations

import argparse
import hashlib
import json
import os
import subprocess
import sys
import time

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import verify as V


def alpha(m):
    out = F.TOP
    for _ in range(m):
        out = F.box(F.dia(out))
    return out


def biconditional(a, b):
    return F.conj(F.imp(a, b), F.imp(b, a))


class KripkeCnf:
    def __init__(self, n):
        self.n = n
        self.var_ids = {}
        self.clauses = []
        self.sat_cache = {}

    def var(self, key):
        if key not in self.var_ids:
            self.var_ids[key] = len(self.var_ids) + 1
        return self.var_ids[key]

    def add(self, *lits):
        self.clauses.append(tuple(int(x) for x in lits))

    def equiv_not(self, z, a):
        self.add(-z, -a)
        self.add(z, a)

    def equiv_and(self, z, terms):
        terms = list(terms)
        if not terms:
            self.add(z)
            return
        for term in terms:
            self.add(-z, term)
        self.add(z, *(-term for term in terms))

    def equiv_or(self, z, terms):
        terms = list(terms)
        if not terms:
            self.add(-z)
            return
        for term in terms:
            self.add(z, -term)
        self.add(-z, *terms)

    def equiv_imp(self, z, a, b):
        self.add(-z, -a, b)
        self.add(z, a)
        self.add(z, -b)

    def sat(self, formula, world):
        key = (formula, world)
        if key in self.sat_cache:
            return self.sat_cache[key]
        z = self.var(('sat', formula, world))
        self.sat_cache[key] = z
        op = formula[0]
        if op == 'TOP':
            self.add(z)
        elif op == 'BOT':
            self.add(-z)
        elif op == 'VAR':
            p = self.var(('prop', formula[1], world))
            self.add(-z, p)
            self.add(z, -p)
        elif op == 'NOT':
            self.equiv_not(z, self.sat(formula[1], world))
        elif op == 'AND':
            self.equiv_and(z, [self.sat(formula[1], world),
                               self.sat(formula[2], world)])
        elif op == 'OR':
            self.equiv_or(z, [self.sat(formula[1], world),
                              self.sat(formula[2], world)])
        elif op == 'IMP':
            self.equiv_imp(z, self.sat(formula[1], world),
                           self.sat(formula[2], world))
        elif op == 'BOX':
            terms = []
            for target in range(self.n):
                rel = self.var(('rel', world, target))
                child = self.sat(formula[1], target)
                term = self.var(('box_term', formula, world, target))
                self.equiv_imp(term, rel, child)
                terms.append(term)
            self.equiv_and(z, terms)
        elif op == 'DIA':
            terms = []
            for target in range(self.n):
                rel = self.var(('rel', world, target))
                child = self.sat(formula[1], target)
                term = self.var(('dia_term', formula, world, target))
                self.equiv_and(term, [rel, child])
                terms.append(term)
            self.equiv_or(z, terms)
        else:
            raise ValueError(f'unsupported formula node {op}')
        return z

    def require_countermodel(self, formula):
        self.add(*[-self.sat(formula, world) for world in range(self.n)])

    def write_dimacs(self, path, metadata):
        with open(path, 'w', encoding='ascii') as fh:
            for key, value in metadata.items():
                fh.write(f'c {key}: {value}\n')
            fh.write(f'p cnf {len(self.var_ids)} {len(self.clauses)}\n')
            for clause in self.clauses:
                fh.write(' '.join(str(lit) for lit in clause) + ' 0\n')


def sha256(path):
    digest = hashlib.sha256()
    with open(path, 'rb') as fh:
        for block in iter(lambda: fh.read(1 << 20), b''):
            digest.update(block)
    return digest.hexdigest()


def parse_solver_output(text):
    if 's UNSATISFIABLE' in text:
        return 'unsat', set()
    if 's SATISFIABLE' not in text:
        raise RuntimeError(f'unrecognised solver output:\n{text[-2000:]}')
    positive = set()
    for line in text.splitlines():
        if line.startswith('v '):
            positive.update(int(x) for x in line.split()[1:]
                            if int(x) > 0)
    return 'sat', positive


def certificate_from_model(cnf, formula, positive):
    succ = []
    for world in range(cnf.n):
        mask = 0
        for target in range(cnf.n):
            if cnf.var(('rel', world, target)) in positive:
                mask |= 1 << target
        succ.append(mask)
    variables = F.num_vars(formula)
    valuation = []
    for variable in range(variables):
        mask = 0
        for world in range(cnf.n):
            if cnf.var(('prop', variable, world)) in positive:
                mask |= 1 << world
        valuation.append(mask)
    for world in range(cnf.n):
        cert = {'formula': formula, 'n': cnf.n, 'succ': succ,
                'val': valuation, 'world': world, 'class': 'K'}
        if V.verify_certificate(cert):
            return cert
    raise AssertionError('SAT assignment did not yield a recursive-checker countermodel')


def tool_version(path):
    for args in ([path, '--version'], [path, '-h']):
        try:
            out = subprocess.check_output(args, stderr=subprocess.STDOUT,
                                          text=True, timeout=10)
            return out.splitlines()[0].strip()
        except (subprocess.SubprocessError, OSError, IndexError):
            continue
    return 'unknown'


def solve_layer(formula, m, n, out_dir, solver, checker, seed):
    cnf = KripkeCnf(n)
    cnf.require_countermodel(formula)
    stem = f'alpha_m{m}_n{n}'
    cnf_path = os.path.join(out_dir, stem + '.cnf')
    proof_path = os.path.join(out_dir, stem + '.drat')
    metadata = {
        'encoding': 'exists labelled K-frame, valuation, and world refuting formula',
        'family_member': m,
        'worlds': n,
        'formula_ascii': F.to_ascii(formula),
        'seed': seed,
    }
    cnf.write_dimacs(cnf_path, metadata)
    started = time.perf_counter()
    proc = subprocess.run([solver, f'--seed={seed}', cnf_path, proof_path],
                          stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                          text=True, check=False)
    elapsed = time.perf_counter() - started
    status, positive = parse_solver_output(proc.stdout)
    row = {
        'n': n,
        'status': status,
        'elapsed_sec': elapsed,
        'variables': len(cnf.var_ids),
        'clauses': len(cnf.clauses),
        'cnf_file': os.path.basename(cnf_path),
        'cnf_bytes': os.path.getsize(cnf_path),
        'cnf_sha256': sha256(cnf_path),
        'solver_exit_code': proc.returncode,
    }
    if status == 'unsat':
        check_started = time.perf_counter()
        check = subprocess.run([checker, cnf_path, proof_path],
                               stdout=subprocess.PIPE, stderr=subprocess.STDOUT,
                               text=True, check=False)
        row.update({
            'proof_file': os.path.basename(proof_path),
            'proof_bytes': os.path.getsize(proof_path),
            'proof_sha256': sha256(proof_path),
            'proof_checker_exit_code': check.returncode,
            'proof_check_sec': time.perf_counter() - check_started,
            'proof_verified': check.returncode == 0 and
                              'VERIFIED' in check.stdout.upper(),
        })
        if not row['proof_verified']:
            raise AssertionError(f'DRAT proof failed for m={m}, n={n}:\n{check.stdout}')
    else:
        if os.path.exists(proof_path):
            os.remove(proof_path)
        cert = certificate_from_model(cnf, formula, positive)
        row.update({'certificate': cert, 'certificate_verified': True})
    return row


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--max-m', type=int, default=3)
    ap.add_argument('--seed', type=int, default=20260613)
    ap.add_argument('--solver', default='cadical')
    ap.add_argument('--checker', default='drat-trim')
    ap.add_argument('--proof-dir', default='results/sat_proofs')
    ap.add_argument('--out', default='results/symbolic_baseline.json')
    args = ap.parse_args()
    os.makedirs(args.proof_dir, exist_ok=True)

    rows = []
    started = time.perf_counter()
    for m in range(1, args.max_m + 1):
        phi = alpha(m)
        psi = alpha(m + 1)
        formula = biconditional(phi, psi)
        checks = []
        first_sat = None
        for n in range(1, 2 * m + 3):
            row = solve_layer(formula, m, n, args.proof_dir,
                              args.solver, args.checker, args.seed)
            checks.append(row)
            print(f'm={m} n={n} {row["status"]} {row["elapsed_sec"]:.4f}s',
                  flush=True)
            if row['status'] == 'sat':
                first_sat = n
                break
        rows.append({
            'm': m,
            'phi': F.to_ascii(phi),
            'psi': F.to_ascii(psi),
            'query': 'exists frame and world refuting phi <-> psi',
            'predicted_path_size': 2 * m + 2,
            'minimal_separation_size': first_sat,
            'checks': checks,
        })

    report = {
        'protocol': ('fixed-size existential SAT encoding; looping n=1..N answers '
                     'whether a countermodel of size at most N exists'),
        'encoding': ('Tseitin CNF for relation, valuation, and per-subformula/world '
                     'truth; modal clauses quantify over all labelled successors'),
        'solver': tool_version(args.solver),
        'solver_binary': os.path.abspath(args.solver),
        'solver_binary_sha256': sha256(args.solver),
        'proof_checker': tool_version(args.checker),
        'proof_checker_binary': os.path.abspath(args.checker),
        'proof_checker_binary_sha256': sha256(args.checker),
        'seed': args.seed,
        'proof_format': 'DRAT',
        'max_m': args.max_m,
        'all_unsat_proofs_verified': all(
            check.get('proof_verified', True)
            for row in rows for check in row['checks']),
        'all_sat_certificates_verified': all(
            check.get('certificate_verified', True)
            for row in rows for check in row['checks']),
        'all_match_path_prediction': all(
            row['minimal_separation_size'] == row['predicted_path_size']
            for row in rows),
        'elapsed_sec': time.perf_counter() - started,
    }
    with open(args.out, 'w') as fh:
        json.dump({'report': report, 'pairs': rows}, fh, indent=2)
    print(json.dumps(report, indent=2))
    print('wrote', args.out)


if __name__ == '__main__':
    main()


==> anc/code/experiments/run_system_ablation.py <==
"""Matched CPU scalar, CPU bitmask/OpenMP, and H100 fused-system ablations."""
from __future__ import annotations

import argparse
import json
import os
import platform
import subprocess
import sys
import time

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import kernel as K


OP = {'VAR': 0, 'TOP': 1, 'BOT': 2, 'NOT': 3, 'AND': 4, 'OR': 5,
      'IMP': 6, 'BOX': 7, 'DIA': 8}


def timing_stats(times):
    arr = np.asarray(times, dtype=np.float64)
    median = float(np.median(arr))
    std = float(np.std(arr, ddof=1)) if len(arr) > 1 else 0.0
    return {
        'repeats': int(len(arr)),
        'elapsed_sec_samples': [float(x) for x in arr],
        'elapsed_sec': median,
        'elapsed_sec_mean': float(np.mean(arr)),
        'elapsed_sec_std': std,
    }


def encode(formula):
    rpn = F.to_rpn(formula)
    ops = ','.join(str(OP[node[0]]) for node in rpn)
    args = ','.join(str(node[1] if node[0] == 'VAR' else 0) for node in rpn)
    return ops, args


def run_cpu(binary, mode, formula, n, frame_prefix, threads, cls, repeats):
    ops, args = encode(formula)
    raw = subprocess.check_output([
        binary, mode, str(n), str(F.num_vars(formula)), str(frame_prefix),
        str(threads), cls, ops, args, str(repeats),
    ], text=True)
    return json.loads(raw)


def prefix_frames(count, n):
    base = 1 << n
    mask = (1 << (n * n)) - 1
    idx = ((np.arange(count, dtype=np.uint64) * np.uint64(0x9E3779B97F4A7C15)
            + np.uint64(0xD1B54A32D192ED03)) & np.uint64(mask)).astype(np.int64)
    cols = [((idx // (base ** w)) % base).astype(np.int32) for w in range(n)]
    return np.ascontiguousarray(np.stack(cols, axis=1))


def filtered_frames(count, n, cls):
    frames = prefix_frames(count, n)
    if cls != 'K':
        frames = frames[np.asarray(FR.class_filter(frames, n, cls, np))]
    return frames


def median_gpu_scan(cp, formula, succ, n, repeats):
    device = cp.asarray(succ)
    K.frame_scan(formula, device[:min(len(device), 4096)], n)
    cp.cuda.Stream.null.synchronize()
    times = []
    checksum = None
    valuations = (1 << n) ** F.num_vars(formula)
    for _ in range(repeats):
        start = time.perf_counter()
        nf, _, _, _ = K.frame_scan(formula, device, n)
        cp.cuda.Stream.null.synchronize()
        times.append(time.perf_counter() - start)
        checksum = int(cp.asnumpy(nf).sum())
    stats = timing_stats(times)
    elapsed = stats['elapsed_sec']
    evaluations = len(succ) * valuations
    out = {
        'backend': 'gpu_fused',
        'threads': None,
        'n': n,
        'variables': F.num_vars(formula),
        'formula_length': len(F.to_rpn(formula)),
        'accepted_frames': len(succ),
        'valuations': valuations,
        'formula_evaluations': evaluations,
        'Gevals_per_sec': evaluations / elapsed / 1e9,
        'Gevals_per_sec_std_approx': (
            (evaluations / 1e9) * stats['elapsed_sec_std'] / (elapsed * elapsed)
            if elapsed > 0 else 0.0),
        'checksum': checksum,
    }
    out.update(stats)
    return out


def nested_box(formula, depth):
    for _ in range(depth):
        formula = F.box(formula)
    return formula


def workload_cases():
    p, q, r = F.var(0), F.var(1), F.var(2)
    bp, dp = F.box(p), F.dia(p)
    medium = F.conj(bp, dp)
    long_one = F.conj(F.conj(bp, dp), F.imp(bp, dp))
    return [
        {'factor': 'formula_length', 'level': '2 ops', 'formula': bp,
         'frames': 65536, 'class': 'K'},
        {'factor': 'formula_length', 'level': '5 ops', 'formula': medium,
         'frames': 65536, 'class': 'K'},
        {'factor': 'formula_length', 'level': '11 ops', 'formula': long_one,
         'frames': 65536, 'class': 'K'},
        {'factor': 'modal_depth', 'level': 'depth 1', 'formula': nested_box(p, 1),
         'frames': 65536, 'class': 'K'},
        {'factor': 'modal_depth', 'level': 'depth 4', 'formula': nested_box(p, 4),
         'frames': 65536, 'class': 'K'},
        {'factor': 'modal_depth', 'level': 'depth 8', 'formula': nested_box(p, 8),
         'frames': 65536, 'class': 'K'},
        {'factor': 'variable_count', 'level': '1 variable',
         'formula': F.box(p), 'frames': 65536, 'class': 'K'},
        {'factor': 'variable_count', 'level': '2 variables',
         'formula': F.box(F.conj(p, q)), 'frames': 8192, 'class': 'K'},
        {'factor': 'variable_count', 'level': '3 variables',
         'formula': F.box(F.conj(p, F.conj(q, r))), 'frames': 512, 'class': 'K'},
        {'factor': 'valuation_count', 'level': '3 variables, saturated',
         'formula': F.box(F.conj(p, F.conj(q, r))), 'frames': 8192, 'class': 'K'},
        {'factor': 'valuation_count', 'level': '4 variables, underfilled',
         'formula': F.box(F.conj(p, F.conj(q, F.conj(r, F.var(3))))),
         'frames': 32, 'class': 'K'},
        {'factor': 'frame_class_filter', 'level': 'K', 'formula': medium,
         'frames': 65536, 'class': 'K'},
        {'factor': 'frame_class_filter', 'level': 'T', 'formula': medium,
         'frames': 65536, 'class': 'T'},
        {'factor': 'frame_class_filter', 'level': 'K4', 'formula': medium,
         'frames': 65536, 'class': 'K4'},
    ]


def kernel_attributes(cp, kernel, threads=256):
    attrs = dict(kernel.attributes)
    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    registers = int(attrs.get('num_regs', 0))
    max_threads_sm = int(props.get('maxThreadsPerMultiProcessor', 2048))
    registers_sm = int(props.get('regsPerMultiprocessor', 65536))
    max_blocks_sm = int(props.get('maxBlocksPerMultiProcessor', 32))
    limits = [max_threads_sm // threads, max_blocks_sm]
    if registers:
        limits.append(registers_sm // (registers * threads))
    active_blocks = max(1, min(limits))
    attrs['theoretical_active_blocks_per_sm'] = active_blocks
    attrs['theoretical_occupancy'] = active_blocks * threads / max_threads_sm
    return {key: int(value) if isinstance(value, (int, np.integer)) else value
            for key, value in attrs.items()}


def fusion_ablation(cp, frames, repeats):
    p = F.var(0)
    pool = []
    for depth in range(1, 9):
        pool.extend([nested_box(p, depth), F.dia(nested_box(p, depth - 1))])
    device = cp.asarray(frames)
    rows = []
    for batch in (1, 8, 16, 32):
        formulas = [pool[i % len(pool)] for i in range(batch)]
        separate_times, fused_times = [], []
        separate_checksum = None
        fused_checksum = None
        old_atomic_times = []
        for _ in range(repeats):
            start = time.perf_counter()
            outputs = [K.frame_scan(formula, device, 5)[0] for formula in formulas]
            cp.cuda.Stream.null.synchronize()
            separate_times.append(time.perf_counter() - start)
            separate_checksum = [int(cp.asnumpy(x).sum()) for x in outputs]

            prog = tuple(cp.asarray(x) for x in K.compile_batch(formulas))
            start = time.perf_counter()
            fail, _ = K.batch_scan_class(prog, device, 5, len(formulas))
            cp.cuda.Stream.null.synchronize()
            fused_times.append(time.perf_counter() - start)
            fused_checksum = [int(x) for x in cp.asnumpy(fail)]

            start = time.perf_counter()
            old_fail, _ = K.batch_scan_class(
                prog, device, 5, len(formulas), reduction='frame_atomic')
            cp.cuda.Stream.null.synchronize()
            old_atomic_times.append(time.perf_counter() - start)
            if [int(x) for x in cp.asnumpy(old_fail)] != fused_checksum:
                raise AssertionError(f'atomic reduction mismatch at batch {batch}')
        if separate_checksum != fused_checksum:
            raise AssertionError(f'fusion checksum mismatch at batch {batch}')
        evals = len(frames) * sum((1 << 5) ** F.num_vars(f) for f in formulas)
        sep_stats = timing_stats(separate_times)
        fused_stats = timing_stats(fused_times)
        old_stats = timing_stats(old_atomic_times)
        sep = sep_stats['elapsed_sec']
        fused = fused_stats['elapsed_sec']
        old_atomic = old_stats['elapsed_sec']
        rows.append({
            'batch_size': batch,
            'formula_evaluations': evals,
            'separate_launch_sec': sep,
            'separate_launch_sec_std': sep_stats['elapsed_sec_std'],
            'separate_launch_sec_samples': sep_stats['elapsed_sec_samples'],
            'fused_launch_sec': fused,
            'fused_launch_sec_std': fused_stats['elapsed_sec_std'],
            'fused_launch_sec_samples': fused_stats['elapsed_sec_samples'],
            'fusion_speedup': sep / fused,
            'frame_atomic_sec': old_atomic,
            'frame_atomic_sec_std': old_stats['elapsed_sec_std'],
            'frame_atomic_sec_samples': old_stats['elapsed_sec_samples'],
            'block_reduction_speedup': old_atomic / fused,
            'separate_output_bytes': len(frames) * batch * 16,
            'fused_output_bytes': batch * 16,
            'output_traffic_reduction': len(frames),
        })
    return rows


def atomic_ablation(cp, frames, repeats):
    p = F.var(0)
    patterns = {
        'no_atomic_valid': [F.TOP] * 16,
        'max_contention_false': [F.BOT] * 16,
        'mixed': [F.box(p), F.dia(p)] * 8,
    }
    device = cp.asarray(frames)
    rows = []
    for name, formulas in patterns.items():
        prog = tuple(cp.asarray(x) for x in K.compile_batch(formulas))
        times = []
        fail_host = None
        old_times = []
        for _ in range(repeats):
            start = time.perf_counter()
            fail, _ = K.batch_scan_class(prog, device, 5, len(formulas))
            cp.cuda.Stream.null.synchronize()
            times.append(time.perf_counter() - start)
            fail_host = cp.asnumpy(fail)
            start = time.perf_counter()
            old_fail, _ = K.batch_scan_class(
                prog, device, 5, len(formulas), reduction='frame_atomic')
            cp.cuda.Stream.null.synchronize()
            old_times.append(time.perf_counter() - start)
            if not np.array_equal(cp.asnumpy(old_fail), fail_host):
                raise AssertionError(f'contention checksum mismatch for {name}')
        block_stats = timing_stats(times)
        old_stats = timing_stats(old_times)
        rows.append({
            'pattern': name,
            'batch_size': len(formulas),
            'elapsed_sec': block_stats['elapsed_sec'],
            'elapsed_sec_std': block_stats['elapsed_sec_std'],
            'elapsed_sec_samples': block_stats['elapsed_sec_samples'],
            'frame_atomic_sec': old_stats['elapsed_sec'],
            'frame_atomic_sec_std': old_stats['elapsed_sec_std'],
            'frame_atomic_sec_samples': old_stats['elapsed_sec_samples'],
            'nonzero_formula_counters': int(np.count_nonzero(fail_host)),
            'upper_bound_atomic_updates': int(len(frames) * np.count_nonzero(fail_host)),
        })
    base = rows[0]['elapsed_sec']
    for row in rows:
        row['slowdown_vs_no_atomic'] = row['elapsed_sec'] / base
        row['block_reduction_speedup'] = row['frame_atomic_sec'] / row['elapsed_sec']
    return rows


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--threads', type=int, default=26)
    ap.add_argument('--repeats', type=int, default=3)
    ap.add_argument('--fusion-frames', type=int, default=262144)
    ap.add_argument('--out', default='results/system_ablation_h100.json')
    args = ap.parse_args()

    here = os.path.dirname(os.path.abspath(__file__))
    source = os.path.join(here, 'cpu_system_ablation.cpp')
    binary = '/tmp/cmcarto_cpu_system_ablation'
    subprocess.check_call(['g++', '-O3', '-march=native', '-fopenmp',
                           '-std=c++17', source, '-o', binary])
    import cupy as cp

    rows = []
    frame_cache = {}
    for case in workload_cases():
        key = (case['frames'], 5, case['class'])
        if key not in frame_cache:
            frame_cache[key] = filtered_frames(*key[:2], key[2])
        frames = frame_cache[key]
        scalar = run_cpu(binary, 'scalar', case['formula'], 5, case['frames'],
                         1, case['class'], args.repeats)
        bitmask = run_cpu(binary, 'bitmask', case['formula'], 5, case['frames'],
                          args.threads, case['class'], args.repeats)
        avx512 = run_cpu(binary, 'avx512', case['formula'], 5, case['frames'],
                         args.threads, case['class'], args.repeats)
        gpu = median_gpu_scan(cp, case['formula'], frames, 5, args.repeats)
        if not (scalar['checksum'] == bitmask['checksum'] ==
                avx512['checksum'] == gpu['checksum']):
            raise AssertionError(f"checksum mismatch for {case['factor']} {case['level']}")
        rows.append({
            'factor': case['factor'], 'level': case['level'],
            'formula': F.to_ascii(case['formula']),
            'formula_size': F.size(case['formula']),
            'modal_depth': F.modal_depth(case['formula']),
            'variables': F.num_vars(case['formula']),
            'frame_class': case['class'],
            'frame_prefix': case['frames'],
            'accepted_frames': len(frames),
            'valuations': (1 << 5) ** F.num_vars(case['formula']),
            'runs': [scalar, bitmask, avx512, gpu],
            'gpu_speedup_vs_scalar': gpu['elapsed_sec'] and scalar['elapsed_sec'] / gpu['elapsed_sec'],
            'gpu_speedup_vs_openmp': gpu['elapsed_sec'] and bitmask['elapsed_sec'] / gpu['elapsed_sec'],
            'gpu_speedup_vs_avx512': gpu['elapsed_sec'] and avx512['elapsed_sec'] / gpu['elapsed_sec'],
        })
        print(case['factor'], case['level'], 'done', flush=True)

    fusion_frames = prefix_frames(args.fusion_frames, 5)
    # Force RawKernel compilation before reading launch attributes.
    K.frame_scan(F.box(F.var(0)), cp.asarray(fusion_frames[:4096]), 5)
    prog = tuple(cp.asarray(x) for x in K.compile_batch([F.box(F.var(0))]))
    K.batch_scan_class(prog, cp.asarray(fusion_frames[:4096]), 5, 1)
    cp.cuda.Stream.null.synchronize()
    props = cp.cuda.runtime.getDeviceProperties(cp.cuda.Device().id)
    gpu_name = props['name'].decode() if isinstance(props['name'], bytes) else props['name']
    report = {
        'protocol': 'matched frame prefix, formula program, valuations, and checksums',
        'compiler': subprocess.check_output(['g++', '--version'], text=True).splitlines()[0],
        'compiler_flags': '-O3 -march=native -fopenmp -std=c++17; hand-written AVX-512F path',
        'hardware': {
            'cpu': platform.processor(), 'cpu_threads_used': args.threads,
            'avx512_lanes': 16,
            'gpu': gpu_name, 'compute_capability': f"{props['major']}.{props['minor']}",
        },
        'ablation_rows': rows,
        'fusion': fusion_ablation(cp, fusion_frames, args.repeats),
        'atomic_contention': atomic_ablation(cp, fusion_frames, args.repeats),
        'kernel_attributes': {
            'frame_scan': kernel_attributes(cp, K._get_kernel()),
            'batch_scan': kernel_attributes(cp, K._get_batch_kernel()),
        },
        'limits': {
            'successor_register_world_limit': 16,
            'truth_mask_integer_bits': 32,
            'formula_stack_slots': 48,
            'propositional_variable_slots': 4,
            'valuation_index_bits': 64,
        },
    }
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)
    with open(args.out, 'w') as fh:
        json.dump(report, fh, indent=2)
    print(json.dumps(report, indent=2), flush=True)


if __name__ == '__main__':
    main()


==> anc/code/experiments/summarize_census_bounds.py <==
"""Summarise FMP-bound coverage and N=5 decision status for the census."""
from __future__ import annotations

import argparse
import json
import os
import sys
from collections import Counter

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from experiments import corpus as C


CLASSES = ['K', 'T', 'S4', 'S5']


def rebuild_census_formulas(max_size):
    formulas = C.build_corpus(max_size=max_size, verbose=False)
    named = [f for (f, _) in F.named_axioms().values()]
    seen = set(F.to_ascii(f) for f in formulas)
    return [f for f in named if F.to_ascii(f) not in seen] + formulas


def fmp_bound(cls, subformula_count):
    if cls == 'S5':
        return subformula_count + 1
    return 2 ** subformula_count


def main():
    ap = argparse.ArgumentParser()
    ap.add_argument('--formula-results', default='figdata/formula_results_main5.json')
    ap.add_argument('--corpus-size', type=int, default=7)
    ap.add_argument('--searched-n', type=int, default=5)
    ap.add_argument('--out', default='figdata/census_bound_audit.json')
    args = ap.parse_args()

    with open(args.formula_results) as fh:
        rows = json.load(fh)
    formulas = rebuild_census_formulas(args.corpus_size)
    if len(formulas) != len(rows):
        raise RuntimeError(f'formula count mismatch: {len(formulas)} vs {len(rows)}')
    for idx, (formula, row) in enumerate(zip(formulas, rows)):
        if F.to_ascii(formula) != row['ascii']:
            raise RuntimeError(f'formula order mismatch at {idx}')

    external_k_valid = {
        '([]((p -> q)) -> ([]p -> []q))': 'normal modal axiom K',
        '(p -> p)': 'propositional tautology',
    }
    formula_audit = []
    by_class = {}
    for cls in CLASSES:
        bound_hist = Counter()
        sub_hist = Counter()
        refuted = 0
        valid_by_bound = 0
        external_valid = 0
        undecided_no_countermodel = 0
        decisions = 0
        for formula, row in zip(formulas, rows):
            sub_count = len(F.subformulas(formula))
            bound = fmp_bound(cls, sub_count)
            bound_hist[str(bound)] += 1
            sub_hist[str(sub_count)] += 1
            cr = row['classes'][cls]
            reason = None
            if cr['min_cm_size'] is not None:
                refuted += 1
                decisions += 1
                reason = 'countermodel_found'
            elif bound <= args.searched_n:
                valid_by_bound += 1
                decisions += 1
                reason = 'no_countermodel_within_fmp_bound'
            elif cls == 'K' and row['ascii'] in external_k_valid:
                external_valid += 1
                decisions += 1
                reason = 'external_K_validity_proof'
            else:
                undecided_no_countermodel += 1
                reason = 'no_countermodel_through_searched_n_only'
            if cls == 'K' and cr['min_cm_size'] is None:
                formula_audit.append({
                    'class': cls,
                    'ascii': row['ascii'],
                    'latex': row['latex'],
                    'subformula_count': sub_count,
                    'fmp_bound': bound,
                    'searched_n': args.searched_n,
                    'decision_reason': reason,
                    'external_proof': external_k_valid.get(row['ascii']),
                })
        by_class[cls] = {
            'n_formulas': len(rows),
            'searched_n': args.searched_n,
            'fmp_bound_histogram': dict(sorted(bound_hist.items(), key=lambda x: int(x[0]))),
            'subformula_count_histogram': dict(sorted(sub_hist.items(), key=lambda x: int(x[0]))),
            'refuted_by_countermodel_leq_searched_n': refuted,
            'valid_by_no_countermodel_within_fmp_bound': valid_by_bound,
            'external_validity_proofs': external_valid,
            'no_countermodel_through_searched_n_only': undecided_no_countermodel,
            'true_decisions': decisions,
            'true_decision_fraction': decisions / len(rows),
        }

    report = {
        'protocol': ('FMP-bound audit for the n<=5 census. Refutations are exact '
                     'minimal-countermodel decisions; non-refutations are decisions '
                     'only when the class FMP bound is within the searched prefix '
                     'or an external K-validity proof is listed.'),
        'formula_results': args.formula_results,
        'corpus_size': args.corpus_size,
        'searched_n': args.searched_n,
        'classes': by_class,
        'external_K_valid_formulas': formula_audit,
    }
    os.makedirs(os.path.dirname(args.out) or '.', exist_ok=True)
    with open(args.out, 'w') as fh:
        json.dump(report, fh, indent=2)
    print(json.dumps({
        cls: {
            'true_decisions': row['true_decisions'],
            'true_decision_fraction': row['true_decision_fraction'],
            'no_countermodel_through_5_only': row['no_countermodel_through_searched_n_only'],
        }
        for cls, row in by_class.items()
    }, indent=2))
    print('wrote', args.out)


if __name__ == '__main__':
    main()


==> anc/code/render/fig_atlas.py <==
"""Flagship figure: the semantic failure atlas.

The matrix is ordered by semantic seriation: the first principal coordinate of
the formula-by-frame failure-density matrix places frames with similar failure
profiles next to one another.  We report adjacent-column variation against
random and out-degree orderings, making the visual-layout claim measurable.
"""
import os
import sys
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from render import style
import matplotlib.pyplot as plt
from matplotlib.colors import ListedColormap

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import semantics as S
from experiments import corpus as C

FIGDATA = os.environ.get('CM_DATA', os.path.join(
    os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__)))),
    'figdata'))


def _popcount(a):
    a = a.astype(np.int64)
    c = np.zeros_like(a)
    while a.any():
        c += a & 1
        a >>= 1
    return c


def density_matrix(formulas, n=3):
    """Float [B, F] : per-frame failure density of formula b on frame j --
    the fraction of (valuation, world) pairs at which the formula is false."""
    succ = FR.enumerate_all_frames(n)
    full = S.full_mask(n)
    rows = []
    for f in formulas:
        k = max(F.num_vars(f), 1)
        vals = S.all_valuations(n, k)
        truth = S.eval_truth(F.to_rpn(f), vals, succ, n, np)   # [F, V]
        true_worlds = _popcount(truth)                          # [F, V]
        false_pairs = (n - true_worlds).sum(axis=1)            # [F]
        rows.append(false_pairs / float(vals.shape[0] * n))
    return np.array(rows), succ


def adjacency_variation(matrix, order):
    ordered = matrix[:, order]
    return float(np.mean(np.abs(np.diff(ordered, axis=1))))


def main():
    print('building corpus for atlas ...')
    formulas = C.build_corpus(max_size=7, verbose=False)
    n = 3
    D, succ = density_matrix(formulas, n=n)           # [B, F] float in [0,1]
    B, Fn = D.shape
    print(f'atlas matrix: {B} formulas x {Fn} frames (size {n})')

    # Baseline: frame out-degree.  Semantic seriation uses the first principal
    # coordinate of the centered failure matrix.
    deg = np.array([sum(bin(int(m)).count('1') for m in succ[j]) for j in range(Fn)])
    degree_order = np.lexsort((np.arange(Fn), deg))
    centered = D - D.mean(axis=0, keepdims=True)
    u, _, vt = np.linalg.svd(centered, full_matrices=False)
    col_order = np.argsort(vt[0])
    Ds = D[:, col_order]

    # Formula order is the corresponding semantic coordinate, with mean density
    # as a stable tie breaker.
    row_order = np.lexsort((-Ds.mean(axis=1), u[:, 0]))
    Ds = Ds[row_order]

    rng = np.random.default_rng(20260613)
    random_costs = [adjacency_variation(D, rng.permutation(Fn)) for _ in range(24)]
    costs = {
        'random_mean': float(np.mean(random_costs)),
        'random_std': float(np.std(random_costs)),
        'out_degree': adjacency_variation(D, degree_order),
        'semantic_seriation': adjacency_variation(D, col_order),
    }
    costs['reduction_vs_random_pct'] = 100.0 * (
        1.0 - costs['semantic_seriation'] / costs['random_mean'])
    costs['reduction_vs_out_degree_pct'] = 100.0 * (
        1.0 - costs['semantic_seriation'] / costs['out_degree'])
    os.makedirs(FIGDATA, exist_ok=True)
    with open(os.path.join(FIGDATA, 'visual_ordering.json'), 'w') as fh:
        import json
        json.dump(costs, fh, indent=2)

    from matplotlib.colors import LinearSegmentedColormap
    cmap = LinearSegmentedColormap.from_list(
        'cm', ['#10324f', '#2a4d69', '#4e8098', '#e09f3e', '#c44536', '#7a1f17'])

    fig, axes = plt.subplots(1, 3, figsize=(7.8, 4.4),
                             gridspec_kw={'width_ratios': [1.65, 1.0, 0.72]})
    ax = axes[0]
    im = ax.imshow(Ds, aspect='auto', cmap=cmap, interpolation='nearest',
                   rasterized=True, vmin=0, vmax=1)
    ax.set_xlabel('')
    ax.set_ylabel('formulas, semantic order')
    ax.set_title('(a) full corpus')

    # right panel: formulas valid on at least one frame (frame-sensitive)
    valid_some = (D.min(axis=1) <= 1e-12) & (D.mean(axis=1) < 0.999)
    nband = int(valid_some.sum())
    band_rows = np.where(valid_some)[0]
    band_rows = band_rows[np.argsort(u[band_rows, 0])]
    band = D[band_rows][:, col_order]
    ax2 = axes[1]
    ax2.imshow(band, aspect='auto', cmap=cmap, interpolation='nearest',
               rasterized=True, vmin=0, vmax=1)
    ax2.set_xlabel('')
    ax2.set_ylabel('')
    ax2.set_title('(b) frame-sensitive formulas')

    ax3 = axes[2]
    metric_labels = ['random', 'out-degree', 'semantic']
    metric_vals = [costs['random_mean'], costs['out_degree'],
                   costs['semantic_seriation']]
    ax3.bar(np.arange(3), metric_vals,
            color=[style.MUTE, style.ACCENT, style.VALID],
            edgecolor=style.INK, linewidth=0.5)
    ax3.set_xticks(np.arange(3))
    ax3.set_xticklabels(metric_labels, rotation=35, ha='right', fontsize=7)
    ax3.set_ylabel('adjacent variation', fontsize=8)
    ax3.set_title('(c) layout metric')
    ax3.grid(axis='y', color=style.GRID, linewidth=0.5)

    cax = fig.add_axes([0.14, 0.055, 0.54, 0.035])
    cbar = fig.colorbar(im, cax=cax, orientation='horizontal')
    cbar.set_label('per-frame failure density', fontsize=8)
    fig.subplots_adjust(left=0.07, right=0.985, top=0.91, bottom=0.25,
                        wspace=0.30)
    style.save(fig, 'fig_atlas')
    print(f'frame-sensitive band size: {nband}')
    print('ordering metrics:', costs)


if __name__ == '__main__':
    main()


==> anc/code/render/fig_density.py <==
"""Minimal countermodel sizes and failure-density decay.

Left: the distribution of minimal countermodel sizes per class -- almost all
refutations are witnessed by very small models, the empirical face of the
finite model property.  Right: mean per-frame failure density as a function of
frame size, averaged over refuted formulas; how the share of falsifying models
changes as frames grow.
"""
import json
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from render import style
import matplotlib.pyplot as plt

FIGDATA = os.environ.get('CM_DATA', os.path.join(
    os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__)))),
    'figdata'))
TAG = sys.argv[1] if len(sys.argv) > 1 else 'main5'
CLASSES = ['K', 'T', 'S4', 'S5']


def main():
    with open(os.path.join(FIGDATA, f'formula_results_{TAG}.json')) as fh:
        results = json.load(fh)
    max_n = 0
    for r in results:
        for cls in CLASSES:
            for k in r['classes'][cls]['failure_density']:
                max_n = max(max_n, int(k))
    ns = list(range(1, max_n + 1))

    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.4, 3.3))

    width = 0.2
    for ci, cls in enumerate(CLASSES):
        counts = np.zeros(max_n + 1)
        for r in results:
            m = r['classes'][cls]['min_cm_size']
            if m is not None:
                counts[m] += 1
        x = np.array(ns) + (ci - 1.5) * width
        ax1.bar(x, counts[1:], width=width, color=style.CLASS_COLORS[cls],
                edgecolor=style.INK, linewidth=0.4, label=cls)
    ax1.set_xlabel('minimal countermodel size (worlds)')
    ax1.set_ylabel('number of formulas')
    ax1.set_xticks(ns)
    ax1.set_title('(a) minimal countermodel sizes')
    ax1.legend(title='class', fontsize=8)

    for cls in CLASSES:
        means = []
        for n in ns:
            vals = [r['classes'][cls]['failure_density'].get(str(n))
                    for r in results
                    if r['classes'][cls]['min_cm_size'] is not None]
            vals = [v for v in vals if v is not None]
            means.append(np.mean(vals) if vals else np.nan)
        ax2.plot(ns, means, marker='o', ms=4, color=style.CLASS_COLORS[cls],
                 label=cls, linewidth=1.5)
    ax2.set_xlabel('frame size (worlds)')
    ax2.set_ylabel('mean failure density')
    ax2.set_xticks(ns)
    ax2.set_title('(b) failure density vs. frame size')
    ax2.legend(title='class', fontsize=8)

    fig.tight_layout()
    style.save(fig, 'fig_density')


if __name__ == '__main__':
    main()


==> anc/code/render/fig_gallery.py <==
"""Countermodel graph gallery.

For each classical modal axiom we draw its *minimal* Kripke countermodel as an
actual diagram: worlds are nodes, the accessibility relation R is drawn as
directed edges (self-loops included), the valuation is shown by node fill (which
proposition holds), and the world at which the axiom fails is ringed.  Beneath
each diagram we print the back-projected frame equation the countermodel
violates.  This is the visual half of the contribution: a refutation is not a
bit, it is a small geometric object one can read.
"""
import os
import sys
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from render import style
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Circle

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import semantics as S
from cmcarto import backproject as BP


def minimal_countermodel(formula, max_n=5):
    """Return (n, succ_masks, val_masks, world) for the smallest K-countermodel."""
    k = max(F.num_vars(formula), 1)
    full_rpn = F.to_rpn(formula)
    for n in range(1, max_n + 1):
        succ = FR.enumerate_all_frames(n)
        vals = S.all_valuations(n, k)
        truth = S.eval_truth(full_rpn, vals, succ, n, np)
        full = S.full_mask(n)
        fails = truth != full
        if fails.any():
            fi = int(np.argmax(fails.any(axis=1)))
            vi = int(np.argmax(fails[fi]))
            w = S.failing_world(int(truth[fi, vi]), full)
            return n, [int(x) for x in succ[fi]], [int(x) for x in vals[vi]], w
    return None


def draw_model(ax, n, succ, val, world, k):
    if n == 1:
        pos = np.array([[0.0, 0.0]])
    else:
        ang = np.linspace(np.pi / 2, np.pi / 2 + 2 * np.pi, n, endpoint=False)
        pos = np.c_[np.cos(ang), np.sin(ang)]
    R = 0.40
    # edges
    for w in range(n):
        out = pos[w] / (np.linalg.norm(pos[w]) or 1.0)
        if n == 1:
            out = np.array([0.0, 1.0])
        for u in range(n):
            if not ((succ[w] >> u) & 1):
                continue
            if w == u:
                loop_dir = out.copy()
                if loop_dir[1] > 0.7:
                    loop_dir = np.array([0.72, 0.38])
                    loop_dir = loop_dir / np.linalg.norm(loop_dir)
                rl = 0.23
                centre = pos[w] + loop_dir * (R + rl)
                ax.add_patch(Circle(centre, rl, fill=False, ec=style.MUTE,
                                    lw=1.2, zorder=2))
                # little arrowhead on the loop
                ax.add_patch(FancyArrowPatch(
                    centre + np.array([rl * 0.7, -rl * 0.5]),
                    centre + np.array([rl * 0.2, -rl * 0.95]),
                    arrowstyle='-|>', mutation_scale=9, color=style.MUTE, lw=0))
            else:
                d = pos[u] - pos[w]
                d = d / np.linalg.norm(d)
                start = pos[w] + d * R
                end = pos[u] - d * R
                ax.add_patch(FancyArrowPatch(
                    start, end, connectionstyle='arc3,rad=0.16',
                    arrowstyle='-|>', mutation_scale=11, color=style.MUTE,
                    lw=1.2, zorder=2))
    # nodes
    for w in range(n):
        p_true = (val[0] >> w) & 1 if k >= 1 else 0
        face = style.VALID if p_true else 'white'
        txt = 'white' if p_true else style.INK
        if w == world:
            ax.add_patch(Circle(pos[w], R + 0.11, fill=False,
                                edgecolor=style.FAIL, lw=2.2, zorder=5))
        ax.add_patch(Circle(pos[w], R, facecolor=face, edgecolor=style.INK,
                            lw=1.5, zorder=3))
        ax.text(pos[w][0], pos[w][1], f'$w_{w}$', ha='center', va='center',
                fontsize=8.5, color=txt, zorder=4)
    ax.set_xlim(-2.0, 2.0)
    ax.set_ylim(-2.05, 2.35)
    ax.set_aspect('equal')
    ax.set_xticks([])
    ax.set_yticks([])
    for sp in ax.spines.values():
        sp.set_visible(False)


def main():
    ax_defs = F.named_axioms()
    show = ['T', '4', '5', 'B', 'D', 'CD', 'C4', 'G']
    ncol = 4
    nrow = (len(show) + ncol - 1) // ncol
    fig, axes = plt.subplots(nrow, ncol, figsize=(7.6, 5.2))
    axes = axes.ravel()
    for i, name in enumerate(show):
        formula, corr = ax_defs[name]
        cm = minimal_countermodel(formula)
        k = max(F.num_vars(formula), 1)
        ax = axes[i]
        if cm is None:
            ax.text(0.5, 0.5, 'no countermodel\n(≤5 worlds)', ha='center')
            ax.axis('off')
            continue
        n, succ, val, world = cm
        draw_model(ax, n, succ, val, world, k)
        bp = BP.back_project(formula, ns=(1, 2, 3, 4))
        cond = '+'.join(bp['conditions'])
        ax.set_title(f'axiom {name}:   {F.to_unicode(formula)}', fontsize=9,
                     pad=7)
        ax.set_xlabel(f'min. countermodel: {n} world{"s" if n > 1 else ""}\n'
                      f'breaks {cond}', fontsize=8, labelpad=3)
    for j in range(len(show), len(axes)):
        axes[j].axis('off')
    from matplotlib.patches import Patch
    fig.legend(handles=[
        Patch(facecolor=style.VALID, edgecolor=style.INK, label='p true'),
        Patch(facecolor='white', edgecolor=style.INK, label='p false'),
        Patch(facecolor='white', edgecolor=style.FAIL, label='falsifying world')],
        loc='lower center', ncol=3, fontsize=8.5, bbox_to_anchor=(0.5, 0.0))
    fig.suptitle('Minimal countermodels of the canonical modal axioms',
                 fontsize=11, y=0.99)
    fig.subplots_adjust(left=0.02, right=0.98, top=0.90, bottom=0.10,
                        wspace=0.25, hspace=0.45)
    style.save(fig, 'fig_gallery')


if __name__ == '__main__':
    main()


==> anc/code/render/fig_mirage.py <==
"""Certified mirage witness, separated from the discovery-ranking figure."""
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from render import style
import matplotlib.pyplot as plt
from matplotlib.patches import FancyArrowPatch, Circle

from cmcarto import formula as F
from cmcarto import frames as FR
from cmcarto import semantics as S

FIGDATA = os.environ.get('CM_DATA', os.path.join(
    os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__)))),
    'figdata'))


def alpha(m):
    out = F.TOP
    for _ in range(m):
        out = F.box(F.dia(out))
    return out


def truth_vector(formula, succ):
    truth = S.eval_truth(F.to_rpn(formula), np.zeros((1, 0), dtype=np.int32),
                         np.asarray([succ], dtype=np.int32), len(succ), np)
    mask = int(truth[0, 0])
    return [int((mask >> w) & 1) for w in range(len(succ))]


def density_profile(formula, n=3):
    succ = FR.enumerate_all_frames(n)
    truth = S.eval_truth(F.to_rpn(formula), np.zeros((1, 0), dtype=np.int32),
                         succ, n, np)[:, 0]
    return np.asarray([(n - int(mask).bit_count()) / float(n) for mask in truth])


def baseline_panel(ax, metrics):
    names = ['atlas', 'passive_fingerprint', 'out_degree', 'random',
             'modal_depth', 'syntax']
    labels = ['atlas', 'fingerprint', 'out-degree', 'random', 'depth', 'syntax']
    rates = [100 * metrics[n]['hit_rate'] for n in names]
    colors = [style.FAIL, style.ACCENT, style.VALID, style.MUTE,
              '#9c89b8', '#b8b8b8']
    y = np.arange(len(names))
    ax.barh(y, rates, color=colors, edgecolor=style.INK, linewidth=0.5)
    ax.set_yticks(y)
    ax.set_yticklabels(labels, fontsize=7)
    ax.invert_yaxis()
    ax.set_xlim(0, 72)
    ax.set_xlabel('certified hit rate (%)')
    ax.set_title('(a) fixed-budget discovery')
    ax.grid(axis='x', color=style.GRID, linewidth=0.5)
    for yi, name, rate in zip(y, names, rates):
        first = metrics[name]['pairs_to_first_certified_separation']
        first_text = str(first) if first is not None else 'none'
        ax.text(rate + 1.0, yi, f'{rate:.1f}%  first {first_text}',
                va='center', fontsize=6.5, color=style.INK)


def neighborhood_panel(ax, report):
    coords = np.asarray(report['selection']['atlas_coordinates'])
    focus = report['focus_pair']
    i, j = int(focus['i']), int(focus['j'])
    center = (coords[i] + coords[j]) / 2.0
    dist = ((coords - center) ** 2).sum(axis=1)
    near = np.argsort(dist)[:70]
    ax.scatter(coords[near, 0], coords[near, 1], s=11, color=style.MUTE,
               alpha=0.45, linewidth=0, label='nearby formulas')
    # Exact small-frame agreement makes the two selected points coincide.  Two
    # marker shapes at the same coordinate show that fact without visual jitter.
    ax.scatter([coords[i, 0]], [coords[i, 1]], s=95, facecolor='none',
               edgecolor=style.FAIL, linewidth=1.8, label='alpha_2')
    ax.scatter([coords[j, 0]], [coords[j, 1]], s=54, marker='x',
               color=style.ACCENT, linewidth=2.0, label='alpha_3')
    ax.set_xlabel('atlas coordinate 1')
    ax.set_ylabel('atlas coordinate 2')
    ax.set_title('(b) selected visual neighbourhood')
    ax.legend(fontsize=6.2, loc='best', frameon=True)
    ax.grid(color=style.GRID, linewidth=0.45)


def profile_panel(ax, report):
    p = np.asarray(report['focus_profiles']['phi'])
    q = np.asarray(report['focus_profiles']['psi'])
    order = np.argsort(p, kind='stable')
    x = np.arange(len(p))
    ax.plot(x, p[order], color=style.FAIL, linewidth=1.6,
            label='alpha_2')
    ax.plot(x, q[order], color=style.ACCENT, linewidth=1.1,
            linestyle=(0, (3, 2)), label='alpha_3')
    ax.set_xlabel('three-world frames, ordered by profile')
    ax.set_ylabel('failure density')
    ax.set_ylim(-0.03, 1.03)
    ax.set_title('(c) identical small-frame profiles')
    ax.text(0.03, 0.91, f'max |difference| = {np.max(np.abs(p-q)):.0f}',
            transform=ax.transAxes, fontsize=7,
            bbox=dict(boxstyle='round,pad=0.2', fc='white', ec=style.GRID))
    ax.legend(fontsize=6.5, loc='lower right')
    ax.grid(color=style.GRID, linewidth=0.45)


def certificate_panel(ax, report):
    cert = report['focus_pair']['witness']
    succ = [int(x) for x in cert['succ']]
    n = int(cert['n'])
    a2, a3 = truth_vector(alpha(2), succ), truth_vector(alpha(3), succ)
    x = np.arange(n, dtype=float)
    y = np.zeros(n)
    for w in range(n - 1):
        ax.add_patch(FancyArrowPatch((x[w] + 0.21, 0), (x[w + 1] - 0.21, 0),
                     arrowstyle='-|>', mutation_scale=10, lw=1.2,
                     color=style.MUTE))
    for w in range(n):
        ring = w == int(cert['world'])
        if ring:
            ax.add_patch(Circle((x[w], 0), 0.27, fill=False,
                                edgecolor=style.FAIL, linewidth=2.0))
        ax.add_patch(Circle((x[w], 0), 0.19, facecolor='white',
                            edgecolor=style.INK, linewidth=1.2))
        ax.text(x[w], 0, f'$w_{w}$', ha='center', va='center', fontsize=7.5)
        ax.text(x[w], -0.42, str(a2[w]), ha='center', va='center', fontsize=8,
                color=style.FAIL if w == 0 else style.INK)
        ax.text(x[w], -0.69, str(a3[w]), ha='center', va='center', fontsize=8,
                color=style.FAIL if w == 0 else style.INK)
    ax.text(-0.32, -0.42, r'$\alpha_2$', ha='right', va='center', fontsize=8)
    ax.text(-0.32, -0.69, r'$\alpha_3$', ha='right', va='center', fontsize=8)
    ax.text(x[0], 0.38, 'first disagreement', ha='center', va='bottom',
            fontsize=6.8, color=style.FAIL)
    ax.set_xlim(-0.65, n - 0.55)
    ax.set_ylim(-0.92, 0.68)
    ax.set_aspect('equal')
    ax.set_xticks([])
    ax.set_yticks([])
    for spine in ax.spines.values():
        spine.set_visible(False)
    ax.set_title('(d) certified six-world path and truth vectors')


def main():
    report = {
        'focus_profiles': {
            'phi': density_profile(alpha(2)).tolist(),
            'psi': density_profile(alpha(3)).tolist(),
        },
        'focus_pair': {
            'witness': {
                'n': 6, 'succ': [2, 4, 8, 16, 32, 0], 'world': 0,
            },
        },
    }
    fig, axes = plt.subplots(1, 2, figsize=(7.8, 3.25),
                             gridspec_kw={'width_ratios': [1.0, 1.45]})
    profile_panel(axes[0], report)
    axes[0].set_title('(a) exact agreement through three worlds')
    certificate_panel(axes[1], report)
    axes[1].set_title('(b) independently checked six-world witness')
    fig.subplots_adjust(left=0.08, right=0.985, top=0.88, bottom=0.18,
                        wspace=0.30)
    style.save(fig, 'fig_mirage')


if __name__ == '__main__':
    main()


==> anc/code/render/fig_progressive_atlas.py <==
"""Progressive-atlas discovery figure and mirage-density map."""
from __future__ import annotations

import json
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from render import style
import matplotlib.pyplot as plt
from matplotlib.colors import LogNorm


ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
FIGDATA = os.environ.get('CM_DATA', os.path.join(ROOT, 'figdata'))


LABELS = {
    'atlas3_pca': r'Atlas-3 PCA',
    'atlas4_pca': r'Atlas-4 PCA',
    'atlas5_pca': r'Atlas-5 PCA',
    'umap': 'UMAP',
    'spectral': 'spectral',
    'random': 'random',
}


def density_panel(ax, coords, scores, title, score_floor, score_max, bins=160):
    """Render count and mean score per screen bin; never draw individual points."""
    x = coords[:, 0]
    y = coords[:, 1]
    counts, xedges, yedges = np.histogram2d(x, y, bins=bins)
    score_sum, _, _ = np.histogram2d(x, y, bins=(xedges, yedges), weights=scores)
    mean_score = np.divide(score_sum, counts, out=np.zeros_like(score_sum),
                           where=counts > 0)
    extent = (xedges[0], xedges[-1], yedges[0], yedges[-1])

    count_image = np.ma.masked_less_equal(counts.T, 0)
    ax.imshow(count_image, origin='lower', extent=extent, aspect='auto',
              cmap='Blues', norm=LogNorm(vmin=1, vmax=max(1, counts.max())),
              interpolation='nearest', rasterized=True)
    score_image = np.ma.masked_less_equal(mean_score.T, 0)
    overlay = ax.imshow(score_image, origin='lower', extent=extent, aspect='auto',
                        cmap='magma', norm=LogNorm(vmin=score_floor,
                        vmax=max(score_floor, score_max)), interpolation='nearest',
                        alpha=0.92, rasterized=True)
    ax.set_title(title)
    ax.set_xlabel('semantic coordinate 1')
    occupied = int(np.count_nonzero(counts))
    ax.text(0.02, 0.02, f'{occupied:,} occupied bins', transform=ax.transAxes,
            fontsize=6.4, color=style.INK,
            bbox={'facecolor': 'white', 'edgecolor': 'none', 'alpha': 0.78,
                  'pad': 1.5})
    return overlay


def main():
    path = os.path.join(FIGDATA, 'progressive_atlas_h100.json')
    with open(path) as fh:
        report = json.load(fh)
    methods = report['methods']
    order = ['atlas3_pca', 'atlas4_pca', 'atlas5_pca',
             'umap', 'spectral', 'random']

    fig, axes = plt.subplots(2, 2, figsize=(7.8, 6.4),
                             gridspec_kw={'height_ratios': [1.35, 1.0]})
    ax = axes[0, 0]
    coords = np.asarray(report['layouts']['atlas5_pca'])
    density = np.asarray(report['mirage_density']['atlas5_pca'])
    positive = density[density > 0]
    floor = max(float(positive.min()) if len(positive) else 1e-4, 1e-4)
    maximum = max(float(positive.max()) if len(positive) else floor, floor)
    scatter = density_panel(ax, coords, density,
                            '(a) datashaded Atlas-5 candidate density',
                            floor, maximum)
    ax.set_ylabel('semantic coordinate 2')
    cbar = fig.colorbar(scatter, ax=ax, fraction=0.046, pad=0.02)
    cbar.set_label('cell mean late-hit fraction', fontsize=7, labelpad=2)

    ax = axes[0, 1]
    coords3 = np.asarray(report['layouts']['atlas3_pca'])
    density3 = np.asarray(report['mirage_density']['atlas3_pca'])
    density_panel(ax, coords3, density3,
                  '(b) datashaded Atlas-3 prefix coordinates', floor, maximum)
    ax.set_ylabel('')

    ax = axes[1, 0]
    x = np.arange(len(order))
    width = 0.19
    metric_specs = [
        ('trustworthiness', 'trust', style.VALID),
        ('continuity', 'continuity', style.ACCENT),
        ('neighbourhood_purity', 'purity', style.MUTE),
        ('layout_stability', 'stability', '#7b5ea7'),
    ]
    for offset, (key, label, color) in enumerate(metric_specs):
        values = [methods[name][key] for name in order]
        ax.bar(x + (offset - 1.5) * width, values, width=width,
               label=label, color=color, edgecolor=style.INK, linewidth=0.35)
    ax.set_xticks(x)
    ax.set_xticklabels([LABELS[name] for name in order], rotation=30, ha='right')
    ax.set_ylim(0, 1.12)
    ax.set_ylabel('representation score')
    ax.set_title('(c) embedding-fidelity diagnostics', pad=20)
    ax.legend(frameon=False, fontsize=6.1, ncol=4, loc='lower center',
              bbox_to_anchor=(0.5, 1.01), borderaxespad=0.0,
              handlelength=1.4, handletextpad=0.35, columnspacing=0.9)
    ax.grid(axis='y', color=style.GRID, linewidth=0.5)

    ax = axes[1, 1]
    hit = np.asarray([methods[name]['hit_rate'] for name in order]) * 100
    colors_bar = [style.VALID, style.VALID, style.VALID,
                  style.ACCENT, style.ACCENT, style.MUTE]
    bars = ax.bar(x, hit, color=colors_bar, edgecolor=style.INK, linewidth=0.4)
    for bar, name in zip(bars, order):
        first = methods[name]['first_hit_rank']
        label = '--' if first is None else f'r={first:,}'
        ax.text(bar.get_x() + bar.get_width() / 2, bar.get_height() + 0.018,
                label, ha='center', va='bottom', rotation=90, fontsize=6.5)
    ax.set_xticks(x)
    ax.set_xticklabels([LABELS[name] for name in order], rotation=30, ha='right')
    ax.set_ylabel('certified late-hit rate (%)')
    ax.set_ylim(0, max(hit) * 1.42)
    ax.set_title('(d) verifier-backed candidate yield')
    ax.grid(axis='y', color=style.GRID, linewidth=0.5)

    fig.subplots_adjust(left=0.08, right=0.985, top=0.94, bottom=0.13,
                        hspace=0.48, wspace=0.28)
    style.save(fig, 'fig_progressive_atlas')


if __name__ == '__main__':
    main()


==> anc/code/render/fig_separation.py <==
"""Finite-prefix separation matrix and bounded-survival strata.

Left: a 4x4 matrix whose (a,b) cell counts corpus formulas that are refuted in
logic a but have no countermodel through the searched prefix in logic b. Right:
how the corpus distributes across bounded-survival strata. These are not theorem
counts unless a separate finite-model bound or external proof applies.
"""
import json
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from render import style
import matplotlib.pyplot as plt
from matplotlib.colors import PowerNorm

FIGDATA = os.environ.get('CM_DATA', os.path.join(
    os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__)))),
    'figdata'))
TAG = sys.argv[1] if len(sys.argv) > 1 else 'main5'
CLASSES = ['K', 'T', 'S4', 'S5']


def load(name):
    with open(os.path.join(FIGDATA, f'{name}_{TAG}.json')) as fh:
        return json.load(fh)


def main():
    summ = load('summary')
    results = load('formula_results')
    sep = summ['separation']
    M = np.array([[sep[a][b] for b in CLASSES] for a in CLASSES], dtype=float)

    strata = {'survives K prefix': 0, 'survives from T': 0,
              'survives from S4': 0, 'survives only S5': 0,
              'survives nowhere': 0}
    for r in results:
        v = {c: r['classes'][c]['min_cm_size'] is None for c in CLASSES}
        if v['K']:
            strata['survives K prefix'] += 1
        elif v['T']:
            strata['survives from T'] += 1
        elif v['S4']:
            strata['survives from S4'] += 1
        elif v['S5']:
            strata['survives only S5'] += 1
        else:
            strata['survives nowhere'] += 1

    fig, (ax1, ax2) = plt.subplots(1, 2, figsize=(7.4, 3.4),
                                   gridspec_kw={'width_ratios': [1.0, 1.15]})

    # A sublinear scale keeps the small but substantively important upper
    # strata visible instead of letting the largest off-diagonal cell consume
    # the entire colour range.  Cell labels retain the exact counts.
    norm = PowerNorm(gamma=0.35, vmin=0, vmax=max(float(M.max()), 1.0))
    im = ax1.imshow(M, cmap='magma_r', norm=norm, aspect='equal')
    ax1.set_xticks(range(4)); ax1.set_xticklabels(CLASSES)
    ax1.set_yticks(range(4)); ax1.set_yticklabels(CLASSES)
    ax1.set_xlabel('no countermodel through five')
    ax1.set_ylabel('but refuted in this logic')
    ax1.set_title('(a) separation matrix')
    for i in range(4):
        for j in range(4):
            val = int(M[i, j])
            ax1.text(j, i, str(val), ha='center', va='center', fontsize=8.5,
                     color='white' if norm(M[i, j]) > 0.62 else style.INK)
    cb = fig.colorbar(im, ax=ax1, fraction=0.046, pad=0.04)
    cb.set_label('# separating formulas (power scale)', fontsize=7.5)

    labels = list(strata.keys())
    vals = [strata[k] for k in labels]
    colors = [style.CLASS_COLORS['K'], style.CLASS_COLORS['T'],
              style.CLASS_COLORS['S4'], style.CLASS_COLORS['S5'], style.MUTE]
    y = np.arange(len(labels))
    ax2.barh(y, vals, color=colors, edgecolor=style.INK, linewidth=0.6)
    ax2.set_yticks(y); ax2.set_yticklabels(labels, fontsize=8)
    ax2.invert_yaxis()
    ax2.set_xlabel('number of formulas')
    ax2.set_title('(b) bounded-survival strata')
    for yi, vv in zip(y, vals):
        ax2.text(vv + max(vals) * 0.01, yi, str(vv), va='center', fontsize=8)
    ax2.set_xlim(0, max(vals) * 1.18)

    fig.tight_layout()
    style.save(fig, 'fig_separation')


if __name__ == '__main__':
    main()


==> anc/code/render/fig_system.py <==
"""System evidence: matched regimes, scaling, fusion, and H100 calibration."""
from __future__ import annotations

import json
import os
import sys

import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
from render import style
import matplotlib.pyplot as plt


ROOT = os.path.dirname(os.path.dirname(os.path.dirname(os.path.abspath(__file__))))
FIGDATA = os.environ.get('CM_DATA', os.path.join(ROOT, 'figdata'))


def main():
    with open(os.path.join(FIGDATA, 'system_ablation_h100.json')) as fh:
        system = json.load(fh)
    with open(os.path.join(FIGDATA, 'gpu_stress_h100.json')) as fh:
        stress = json.load(fh)
    rows = system['ablation_rows']
    fig, axes = plt.subplots(2, 2, figsize=(7.8, 5.8))

    ax = axes[0, 0]
    length_rows = [row for row in rows if row['factor'] == 'formula_length']
    x = np.arange(len(length_rows))
    width = 0.19
    backends = [('cpu_scalar', 'CPU scalar', style.MUTE),
                ('cpu_bitmask', 'CPU bitmask/OMP', style.ACCENT),
                ('cpu_avx512', 'CPU AVX-512/OMP', '#7b5ea7'),
                ('gpu_fused', 'H100 fused', style.VALID)]
    for offset, (key, label, color) in enumerate(backends):
        vals = [next(run['Gevals_per_sec'] for run in row['runs']
                     if run['backend'] == key) for row in length_rows]
        ax.bar(x + (offset - 1.5) * width, vals, width=width, label=label,
               color=color, edgecolor=style.INK, linewidth=0.35)
    ax.set_yscale('log')
    ax.set_ylim(1.5e-3, max(
        next(run['Gevals_per_sec'] for run in row['runs']
             if run['backend'] == 'gpu_fused')
        for row in length_rows) * 4.2)
    ax.set_xticks(x)
    ax.set_xticklabels([row['level'] for row in length_rows])
    ax.set_ylabel('G evaluations/s (log)')
    ax.set_title('(a) matched execution regimes')
    ax.legend(frameon=False, fontsize=6.4, loc='upper left',
              bbox_to_anchor=(0.01, 0.985), borderaxespad=0.0,
              handlelength=1.5, handletextpad=0.45)
    ax.grid(axis='y', color=style.GRID, linewidth=0.5)

    ax = axes[0, 1]
    variable_rows = [row for row in rows
                     if row['factor'] in ('variable_count', 'valuation_count')]
    x = np.arange(len(variable_rows))
    gpu = [next(run['Gevals_per_sec'] for run in row['runs']
                if run['backend'] == 'gpu_fused') for row in variable_rows]
    cpu = [next(run['Gevals_per_sec'] for run in row['runs']
                if run['backend'] == 'cpu_avx512') for row in variable_rows]
    ax.plot(x, gpu, 'o-', color=style.VALID, label='H100 fused', linewidth=1.4)
    ax.plot(x, cpu, 's--', color='#7b5ea7', label='CPU AVX-512/OMP', linewidth=1.1)
    ax.set_xticks(x)
    ax.set_xticklabels([f"{row['variables']}v\n{row['accepted_frames']:,}f"
                        for row in variable_rows], fontsize=6.5)
    ax.set_yscale('log')
    ax.set_ylabel('G evaluations/s (log)')
    ax.set_title('(b) valuation blow-up and underfill')
    ax.legend(frameon=False, fontsize=6.7)
    ax.grid(color=style.GRID, linewidth=0.5)

    ax = axes[1, 0]
    fusion = system['fusion']
    batches = [row['batch_size'] for row in fusion]
    ax.plot(batches, [row['fusion_speedup'] for row in fusion], 'o-',
            color=style.VALID, label='fused vs separate')
    ax.plot(batches, [row['block_reduction_speedup'] for row in fusion], 's--',
            color=style.FAIL, label='block vs frame atomics')
    contention = system['atomic_contention']
    mixed = next(row for row in contention if row['pattern'] == 'mixed')
    worst = next(row for row in contention if row['pattern'] == 'max_contention_false')
    ax.axhline(worst['block_reduction_speedup'], color=style.FAIL,
               linestyle=':', linewidth=0.9,
               label=f"worst contention {worst['block_reduction_speedup']:.1f}x")
    ax.text(0.98, 0.08, f"mixed contention: {mixed['block_reduction_speedup']:.2f}x",
            transform=ax.transAxes, ha='right', fontsize=6.7)
    ax.set_xticks(batches)
    ax.set_yscale('log')
    ax.set_ylim(0.6, 85)
    ax.set_xlabel('formulas per fused batch')
    ax.set_ylabel('speedup')
    ax.set_title('(c) fusion and atomic contention')
    ax.legend(frameon=False, fontsize=6.1, loc='upper right',
              bbox_to_anchor=(0.99, 0.985), borderaxespad=0.0,
              handlelength=1.5, handletextpad=0.45)
    ax.grid(color=style.GRID, linewidth=0.5)

    ax = axes[1, 1]
    by_mode = {row['mode']: row for row in stress['rows']}
    values = [100.0,
              by_mode['compute']['nvml']['gpu_util_pct_mean'],
              by_mode['memory']['minimum_effective_GBps'] /
              by_mode['hbm_calibration']['GBps'] * 100,
              by_mode['memory']['output_bytes'] /
              stress['hardware']['global_memory_bytes'] * 100]
    labels = [f"uint32 ceiling\n{by_mode['int32_bitwise_calibration']['TOPS']:.1f} TOPS",
              'semantic\nNVML busy', 'atlas BW /\nHBM ceiling',
              'atlas output /\nVRAM']
    colors = [style.ACCENT, style.FAIL, style.VALID, style.MUTE]
    bars = ax.bar(np.arange(4), values, color=colors, edgecolor=style.INK,
                  linewidth=0.4)
    ax.axhline(100, color=style.INK, linewidth=0.7, linestyle=':')
    for bar, value in zip(bars, values):
        ax.text(bar.get_x() + bar.get_width() / 2, value + 1.5, f'{value:.1f}%',
                ha='center', va='bottom', fontsize=7)
    ax.set_xticks(np.arange(4))
    ax.set_xticklabels(labels, fontsize=7)
    ax.set_ylim(0, max(110, max(values) + 10))
    ax.set_ylabel('fraction of measured ceiling/capacity (%)')
    ax.set_title('(d) integer roofline and sustained load')
    ax.grid(axis='y', color=style.GRID, linewidth=0.5)

    fig.subplots_adjust(left=0.09, right=0.985, top=0.94, bottom=0.11,
                        hspace=0.38, wspace=0.30)
    style.save(fig, 'fig_system')


if __name__ == '__main__':
    main()


==> anc/code/render/style.py <==
"""Shared matplotlib style for the cartography figures.

A restrained, print-friendly palette; vector PDF output with a rasterised
imshow layer where the atlas is genuinely an image.  All figures import from
here so the paper looks like one atlas, not seven scripts.
"""
import os
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib import font_manager

FIGDIR = os.environ.get('CM_FIGDIR',
                        os.path.join(os.path.dirname(os.path.dirname(
                            os.path.dirname(os.path.abspath(__file__)))), 'figures'))
os.makedirs(FIGDIR, exist_ok=True)

# colour roles
INK = '#1b1b1f'
VALID = '#2a4d69'        # deep blue: formula holds
FAIL = '#c44536'         # warm red: countermodel
ACCENT = '#e09f3e'       # amber highlight
MUTE = '#9aa5b1'
GRID = '#d7dce1'
CLASS_COLORS = {'K': '#c44536', 'T': '#e09f3e', 'S4': '#3e7c8c', 'S5': '#2a4d69'}

plt.rcParams.update({
    'figure.dpi': 140,
    'savefig.dpi': 300,
    'font.size': 9,
    'font.family': 'sans-serif',
    'font.sans-serif': ['DejaVu Sans'],
    'mathtext.fontset': 'dejavusans',
    'axes.edgecolor': INK,
    'axes.linewidth': 0.8,
    'axes.labelcolor': INK,
    'text.color': INK,
    'xtick.color': INK,
    'ytick.color': INK,
    'axes.titlesize': 10,
    'axes.spines.top': False,
    'axes.spines.right': False,
    'legend.frameon': False,
    'figure.facecolor': 'white',
    'savefig.bbox': 'tight',
    'savefig.pad_inches': 0.02,
})


def save(fig, name):
    pdf = os.path.join(FIGDIR, name + '.pdf')
    png = os.path.join(FIGDIR, name + '.png')
    fig.savefig(pdf)
    fig.savefig(png, dpi=150)
    plt.close(fig)
    print('wrote', pdf)


==> anc/code/tests/test_semantics.py <==
"""Correctness tests for the bitmask evaluator.

These run on the NumPy backend (CPU) and validate the engine against textbook
modal-logic facts: the Sahlqvist correspondences and the soundness of every
emitted countermodel against the independent recursive checker.  If these pass,
the same code on CuPy computes the same truth values bit-for-bit.
"""
import os
import sys
import numpy as np

sys.path.insert(0, os.path.dirname(os.path.dirname(os.path.abspath(__file__))))

from cmcarto import formula as F
from cmcarto import semantics as S
from cmcarto import frames as FR
from cmcarto import verify as V


def frame_validity(formula, n, succ, xp=np):
    k = F.num_vars(formula)
    rpn = F.to_rpn(formula)
    vals = S.all_valuations(n, k, xp=xp)
    truth = S.eval_truth(rpn, vals, succ, n, xp)
    full = S.full_mask(n)
    return S.frame_models(truth, full, xp)        # bool[F]


def test_hand_example_box_falsifies():
    # n=1, dead world (no successors): []p is vacuously true, p false.
    n = 1
    succ = np.array([[0]], dtype=np.int32)          # one frame, succ[0] = {}
    f = F.imp(F.box(F.var(0)), F.var(0))            # T axiom
    valid = frame_validity(f, n, succ)
    assert not bool(valid[0]), 'T must fail on the irreflexive point'
    # certify
    cert = {'formula': f, 'n': 1, 'succ': [0], 'val': [0], 'world': 0}
    assert V.verify_certificate(cert)


def test_K_axiom_valid_everywhere():
    ax = F.named_axioms()['K'][0]
    for n in range(1, 4):
        succ = FR.enumerate_all_frames(n)
        valid = frame_validity(ax, n, succ)
        assert bool(np.all(valid)), f'K axiom must hold on every frame (n={n})'


def test_constant_formula_has_single_empty_valuation():
    vals = S.all_valuations(4, 0)
    assert vals.shape == (1, 0)
    succ = FR.enumerate_all_frames(2)
    valid = frame_validity(F.box(F.dia(F.TOP)), 2, succ)
    assert valid.shape == (len(succ),)


def test_iterated_box_diamond_mirage_starts_at_four_worlds():
    a1 = F.box(F.dia(F.TOP))
    a2 = F.box(F.dia(a1))
    iff = F.conj(F.imp(a1, a2), F.imp(a2, a1))
    for n in range(1, 5):
        succ = FR.enumerate_all_frames(n)
        valid = frame_validity(iff, n, succ)
        assert bool(np.all(valid)) == (n < 4)


CORR = {
    'T': 'reflexive', 'D': 'serial', '4': 'transitive',
    '5': 'euclidean', 'B': 'symmetric', 'CD': 'functional',
}


def test_sahlqvist_correspondences_exact():
    """phi is frame-valid  <=>  the frame satisfies the FO correspondent,
    checked exhaustively over all frames up to n=4."""
    ax = F.named_axioms()
    for name, cond in CORR.items():
        formula = ax[name][0]
        for n in range(1, 5):
            succ = FR.enumerate_all_frames(n)
            valid = np.asarray(frame_validity(formula, n, succ))
            holds = np.asarray(FR.CONDITIONS[cond](succ, n, np))
            assert np.array_equal(valid, holds), (
                f'correspondence broken: {name} <-> {cond} at n={n} '
                f'(mismatch {int(np.sum(valid != holds))} frames)')


def test_axioms_valid_in_their_logics():
    ax = F.named_axioms()
    checks = [
        ('T', 'T'), ('T', 'S4'), ('T', 'S5'),
        ('4', 'S4'), ('4', 'S5'), ('4', 'K4'),
        ('5', 'S5'), ('B', 'S5'), ('B', 'B'),
        ('D', 'T'), ('D', 'D'), ('K', 'K'),
    ]
    for axname, cls in checks:
        formula = ax[axname][0]
        for n in range(1, 5):
            if cls == 'S5':
                succ = FR.equivalence_frames(n)
            elif cls == 'K':
                succ = FR.enumerate_all_frames(n)
            else:
                succ = FR.frames_in_class(n, cls)
            if succ.shape[0] == 0:
                continue
            valid = np.asarray(frame_validity(formula, n, succ))
            assert bool(np.all(valid)), f'{axname} must be valid in {cls} (n={n})'


def test_certificates_sound_for_T_in_K():
    """Every countermodel the engine reports for T over K must be confirmed by
    the independent recursive checker."""
    f = F.named_axioms()['T'][0]
    n = 3
    succ = FR.enumerate_all_frames(n)
    k = max(F.num_vars(f), 1)
    vals = S.all_valuations(n, k)
    rpn = F.to_rpn(f)
    truth = S.eval_truth(rpn, vals, succ, n, np)
    full = S.full_mask(n)
    has, first = S.find_countermodels(truth, full, np)
    has = np.asarray(has); first = np.asarray(first)
    idx = np.where(has)[0]
    assert len(idx) > 0
    checked = 0
    for fi in idx[:200]:
        vi = int(first[fi])
        tmask = int(truth[fi, vi])
        w = S.failing_world(tmask, full)
        cert = {
            'formula': f, 'n': n,
            'succ': [int(x) for x in succ[fi]],
            'val': [int(x) for x in vals[vi]],
            'world': w,
        }
        assert V.verify_certificate(cert), f'bad certificate frame {fi}'
        checked += 1
    assert checked > 0


def test_minimal_countermodel_sizes():
    """Known minimal countermodel sizes over K."""
    ax = F.named_axioms()
    expect = {'T': 1}          # T fails on a single dead world
    for name, msize in expect.items():
        f = ax[name][0]
        found = None
        for n in range(1, 5):
            succ = FR.enumerate_all_frames(n)
            valid = np.asarray(frame_validity(f, n, succ))
            if not np.all(valid):
                found = n
                break
        assert found == msize, f'{name}: minimal cm size {found} != {msize}'


if __name__ == '__main__':
    import traceback
    fns = [v for k, v in sorted(globals().items()) if k.startswith('test_')]
    passed = 0
    for fn in fns:
        try:
            fn()
            print(f'PASS {fn.__name__}')
            passed += 1
        except Exception:
            print(f'FAIL {fn.__name__}')
            traceback.print_exc()
    print(f'\n{passed}/{len(fns)} tests passed')
    sys.exit(0 if passed == len(fns) else 1)


==> anc/data/adversarial_frame_synthesis_h100.json <==
{
  "protocol": "GPU-guided adversarial frame synthesis for chi=phi<->psi. Candidate pairs come from exact agreement through five worlds in the H100 mining report. Calibration uses named templates; reported adversarial hits come from synthesized relation panels and are accepted only after independent certificate verification.",
  "bounded_scope": "A miss is not a validity proof. It means no distinguishing pointed model was found in the generated relation populations and size range. One-variable candidates are skipped above one_var_n_max to keep valuation enumeration within the stated budget.",
  "seed": 20260613,
  "n_values": [
    6,
    8,
    10,
    12,
    14,
    16
  ],
  "strategies": [
    "erdos_renyi",
    "edge_flip_mutation",
    "scc_bottleneck",
    "deadend_insertion",
    "backedge_injection",
    "permuted_bottleneck"
  ],
  "frames_per_strategy_requested": 300000,
  "selection": {
    "source": "figdata/indistinguishability_mining_h100.json",
    "source_candidate_pairs": 476,
    "skipped": {
      "not_exact_prefix": 202
    },
    "selected_by_bucket": {
      "late_zero_var": 72,
      "late_one_var": 18,
      "resistant_zero_var": 40,
      "resistant_one_var": 0,
      "controls": 11
    }
  },
  "candidate_count": 134,
  "candidate_category_histogram": {
    "late_template_witness": 90,
    "template_resistant": 40,
    "calibration_control": 4
  },
  "calibration": [
    {
      "n": 6,
      "frames": 7,
      "eligible_pairs": 134,
      "hits": 4,
      "verified_hits": 4,
      "eval_sec": 0.4205774199217558,
      "examples": [
        {
          "candidate_index": 68,
          "phi": "<><><><><>T",
          "psi": "<><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 6,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 6,
          "verified": true,
          "novelty_score": 0.049333333333333326,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 5,
          "density": 0.1388888888888889,
          "largest_scc": 1,
          "scc_count": 6
        },
        {
          "candidate_index": 69,
          "phi": "[][][][][]F",
          "psi": "[][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 6,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 6,
          "verified": true,
          "novelty_score": 0.049333333333333326,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 5,
          "density": 0.1388888888888889,
          "largest_scc": 1,
          "scc_count": 6
        },
        {
          "candidate_index": 70,
          "phi": "[]<>[]<>T",
          "psi": "[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 6,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 6,
          "verified": true,
          "novelty_score": 0.049333333333333326,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 5,
          "density": 0.1388888888888889,
          "largest_scc": 1,
          "scc_count": 6
        },
        {
          "candidate_index": 71,
          "phi": "<>[]<>[]F",
          "psi": "<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 6,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 6,
          "verified": true,
          "novelty_score": 0.049333333333333326,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 5,
          "density": 0.1388888888888889,
          "largest_scc": 1,
          "scc_count": 6
        }
      ]
    },
    {
      "n": 8,
      "frames": 7,
      "eligible_pairs": 134,
      "hits": 16,
      "verified_hits": 16,
      "eval_sec": 0.10148673877120018,
      "examples": [
        {
          "candidate_index": 56,
          "phi": "<><><><><><><>T",
          "psi": "<><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 8,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 8,
          "verified": true,
          "novelty_score": 0.046,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 7,
          "density": 0.109375,
          "largest_scc": 1,
          "scc_count": 8
        },
        {
          "candidate_index": 57,
          "phi": "[][][][][][][]F",
          "psi": "[][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 8,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 8,
          "verified": true,
          "novelty_score": 0.046,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 7,
          "density": 0.109375,
          "largest_scc": 1,
          "scc_count": 8
        },
        {
          "candidate_index": 58,
          "phi": "[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 8,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 8,
          "verified": true,
          "novelty_score": 0.046,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 7,
          "density": 0.109375,
          "largest_scc": 1,
          "scc_count": 8
        },
        {
          "candidate_index": 59,
          "phi": "<>[]<>[]<>[]F",
          "psi": "<>[]<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 8,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 8,
          "verified": true,
          "novelty_score": 0.046,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 7,
          "density": 0.109375,
          "largest_scc": 1,
          "scc_count": 8
        },
        {
          "candidate_index": 60,
          "phi": "<><><><><><>T",
          "psi": "<><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 7,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 8,
          "verified": true,
          "novelty_score": 0.046,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 7,
          "density": 0.109375,
          "largest_scc": 1,
          "scc_count": 8
        },
        {
          "candidate_index": 61,
          "phi": "[][][][][][]F",
          "psi": "[][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 7,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 8,
          "verified": true,
          "novelty_score": 0.046,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 7,
          "density": 0.109375,
          "largest_scc": 1,
          "scc_count": 8
        }
      ]
    },
    {
      "n": 10,
      "frames": 7,
      "eligible_pairs": 134,
      "hits": 30,
      "verified_hits": 30,
      "eval_sec": 0.42012275755405426,
      "examples": [
        {
          "candidate_index": 44,
          "phi": "<>[]<><>[]<><>[]<>T",
          "psi": "<>[]<><>[]<><>[]<><>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 10,
          "verified": true,
          "novelty_score": 0.044,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 1,
          "scc_count": 10
        },
        {
          "candidate_index": 45,
          "phi": "<><>[]<><>[]<><>[]T",
          "psi": "<><>[]<><>[]<><>[]<><>[]T",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 10,
          "verified": true,
          "novelty_score": 0.044,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 1,
          "scc_count": 10
        },
        {
          "candidate_index": 46,
          "phi": "<><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 10,
          "verified": true,
          "novelty_score": 0.044,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 1,
          "scc_count": 10
        },
        {
          "candidate_index": 47,
          "phi": "[][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 10,
          "verified": true,
          "novelty_score": 0.044,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 1,
          "scc_count": 10
        },
        {
          "candidate_index": 48,
          "phi": "[][]<>[][]<>[][]<>F",
          "psi": "[][]<>[][]<>[][]<>[][]<>F",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 10,
          "verified": true,
          "novelty_score": 0.044,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 1,
          "scc_count": 10
        },
        {
          "candidate_index": 49,
          "phi": "[]<>[][]<>[][]<>[]F",
          "psi": "[]<>[][]<>[][]<>[][]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 10,
          "verified": true,
          "novelty_score": 0.044,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 1,
          "scc_count": 10
        }
      ]
    },
    {
      "n": 12,
      "frames": 7,
      "eligible_pairs": 134,
      "hits": 42,
      "verified_hits": 42,
      "eval_sec": 1.5608647391200066,
      "examples": [
        {
          "candidate_index": 34,
          "phi": "[]<>[]<>[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 35,
          "phi": "<>[]<>[]<>[]<>[]<>[]F",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 36,
          "phi": "[][]<>[][]<>[][]<>T",
          "psi": "[][]<>[][]<>[][]<>[][]<>T",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 37,
          "phi": "<><>[]<><>[]<><>[]F",
          "psi": "<><>[]<><>[]<><>[]<><>[]F",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 38,
          "phi": "<>[]<>[]<>[]<>[]<>[]T",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]T",
          "category": "late_template_witness",
          "known_separation_size": 11,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 39,
          "phi": "<><><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 11,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        }
      ]
    },
    {
      "n": 14,
      "frames": 7,
      "eligible_pairs": 116,
      "hits": 60,
      "verified_hits": 60,
      "eval_sec": 0.04368595592677593,
      "examples": [
        {
          "candidate_index": 16,
          "phi": "[]<>[][]<>[][]<>[][]<>[]T",
          "psi": "[]<>[][]<>[][]<>[][]<>[][]<>[]T",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 14,
          "verified": true,
          "novelty_score": 0.04171428571428571,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 17,
          "phi": "[]<><>[]<><>[]<><>[]<><>T",
          "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>T",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 14,
          "verified": true,
          "novelty_score": 0.04171428571428571,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 18,
          "phi": "<>[][]<>[][]<>[][]<>[][]F",
          "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]F",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 14,
          "verified": true,
          "novelty_score": 0.04171428571428571,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 19,
          "phi": "<>[]<><>[]<><>[]<><>[]<>F",
          "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<>F",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 14,
          "verified": true,
          "novelty_score": 0.04171428571428571,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 20,
          "phi": "[]<>[]<>[]<>[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 14,
          "verified": true,
          "novelty_score": 0.04171428571428571,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 21,
          "phi": "<>[]<>[]<>[]<>[]<>[]<>[]F",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 14,
          "verified": true,
          "novelty_score": 0.04171428571428571,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "largest_scc": 1,
          "scc_count": 14
        }
      ]
    },
    {
      "n": 16,
      "frames": 7,
      "eligible_pairs": 116,
      "hits": 76,
      "verified_hits": 76,
      "eval_sec": 0.05532577261328697,
      "examples": [
        {
          "candidate_index": 0,
          "phi": "<>[][]<>[][]<>[][]<>[][]<>[][]T",
          "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]<>[][]T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 1,
          "phi": "<>[]<><>[]<><>[]<><>[]<><>[]<>T",
          "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<><>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 2,
          "phi": "<><>[]<><>[]<><>[]<><>[]<><>[]T",
          "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]<><>[]T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 3,
          "phi": "<><><><><><><><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 4,
          "phi": "[][][][][][][][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 5,
          "phi": "[][]<>[][]<>[][]<>[][]<>[][]<>F",
          "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>[][]<>F",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "calibration_templates",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        }
      ]
    }
  ],
  "panels": [
    {
      "n": 6,
      "strategy": "erdos_renyi",
      "relations_generated": 248520,
      "eligible_unresolved_pairs": 134,
      "new_hits": 17,
      "verified_new_hits": 17,
      "non_template_new_hits": 15,
      "frame_generation_sec": 0.6092448718845844,
      "gpu_eval_sec": 0.17260617204010487,
      "pair_frame_evaluations": 33301680,
      "valuation_frame_evaluations": 315123360,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.4346788194444444,
        "density_p05": 0.1111111111111111,
        "density_p95": 0.8611111111111112,
        "novelty_mean": 0.9023156499856146,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 4.1875,
        "weak_components_mean": 1.34375
      },
      "hit_examples": [
        {
          "candidate_index": 16,
          "phi": "[]<>[][]<>[][]<>[][]<>[]T",
          "psi": "[]<>[][]<>[][]<>[][]<>[][]<>[]T",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 6,
          "verified": true,
          "novelty_score": 0.9261942936558027,
          "template_similarity": 0.17113903967753066,
          "template_like": false,
          "edge_count": 9,
          "density": 0.25,
          "largest_scc": 5,
          "scc_count": 2
        },
        {
          "candidate_index": 19,
          "phi": "<>[]<><>[]<><>[]<><>[]<>F",
          "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<>F",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 6,
          "verified": true,
          "novelty_score": 0.9261942936558027,
          "template_similarity": 0.17113903967753066,
          "template_like": false,
          "edge_count": 9,
          "density": 0.25,
          "largest_scc": 5,
          "scc_count": 2
        },
        {
          "candidate_index": 32,
          "phi": "<>[][]<>[][]<>[][]<>[][]T",
          "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]T",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "random-sparse",
          "strategy": "erdos_renyi",
          "n": 6,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.0724330347511797,
          "template_like": false,
          "edge_count": 10,
          "density": 0.2777777777777778,
          "largest_scc": 5,
          "scc_count": 2
        },
        {
          "candidate_index": 33,
          "phi": "[]<><>[]<><>[]<><>[]<><>F",
          "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>F",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "random-sparse",
          "strategy": "erdos_renyi",
          "n": 6,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.0724330347511797,
          "template_like": false,
          "edge_count": 10,
          "density": 0.2777777777777778,
          "largest_scc": 5,
          "scc_count": 2
        },
        {
          "candidate_index": 36,
          "phi": "[][]<>[][]<>[][]<>T",
          "psi": "[][]<>[][]<>[][]<>[][]<>T",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 6,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.0724330347511797,
          "template_like": false,
          "edge_count": 10,
          "density": 0.2777777777777778,
          "largest_scc": 5,
          "scc_count": 2
        },
        {
          "candidate_index": 37,
          "phi": "<><>[]<><>[]<><>[]F",
          "psi": "<><>[]<><>[]<><>[]<><>[]F",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 6,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.0724330347511797,
          "template_like": false,
          "edge_count": 10,
          "density": 0.2777777777777778,
          "largest_scc": 5,
          "scc_count": 2
        },
        {
          "candidate_index": 42,
          "phi": "[]<><>[]<><>[]<><>T",
          "psi": "[]<><>[]<><>[]<><>[]<><>T",
          "category": "late_template_witness",
          "known_separation_size": 11,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 6,
          "verified": true,
          "novelty_score": 0.6992603830145615,
          "template_similarity": 0.3980729503187718,
          "template_like": false,
          "edge_count": 7,
          "density": 0.19444444444444445,
          "largest_scc": 5,
          "scc_count": 2
        },
        {
          "candidate_index": 43,
          "phi": "<>[][]<>[][]<>[][]F",
          "psi": "<>[][]<>[][]<>[][]<>[][]F",
          "category": "late_template_witness",
          "known_separation_size": 11,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 6,
          "verified": true,
          "novelty_score": 0.6992603830145615,
          "template_similarity": 0.3980729503187718,
          "template_like": false,
          "edge_count": 7,
          "density": 0.19444444444444445,
          "largest_scc": 5,
          "scc_count": 2
        }
      ]
    },
    {
      "n": 6,
      "strategy": "edge_flip_mutation",
      "relations_generated": 42171,
      "eligible_unresolved_pairs": 117,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.5032362006604671,
      "gpu_eval_sec": 0.030958687886595726,
      "pair_frame_evaluations": 4934007,
      "valuation_frame_evaluations": 50099148,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.2406684027777778,
        "density_p05": 0.16666666666666666,
        "density_p95": 0.3888888888888889,
        "novelty_mean": 0.8352804195347795,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 3.109375,
        "weak_components_mean": 1.1796875
      },
      "hit_examples": []
    },
    {
      "n": 6,
      "strategy": "scc_bottleneck",
      "relations_generated": 38062,
      "eligible_unresolved_pairs": 117,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.4459760710597038,
      "gpu_eval_sec": 0.031145712360739708,
      "pair_frame_evaluations": 4453254,
      "valuation_frame_evaluations": 45217656,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.3070746527777778,
        "density_p05": 0.2222222222222222,
        "density_p95": 0.3888888888888889,
        "novelty_mean": 0.9828654678965199,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 2.8359375,
        "weak_components_mean": 1.3046875
      },
      "hit_examples": []
    },
    {
      "n": 6,
      "strategy": "deadend_insertion",
      "relations_generated": 35693,
      "eligible_unresolved_pairs": 117,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.40209229476749897,
      "gpu_eval_sec": 0.03116218000650406,
      "pair_frame_evaluations": 4176081,
      "valuation_frame_evaluations": 42403284,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.21419270833333337,
        "density_p05": 0.14861111111111114,
        "density_p95": 0.2680555555555553,
        "novelty_mean": 0.841202565249646,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 2.4296875,
        "weak_components_mean": 1.09375
      },
      "hit_examples": []
    },
    {
      "n": 6,
      "strategy": "backedge_injection",
      "relations_generated": 106295,
      "eligible_unresolved_pairs": 117,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.4595457799732685,
      "gpu_eval_sec": 0.08556820265948772,
      "pair_frame_evaluations": 12436515,
      "valuation_frame_evaluations": 126278460,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.18663194444444445,
        "density_p05": 0.1388888888888889,
        "density_p95": 0.25,
        "novelty_mean": 0.7936031538506778,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 1.71875,
        "weak_components_mean": 1.8515625
      },
      "hit_examples": []
    },
    {
      "n": 6,
      "strategy": "permuted_bottleneck",
      "relations_generated": 255230,
      "eligible_unresolved_pairs": 117,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.47739881835877895,
      "gpu_eval_sec": 0.17069081217050552,
      "pair_frame_evaluations": 29861910,
      "valuation_frame_evaluations": 303213240,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.3038194444444444,
        "density_p05": 0.23194444444444445,
        "density_p95": 0.3888888888888889,
        "novelty_mean": 0.9868128087356713,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 2.0703125,
        "weak_components_mean": 1.390625
      },
      "hit_examples": []
    },
    {
      "n": 8,
      "strategy": "erdos_renyi",
      "relations_generated": 289150,
      "eligible_unresolved_pairs": 117,
      "new_hits": 24,
      "verified_new_hits": 24,
      "non_template_new_hits": 24,
      "frame_generation_sec": 0.3669534455984831,
      "gpu_eval_sec": 0.657960457727313,
      "pair_frame_evaluations": 33830550,
      "valuation_frame_evaluations": 1287295800,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.3724365234375,
        "density_p05": 0.05234375000000001,
        "density_p95": 0.84375,
        "novelty_mean": 0.9013617790053103,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 4.8828125,
        "weak_components_mean": 1.8671875
      },
      "hit_examples": [
        {
          "candidate_index": 0,
          "phi": "<>[][]<>[][]<>[][]<>[][]<>[][]T",
          "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]<>[][]T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 8,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.06642654647920519,
          "template_like": false,
          "edge_count": 13,
          "density": 0.203125,
          "largest_scc": 7,
          "scc_count": 2
        },
        {
          "candidate_index": 7,
          "phi": "[]<><>[]<><>[]<><>[]<><>[]<><>F",
          "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>[]<><>F",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 8,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.06642654647920519,
          "template_like": false,
          "edge_count": 13,
          "density": 0.203125,
          "largest_scc": 7,
          "scc_count": 2
        },
        {
          "candidate_index": 14,
          "phi": "[][]<>[][]<>[][]<>[][]<>T",
          "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>T",
          "category": "late_template_witness",
          "known_separation_size": 15,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 8,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.06642654647920519,
          "template_like": false,
          "edge_count": 13,
          "density": 0.203125,
          "largest_scc": 7,
          "scc_count": 2
        },
        {
          "candidate_index": 15,
          "phi": "<><>[]<><>[]<><>[]<><>[]F",
          "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]F",
          "category": "late_template_witness",
          "known_separation_size": 15,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 8,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.06642654647920519,
          "template_like": false,
          "edge_count": 13,
          "density": 0.203125,
          "largest_scc": 7,
          "scc_count": 2
        },
        {
          "candidate_index": 56,
          "phi": "<><><><><><><>T",
          "psi": "<><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 8,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 8,
          "verified": true,
          "novelty_score": 0.3853383089586691,
          "template_similarity": 0.6756616910413309,
          "template_like": false,
          "edge_count": 8,
          "density": 0.125,
          "largest_scc": 1,
          "scc_count": 8
        },
        {
          "candidate_index": 57,
          "phi": "[][][][][][][]F",
          "psi": "[][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 8,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 8,
          "verified": true,
          "novelty_score": 0.3853383089586691,
          "template_similarity": 0.6756616910413309,
          "template_like": false,
          "edge_count": 8,
          "density": 0.125,
          "largest_scc": 1,
          "scc_count": 8
        },
        {
          "candidate_index": 58,
          "phi": "[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 8,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 8,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.023189461954167837,
          "template_like": false,
          "edge_count": 16,
          "density": 0.25,
          "largest_scc": 7,
          "scc_count": 2
        },
        {
          "candidate_index": 59,
          "phi": "<>[]<>[]<>[]F",
          "psi": "<>[]<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 8,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 8,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.023189461954167837,
          "template_like": false,
          "edge_count": 16,
          "density": 0.25,
          "largest_scc": 7,
          "scc_count": 2
        }
      ]
    },
    {
      "n": 8,
      "strategy": "edge_flip_mutation",
      "relations_generated": 141513,
      "eligible_unresolved_pairs": 93,
      "new_hits": 7,
      "verified_new_hits": 7,
      "non_template_new_hits": 7,
      "frame_generation_sec": 0.4568556435406208,
      "gpu_eval_sec": 0.2494365144520998,
      "pair_frame_evaluations": 13160709,
      "valuation_frame_evaluations": 482276304,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.1732177734375,
        "density_p05": 0.125,
        "density_p95": 0.27578124999999987,
        "novelty_mean": 0.785776508749055,
        "template_like_fraction": 0.0234375,
        "largest_scc_mean": 3.8046875,
        "weak_components_mean": 1.1171875
      },
      "hit_examples": [
        {
          "candidate_index": 17,
          "phi": "[]<><>[]<><>[]<><>[]<><>T",
          "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>T",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 8,
          "verified": true,
          "novelty_score": 0.8093331505667318,
          "template_similarity": 0.32216684943326823,
          "template_like": false,
          "edge_count": 10,
          "density": 0.15625,
          "largest_scc": 5,
          "scc_count": 3
        },
        {
          "candidate_index": 18,
          "phi": "<>[][]<>[][]<>[][]<>[][]F",
          "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]F",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 8,
          "verified": true,
          "novelty_score": 0.8093331505667318,
          "template_similarity": 0.32216684943326823,
          "template_like": false,
          "edge_count": 10,
          "density": 0.15625,
          "largest_scc": 5,
          "scc_count": 3
        },
        {
          "candidate_index": 22,
          "phi": "<>[]<><>[]<><>[]<><>[]<>T",
          "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 8,
          "verified": true,
          "novelty_score": 0.9085510026077624,
          "template_similarity": 0.22744899739223753,
          "template_like": false,
          "edge_count": 11,
          "density": 0.171875,
          "largest_scc": 4,
          "scc_count": 5
        },
        {
          "candidate_index": 23,
          "phi": "<><>[]<><>[]<><>[]<><>[]T",
          "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]T",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 8,
          "verified": true,
          "novelty_score": 0.41333830895866913,
          "template_similarity": 0.6756616910413309,
          "template_like": false,
          "edge_count": 8,
          "density": 0.125,
          "largest_scc": 5,
          "scc_count": 4
        },
        {
          "candidate_index": 26,
          "phi": "[][]<>[][]<>[][]<>[][]<>F",
          "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>F",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 8,
          "verified": true,
          "novelty_score": 0.41333830895866913,
          "template_similarity": 0.6756616910413309,
          "template_like": false,
          "edge_count": 8,
          "density": 0.125,
          "largest_scc": 5,
          "scc_count": 4
        },
        {
          "candidate_index": 27,
          "phi": "[]<>[][]<>[][]<>[][]<>[]F",
          "psi": "[]<>[][]<>[][]<>[][]<>[][]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 8,
          "verified": true,
          "novelty_score": 0.9085510026077624,
          "template_similarity": 0.22744899739223753,
          "template_like": false,
          "edge_count": 11,
          "density": 0.171875,
          "largest_scc": 4,
          "scc_count": 5
        },
        {
          "candidate_index": 88,
          "phi": "<>[][]<>[][]<>[][]<>[][]((p & ~p))",
          "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]((p & ~p))",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 8,
          "verified": true,
          "novelty_score": 0.8093331505667318,
          "template_similarity": 0.32216684943326823,
          "template_like": false,
          "edge_count": 10,
          "density": 0.15625,
          "largest_scc": 5,
          "scc_count": 3
        }
      ]
    },
    {
      "n": 8,
      "strategy": "scc_bottleneck",
      "relations_generated": 271310,
      "eligible_unresolved_pairs": 86,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.590327775105834,
      "gpu_eval_sec": 0.436746584251523,
      "pair_frame_evaluations": 23332660,
      "valuation_frame_evaluations": 853541260,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.2744140625,
        "density_p05": 0.21875,
        "density_p95": 0.328125,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 3.28125,
        "weak_components_mean": 1.140625
      },
      "hit_examples": []
    },
    {
      "n": 8,
      "strategy": "deadend_insertion",
      "relations_generated": 114172,
      "eligible_unresolved_pairs": 86,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.5375478081405163,
      "gpu_eval_sec": 0.2141242865473032,
      "pair_frame_evaluations": 9818792,
      "valuation_frame_evaluations": 359185112,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.1490478515625,
        "density_p05": 0.109375,
        "density_p95": 0.1875,
        "novelty_mean": 0.7448269419762952,
        "template_like_fraction": 0.0078125,
        "largest_scc_mean": 2.828125,
        "weak_components_mean": 1.09375
      },
      "hit_examples": []
    },
    {
      "n": 8,
      "strategy": "backedge_injection",
      "relations_generated": 269339,
      "eligible_unresolved_pairs": 86,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.590992197394371,
      "gpu_eval_sec": 0.4368367027491331,
      "pair_frame_evaluations": 23163154,
      "valuation_frame_evaluations": 847340494,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.114501953125,
        "density_p05": 0.078125,
        "density_p95": 0.171875,
        "novelty_mean": 0.7391069582992593,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 1.6796875,
        "weak_components_mean": 3.09375
      },
      "hit_examples": []
    },
    {
      "n": 8,
      "strategy": "permuted_bottleneck",
      "relations_generated": 299998,
      "eligible_unresolved_pairs": 86,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.5702364314347506,
      "gpu_eval_sec": 0.4476626068353653,
      "pair_frame_evaluations": 25799828,
      "valuation_frame_evaluations": 943793708,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.2777099609375,
        "density_p05": 0.21875,
        "density_p95": 0.34375,
        "novelty_mean": 0.9997020885552488,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 3.390625,
        "weak_components_mean": 1.1796875
      },
      "hit_examples": []
    },
    {
      "n": 10,
      "strategy": "erdos_renyi",
      "relations_generated": 299126,
      "eligible_unresolved_pairs": 86,
      "new_hits": 10,
      "verified_new_hits": 10,
      "non_template_new_hits": 10,
      "frame_generation_sec": 0.44766712561249733,
      "gpu_eval_sec": 2.059472870081663,
      "pair_frame_evaluations": 25724836,
      "valuation_frame_evaluations": 3697795612,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.37140624999999994,
        "density_p05": 0.06,
        "density_p95": 0.8564999999999999,
        "novelty_mean": 0.9199394529076015,
        "template_like_fraction": 0.0078125,
        "largest_scc_mean": 6.7578125,
        "weak_components_mean": 1.8203125
      },
      "hit_examples": [
        {
          "candidate_index": 50,
          "phi": "[]<>[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 10,
          "verified": true,
          "novelty_score": 0.5680123180300916,
          "template_similarity": 0.5239876819699084,
          "template_like": false,
          "edge_count": 11,
          "density": 0.11,
          "largest_scc": 4,
          "scc_count": 5
        },
        {
          "candidate_index": 51,
          "phi": "<>[]<>[]<>[]<>[]F",
          "psi": "<>[]<>[]<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 10,
          "verified": true,
          "novelty_score": 0.5680123180300916,
          "template_similarity": 0.5239876819699084,
          "template_like": false,
          "edge_count": 11,
          "density": 0.11,
          "largest_scc": 4,
          "scc_count": 5
        },
        {
          "candidate_index": 52,
          "phi": "<>[]<>[]<>[]<>[]T",
          "psi": "<>[]<>[]<>[]<>[]<>[]T",
          "category": "late_template_witness",
          "known_separation_size": 9,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 10,
          "verified": true,
          "novelty_score": 0.5680123180300916,
          "template_similarity": 0.5239876819699084,
          "template_like": false,
          "edge_count": 11,
          "density": 0.11,
          "largest_scc": 4,
          "scc_count": 5
        },
        {
          "candidate_index": 53,
          "phi": "<><><><><><><><>T",
          "psi": "<><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 9,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 10,
          "verified": true,
          "novelty_score": 0.9798536740521477,
          "template_similarity": 0.12414632594785238,
          "template_like": false,
          "edge_count": 16,
          "density": 0.16,
          "largest_scc": 1,
          "scc_count": 10
        },
        {
          "candidate_index": 54,
          "phi": "[][][][][][][][]F",
          "psi": "[][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 9,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 10,
          "verified": true,
          "novelty_score": 0.9798536740521477,
          "template_similarity": 0.12414632594785238,
          "template_like": false,
          "edge_count": 16,
          "density": 0.16,
          "largest_scc": 1,
          "scc_count": 10
        },
        {
          "candidate_index": 55,
          "phi": "[]<>[]<>[]<>[]<>F",
          "psi": "[]<>[]<>[]<>[]<>[]<>F",
          "category": "late_template_witness",
          "known_separation_size": 9,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 10,
          "verified": true,
          "novelty_score": 0.5680123180300916,
          "template_similarity": 0.5239876819699084,
          "template_like": false,
          "edge_count": 11,
          "density": 0.11,
          "largest_scc": 4,
          "scc_count": 5
        },
        {
          "candidate_index": 46,
          "phi": "<><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 10,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.09196986029286058,
          "template_like": false,
          "edge_count": 19,
          "density": 0.19,
          "largest_scc": 1,
          "scc_count": 10
        },
        {
          "candidate_index": 47,
          "phi": "[][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 10,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 10,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.09196986029286058,
          "template_like": false,
          "edge_count": 19,
          "density": 0.19,
          "largest_scc": 1,
          "scc_count": 10
        }
      ]
    },
    {
      "n": 10,
      "strategy": "edge_flip_mutation",
      "relations_generated": 200710,
      "eligible_unresolved_pairs": 76,
      "new_hits": 8,
      "verified_new_hits": 8,
      "non_template_new_hits": 8,
      "frame_generation_sec": 0.5676429122686386,
      "gpu_eval_sec": 1.7102460078895092,
      "pair_frame_evaluations": 15253960,
      "valuation_frame_evaluations": 2479169920,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.141484375,
        "density_p05": 0.1,
        "density_p95": 0.22,
        "novelty_mean": 0.7645900827897767,
        "template_like_fraction": 0.0078125,
        "largest_scc_mean": 4.9921875,
        "weak_components_mean": 1.09375
      },
      "hit_examples": [
        {
          "candidate_index": 1,
          "phi": "<>[]<><>[]<><>[]<><>[]<><>[]<>T",
          "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<><>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 10,
          "verified": true,
          "novelty_score": 0.6120000000000001,
          "template_similarity": 0.48,
          "template_like": false,
          "edge_count": 10,
          "density": 0.1,
          "largest_scc": 7,
          "scc_count": 4
        },
        {
          "candidate_index": 2,
          "phi": "<><>[]<><>[]<><>[]<><>[]<><>[]T",
          "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]<><>[]T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 10,
          "verified": true,
          "novelty_score": 0.48699999999999993,
          "template_similarity": 0.5850000000000001,
          "template_like": false,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 8,
          "scc_count": 3
        },
        {
          "candidate_index": 5,
          "phi": "[][]<>[][]<>[][]<>[][]<>[][]<>F",
          "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>[][]<>F",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 10,
          "verified": true,
          "novelty_score": 0.48699999999999993,
          "template_similarity": 0.5850000000000001,
          "template_like": false,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 8,
          "scc_count": 3
        },
        {
          "candidate_index": 6,
          "phi": "[]<>[][]<>[][]<>[][]<>[][]<>[]F",
          "psi": "[]<>[][]<>[][]<>[][]<>[][]<>[][]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 10,
          "verified": true,
          "novelty_score": 0.6120000000000001,
          "template_similarity": 0.48,
          "template_like": false,
          "edge_count": 10,
          "density": 0.1,
          "largest_scc": 7,
          "scc_count": 4
        },
        {
          "candidate_index": 73,
          "phi": "<>[]<><>[]<><>[]<><>[]<><>[]<>((p -> p))",
          "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<><>[]<>((p -> p))",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 10,
          "verified": true,
          "novelty_score": 0.6120000000000001,
          "template_similarity": 0.48,
          "template_like": false,
          "edge_count": 10,
          "density": 0.1,
          "largest_scc": 7,
          "scc_count": 4
        },
        {
          "candidate_index": 74,
          "phi": "<><>[]<><>[]<><>[]<><>[]<><>[]((p -> p))",
          "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]<><>[]((p -> p))",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 10,
          "verified": true,
          "novelty_score": 0.48699999999999993,
          "template_similarity": 0.5850000000000001,
          "template_like": false,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 8,
          "scc_count": 3
        },
        {
          "candidate_index": 93,
          "phi": "[]<><>[]<><>[]<><>[]<><>[]<><>T",
          "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>[]<><>T",
          "category": "template_resistant",
          "known_separation_size": null,
          "known_witness_source": null,
          "strategy": "edge_flip_mutation",
          "n": 10,
          "verified": true,
          "novelty_score": 0.48699999999999993,
          "template_similarity": 0.5850000000000001,
          "template_like": false,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 8,
          "scc_count": 3
        },
        {
          "candidate_index": 94,
          "phi": "<>[][]<>[][]<>[][]<>[][]<>[][]F",
          "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]<>[][]F",
          "category": "template_resistant",
          "known_separation_size": null,
          "known_witness_source": null,
          "strategy": "edge_flip_mutation",
          "n": 10,
          "verified": true,
          "novelty_score": 0.48699999999999993,
          "template_similarity": 0.5850000000000001,
          "template_like": false,
          "edge_count": 9,
          "density": 0.09,
          "largest_scc": 8,
          "scc_count": 3
        }
      ]
    },
    {
      "n": 10,
      "strategy": "scc_bottleneck",
      "relations_generated": 299957,
      "eligible_unresolved_pairs": 68,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.7366081066429615,
      "gpu_eval_sec": 1.6944139506667852,
      "pair_frame_evaluations": 20397076,
      "valuation_frame_evaluations": 3088957186,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.25648437500000004,
        "density_p05": 0.21,
        "density_p95": 0.3,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 4.6640625,
        "weak_components_mean": 1.1015625
      },
      "hit_examples": []
    },
    {
      "n": 10,
      "strategy": "deadend_insertion",
      "relations_generated": 244301,
      "eligible_unresolved_pairs": 68,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.6667711399495602,
      "gpu_eval_sec": 1.412138745188713,
      "pair_frame_evaluations": 16612468,
      "valuation_frame_evaluations": 2515811698,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.11656250000000001,
        "density_p05": 0.0935,
        "density_p95": 0.1464999999999999,
        "novelty_mean": 0.7088371156876041,
        "template_like_fraction": 0.0078125,
        "largest_scc_mean": 2.84375,
        "weak_components_mean": 1.0859375
      },
      "hit_examples": []
    },
    {
      "n": 10,
      "strategy": "backedge_injection",
      "relations_generated": 299419,
      "eligible_unresolved_pairs": 68,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.7295463159680367,
      "gpu_eval_sec": 1.6949777025729418,
      "pair_frame_evaluations": 20360492,
      "valuation_frame_evaluations": 3083416862,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.09726562500000002,
        "density_p05": 0.06,
        "density_p95": 0.14,
        "novelty_mean": 0.7624924570173925,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 1.6640625,
        "weak_components_mean": 3.2109375
      },
      "hit_examples": []
    },
    {
      "n": 10,
      "strategy": "permuted_bottleneck",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 68,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.7416319008916616,
      "gpu_eval_sec": 1.6944136451929808,
      "pair_frame_evaluations": 20400000,
      "valuation_frame_evaluations": 3089400000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.2529687500000001,
        "density_p05": 0.21,
        "density_p95": 0.3,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 4.3515625,
        "weak_components_mean": 1.1015625
      },
      "hit_examples": []
    },
    {
      "n": 12,
      "strategy": "erdos_renyi",
      "relations_generated": 299985,
      "eligible_unresolved_pairs": 68,
      "new_hits": 4,
      "verified_new_hits": 4,
      "non_template_new_hits": 4,
      "frame_generation_sec": 0.5681676920503378,
      "gpu_eval_sec": 6.7967469319701195,
      "pair_frame_evaluations": 20398980,
      "valuation_frame_evaluations": 12304784730,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.4083658854166667,
        "density_p05": 0.05555555555555555,
        "density_p95": 0.8472222222222222,
        "novelty_mean": 0.9315089813287631,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 8.609375,
        "weak_components_mean": 1.6640625
      },
      "hit_examples": [
        {
          "candidate_index": 39,
          "phi": "<><><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 11,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 12,
          "verified": true,
          "novelty_score": 0.8362953104776052,
          "template_similarity": 0.2563713561890615,
          "template_like": false,
          "edge_count": 16,
          "density": 0.1111111111111111,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 40,
          "phi": "[][][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 11,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 12,
          "verified": true,
          "novelty_score": 0.8362953104776052,
          "template_similarity": 0.2563713561890615,
          "template_like": false,
          "edge_count": 16,
          "density": 0.1111111111111111,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 38,
          "phi": "<>[]<>[]<>[]<>[]<>[]T",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]T",
          "category": "late_template_witness",
          "known_separation_size": 11,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 12,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.05190053731909961,
          "template_like": false,
          "edge_count": 25,
          "density": 0.1736111111111111,
          "largest_scc": 11,
          "scc_count": 2
        },
        {
          "candidate_index": 41,
          "phi": "[]<>[]<>[]<>[]<>[]<>F",
          "psi": "[]<>[]<>[]<>[]<>[]<>[]<>F",
          "category": "late_template_witness",
          "known_separation_size": 11,
          "known_witness_source": "path",
          "strategy": "erdos_renyi",
          "n": 12,
          "verified": true,
          "novelty_score": 1.0,
          "template_similarity": 0.05190053731909961,
          "template_like": false,
          "edge_count": 25,
          "density": 0.1736111111111111,
          "largest_scc": 11,
          "scc_count": 2
        }
      ]
    },
    {
      "n": 12,
      "strategy": "edge_flip_mutation",
      "relations_generated": 233346,
      "eligible_unresolved_pairs": 64,
      "new_hits": 4,
      "verified_new_hits": 4,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.6805062610656023,
      "gpu_eval_sec": 5.664021588861942,
      "pair_frame_evaluations": 14934144,
      "valuation_frame_evaluations": 9570452844,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.11680772569444445,
        "density_p05": 0.08576388888888889,
        "density_p95": 0.1875,
        "novelty_mean": 0.7405921775168507,
        "template_like_fraction": 0.0234375,
        "largest_scc_mean": 6.4765625,
        "weak_components_mean": 1.1171875
      },
      "hit_examples": [
        {
          "candidate_index": 34,
          "phi": "[]<>[]<>[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 35,
          "phi": "<>[]<>[]<>[]<>[]<>[]F",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 132,
          "phi": "<><><><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><>T",
          "category": "calibration_control",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        },
        {
          "candidate_index": 133,
          "phi": "[][][][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][]F",
          "category": "calibration_control",
          "known_separation_size": 12,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 12,
          "verified": true,
          "novelty_score": 0.04266666666666666,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "largest_scc": 1,
          "scc_count": 12
        }
      ]
    },
    {
      "n": 12,
      "strategy": "scc_bottleneck",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 60,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.8906421661376953,
      "gpu_eval_sec": 6.790614742785692,
      "pair_frame_evaluations": 18000000,
      "valuation_frame_evaluations": 12303000000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.25509982638888884,
        "density_p05": 0.2152777777777778,
        "density_p95": 0.2916666666666667,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 6.46875,
        "weak_components_mean": 1.03125
      },
      "hit_examples": []
    },
    {
      "n": 12,
      "strategy": "deadend_insertion",
      "relations_generated": 296209,
      "eligible_unresolved_pairs": 60,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.8036017417907715,
      "gpu_eval_sec": 6.7892920561134815,
      "pair_frame_evaluations": 17772540,
      "valuation_frame_evaluations": 12147531090,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.09792751736111112,
        "density_p05": 0.07881944444444446,
        "density_p95": 0.11805555555555555,
        "novelty_mean": 0.6843048733292404,
        "template_like_fraction": 0.015625,
        "largest_scc_mean": 3.171875,
        "weak_components_mean": 1.0390625
      },
      "hit_examples": []
    },
    {
      "n": 12,
      "strategy": "backedge_injection",
      "relations_generated": 299999,
      "eligible_unresolved_pairs": 60,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.921395480632782,
      "gpu_eval_sec": 6.7891914788633585,
      "pair_frame_evaluations": 17999940,
      "valuation_frame_evaluations": 12302958990,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.08675130208333334,
        "density_p05": 0.05555555555555555,
        "density_p95": 0.13194444444444445,
        "novelty_mean": 0.7811357535993202,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 1.9453125,
        "weak_components_mean": 3.484375
      },
      "hit_examples": []
    },
    {
      "n": 12,
      "strategy": "permuted_bottleneck",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 60,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.9698340203613043,
      "gpu_eval_sec": 6.789041228592396,
      "pair_frame_evaluations": 18000000,
      "valuation_frame_evaluations": 12303000000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.2517903645833333,
        "density_p05": 0.2222222222222222,
        "density_p95": 0.2847222222222222,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 6.4296875,
        "weak_components_mean": 1.078125
      },
      "hit_examples": []
    },
    {
      "n": 14,
      "strategy": "erdos_renyi",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 50,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.7189628761261702,
      "gpu_eval_sec": 0.013440264388918877,
      "pair_frame_evaluations": 15000000,
      "valuation_frame_evaluations": 15000000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.3911033163265306,
        "density_p05": 0.047704081632653064,
        "density_p95": 0.8502551020408163,
        "novelty_mean": 0.9501835869074633,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 10.8359375,
        "weak_components_mean": 1.640625
      },
      "hit_examples": []
    },
    {
      "n": 14,
      "strategy": "edge_flip_mutation",
      "relations_generated": 250134,
      "eligible_unresolved_pairs": 50,
      "new_hits": 8,
      "verified_new_hits": 8,
      "non_template_new_hits": 6,
      "frame_generation_sec": 0.8034369274973869,
      "gpu_eval_sec": 0.015959814190864563,
      "pair_frame_evaluations": 12506700,
      "valuation_frame_evaluations": 12506700,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.09821428571428573,
        "density_p05": 0.07653061224489796,
        "density_p95": 0.15816326530612246,
        "novelty_mean": 0.6916738527342541,
        "template_like_fraction": 0.03125,
        "largest_scc_mean": 6.9765625,
        "weak_components_mean": 1.0546875
      },
      "hit_examples": [
        {
          "candidate_index": 20,
          "phi": "[]<>[]<>[]<>[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 14,
          "verified": true,
          "novelty_score": 0.04171428571428571,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 21,
          "phi": "<>[]<>[]<>[]<>[]<>[]<>[]F",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 14,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 14,
          "verified": true,
          "novelty_score": 0.04171428571428571,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 24,
          "phi": "<><><><><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 14,
          "verified": true,
          "novelty_score": 0.40482440018354016,
          "template_similarity": 0.6368898855307455,
          "template_like": false,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 25,
          "phi": "[][][][][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 14,
          "verified": true,
          "novelty_score": 0.40482440018354016,
          "template_similarity": 0.6368898855307455,
          "template_like": false,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 28,
          "phi": "<>[]<>[]<>[]<>[]<>[]<>[]T",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]T",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 14,
          "verified": true,
          "novelty_score": 0.40482440018354016,
          "template_similarity": 0.6368898855307455,
          "template_like": false,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 29,
          "phi": "<><><><><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 14,
          "verified": true,
          "novelty_score": 0.40482440018354016,
          "template_similarity": 0.6368898855307455,
          "template_like": false,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 30,
          "phi": "[][][][][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 14,
          "verified": true,
          "novelty_score": 0.40482440018354016,
          "template_similarity": 0.6368898855307455,
          "template_like": false,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "largest_scc": 1,
          "scc_count": 14
        },
        {
          "candidate_index": 31,
          "phi": "[]<>[]<>[]<>[]<>[]<>[]<>F",
          "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>F",
          "category": "late_template_witness",
          "known_separation_size": 13,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 14,
          "verified": true,
          "novelty_score": 0.40482440018354016,
          "template_similarity": 0.6368898855307455,
          "template_like": false,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "largest_scc": 1,
          "scc_count": 14
        }
      ]
    },
    {
      "n": 14,
      "strategy": "scc_bottleneck",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 42,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 1.1073659285902977,
      "gpu_eval_sec": 0.01248977705836296,
      "pair_frame_evaluations": 12600000,
      "valuation_frame_evaluations": 12600000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.23951690051020408,
        "density_p05": 0.21428571428571427,
        "density_p95": 0.27040816326530615,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 9.21875,
        "weak_components_mean": 1.0
      },
      "hit_examples": []
    },
    {
      "n": 14,
      "strategy": "deadend_insertion",
      "relations_generated": 299942,
      "eligible_unresolved_pairs": 42,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 0.9598502106964588,
      "gpu_eval_sec": 0.011739624664187431,
      "pair_frame_evaluations": 12597564,
      "valuation_frame_evaluations": 12597564,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.08514030612244898,
        "density_p05": 0.07142857142857142,
        "density_p95": 0.10204081632653061,
        "novelty_mean": 0.7088118836423928,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 3.6484375,
        "weak_components_mean": 1.0390625
      },
      "hit_examples": []
    },
    {
      "n": 14,
      "strategy": "backedge_injection",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 42,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 1.1962949000298977,
      "gpu_eval_sec": 0.01178584061563015,
      "pair_frame_evaluations": 12600000,
      "valuation_frame_evaluations": 12600000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.08537946428571429,
        "density_p05": 0.05612244897959184,
        "density_p95": 0.11734693877551021,
        "novelty_mean": 0.8380242238908433,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 2.4921875,
        "weak_components_mean": 2.8359375
      },
      "hit_examples": []
    },
    {
      "n": 14,
      "strategy": "permuted_bottleneck",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 42,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 1.233023278415203,
      "gpu_eval_sec": 0.012211106717586517,
      "pair_frame_evaluations": 12600000,
      "valuation_frame_evaluations": 12600000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.236686862244898,
        "density_p05": 0.20408163265306123,
        "density_p95": 0.27040816326530615,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 9.1875,
        "weak_components_mean": 1.0234375
      },
      "hit_examples": []
    },
    {
      "n": 16,
      "strategy": "erdos_renyi",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 42,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 1.032811300829053,
      "gpu_eval_sec": 0.011627968400716782,
      "pair_frame_evaluations": 12600000,
      "valuation_frame_evaluations": 12600000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.4246826171875,
        "density_p05": 0.052148437500000006,
        "density_p95": 0.84375,
        "novelty_mean": 0.954240966742284,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 12.9140625,
        "weak_components_mean": 1.546875
      },
      "hit_examples": []
    },
    {
      "n": 16,
      "strategy": "edge_flip_mutation",
      "relations_generated": 260426,
      "eligible_unresolved_pairs": 42,
      "new_hits": 8,
      "verified_new_hits": 8,
      "non_template_new_hits": 4,
      "frame_generation_sec": 1.139956148341298,
      "gpu_eval_sec": 0.014526640996336937,
      "pair_frame_evaluations": 10937892,
      "valuation_frame_evaluations": 10937892,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.086181640625,
        "density_p05": 0.06640625,
        "density_p95": 0.140625,
        "novelty_mean": 0.6780956072647122,
        "template_like_fraction": 0.0390625,
        "largest_scc_mean": 7.6953125,
        "weak_components_mean": 1.0625
      },
      "hit_examples": [
        {
          "candidate_index": 3,
          "phi": "<><><><><><><><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 4,
          "phi": "[][][][][][][][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 8,
          "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>T",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 9,
          "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]F",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]F",
          "category": "late_template_witness",
          "known_separation_size": 16,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 16,
          "verified": true,
          "novelty_score": 0.040999999999999995,
          "template_similarity": 1.0,
          "template_like": true,
          "edge_count": 15,
          "density": 0.05859375,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 10,
          "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]T",
          "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]T",
          "category": "late_template_witness",
          "known_separation_size": 15,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 16,
          "verified": true,
          "novelty_score": 0.3653383089586691,
          "template_similarity": 0.6756616910413309,
          "template_like": false,
          "edge_count": 14,
          "density": 0.0546875,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 11,
          "phi": "<><><><><><><><><><><><><><>T",
          "psi": "<><><><><><><><><><><><><><><><>T",
          "category": "late_template_witness",
          "known_separation_size": 15,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 16,
          "verified": true,
          "novelty_score": 0.3653383089586691,
          "template_similarity": 0.6756616910413309,
          "template_like": false,
          "edge_count": 14,
          "density": 0.0546875,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 12,
          "phi": "[][][][][][][][][][][][][][]F",
          "psi": "[][][][][][][][][][][][][][][][]F",
          "category": "late_template_witness",
          "known_separation_size": 15,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 16,
          "verified": true,
          "novelty_score": 0.3653383089586691,
          "template_similarity": 0.6756616910413309,
          "template_like": false,
          "edge_count": 14,
          "density": 0.0546875,
          "largest_scc": 1,
          "scc_count": 16
        },
        {
          "candidate_index": 13,
          "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>F",
          "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>F",
          "category": "late_template_witness",
          "known_separation_size": 15,
          "known_witness_source": "path",
          "strategy": "edge_flip_mutation",
          "n": 16,
          "verified": true,
          "novelty_score": 0.3653383089586691,
          "template_similarity": 0.6756616910413309,
          "template_like": false,
          "edge_count": 14,
          "density": 0.0546875,
          "largest_scc": 1,
          "scc_count": 16
        }
      ]
    },
    {
      "n": 16,
      "strategy": "scc_bottleneck",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 34,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 1.5373323429375887,
      "gpu_eval_sec": 0.010097874328494072,
      "pair_frame_evaluations": 10200000,
      "valuation_frame_evaluations": 10200000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.234710693359375,
        "density_p05": 0.1966796875,
        "density_p95": 0.26171875,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 11.34375,
        "weak_components_mean": 1.0
      },
      "hit_examples": []
    },
    {
      "n": 16,
      "strategy": "deadend_insertion",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 34,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 1.3866396248340607,
      "gpu_eval_sec": 0.00959327444434166,
      "pair_frame_evaluations": 10200000,
      "valuation_frame_evaluations": 10200000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.077178955078125,
        "density_p05": 0.0638671875,
        "density_p95": 0.08847656249999997,
        "novelty_mean": 0.7524882319761304,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 4.890625,
        "weak_components_mean": 1.1015625
      },
      "hit_examples": []
    },
    {
      "n": 16,
      "strategy": "backedge_injection",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 34,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 1.719047112390399,
      "gpu_eval_sec": 0.00961022824048996,
      "pair_frame_evaluations": 10200000,
      "valuation_frame_evaluations": 10200000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.082366943359375,
        "density_p05": 0.05859375,
        "density_p95": 0.109375,
        "novelty_mean": 0.8885852147870091,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 3.0,
        "weak_components_mean": 2.7109375
      },
      "hit_examples": []
    },
    {
      "n": 16,
      "strategy": "permuted_bottleneck",
      "relations_generated": 300000,
      "eligible_unresolved_pairs": 34,
      "new_hits": 0,
      "verified_new_hits": 0,
      "non_template_new_hits": 0,
      "frame_generation_sec": 1.7722138408571482,
      "gpu_eval_sec": 0.009637067094445229,
      "pair_frame_evaluations": 10200000,
      "valuation_frame_evaluations": 10200000,
      "panel_metrics_sample": {
        "sample_size": 128,
        "density_mean": 0.2342529296875,
        "density_p05": 0.2109375,
        "density_p95": 0.2578125,
        "novelty_mean": 1.0,
        "template_like_fraction": 0.0,
        "largest_scc_mean": 11.078125,
        "weak_components_mean": 1.0078125
      },
      "hit_examples": []
    }
  ],
  "summary": {
    "relations_generated": 8995007,
    "pair_frame_evaluations": 586365732,
    "valuation_frame_evaluations": 94684288914,
    "verified_adversarial_hits": 90,
    "verified_non_template_hits": 78,
    "hit_candidate_count": 90,
    "adversarial_resistant_candidate_count": 44,
    "hit_category_histogram": {
      "late_template_witness": 80,
      "template_resistant": 6,
      "calibration_control": 4
    },
    "hit_strategy_histogram": {
      "erdos_renyi": 55,
      "edge_flip_mutation": 35
    },
    "known_separation_histogram_for_hits": {
      "14": 8,
      "12": 8,
      "11": 6,
      "10": 10,
      "6": 4,
      "16": 13,
      "15": 9,
      "8": 4,
      "7": 8,
      "None": 6,
      "13": 10,
      "9": 4
    },
    "best_non_template_examples": [
      {
        "candidate_index": 72,
        "phi": "<>[][]<>[][]<>[][]<>[][]<>[][]((p -> p))",
        "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]<>[][]((p -> p))",
        "category": "late_template_witness",
        "known_separation_size": 16,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.06642654647920519,
        "template_like": false,
        "edge_count": 13,
        "density": 0.203125,
        "largest_scc": 7,
        "scc_count": 2
      },
      {
        "candidate_index": 85,
        "phi": "<><>[]<><>[]<><>[]<><>[]((p & ~p))",
        "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]((p & ~p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.06642654647920519,
        "template_like": false,
        "edge_count": 13,
        "density": 0.203125,
        "largest_scc": 7,
        "scc_count": 2
      },
      {
        "candidate_index": 86,
        "phi": "[][]<>[][]<>[][]<>[][]<>((~p | p))",
        "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>((~p | p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.06642654647920519,
        "template_like": false,
        "edge_count": 13,
        "density": 0.203125,
        "largest_scc": 7,
        "scc_count": 2
      },
      {
        "candidate_index": 87,
        "phi": "[][]<>[][]<>[][]<>[][]<>((p -> p))",
        "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>((p -> p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.06642654647920519,
        "template_like": false,
        "edge_count": 13,
        "density": 0.203125,
        "largest_scc": 7,
        "scc_count": 2
      },
      {
        "candidate_index": 32,
        "phi": "<>[][]<>[][]<>[][]<>[][]T",
        "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]T",
        "category": "late_template_witness",
        "known_separation_size": 12,
        "known_witness_source": "random-sparse",
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.0724330347511797,
        "template_like": false,
        "edge_count": 10,
        "density": 0.2777777777777778,
        "largest_scc": 5,
        "scc_count": 2
      },
      {
        "candidate_index": 33,
        "phi": "[]<><>[]<><>[]<><>[]<><>F",
        "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>F",
        "category": "late_template_witness",
        "known_separation_size": 12,
        "known_witness_source": "random-sparse",
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.0724330347511797,
        "template_like": false,
        "edge_count": 10,
        "density": 0.2777777777777778,
        "largest_scc": 5,
        "scc_count": 2
      },
      {
        "candidate_index": 36,
        "phi": "[][]<>[][]<>[][]<>T",
        "psi": "[][]<>[][]<>[][]<>[][]<>T",
        "category": "late_template_witness",
        "known_separation_size": 12,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.0724330347511797,
        "template_like": false,
        "edge_count": 10,
        "density": 0.2777777777777778,
        "largest_scc": 5,
        "scc_count": 2
      },
      {
        "candidate_index": 37,
        "phi": "<><>[]<><>[]<><>[]F",
        "psi": "<><>[]<><>[]<><>[]<><>[]F",
        "category": "late_template_witness",
        "known_separation_size": 12,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.0724330347511797,
        "template_like": false,
        "edge_count": 10,
        "density": 0.2777777777777778,
        "largest_scc": 5,
        "scc_count": 2
      },
      {
        "candidate_index": 0,
        "phi": "<>[][]<>[][]<>[][]<>[][]<>[][]T",
        "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]<>[][]T",
        "category": "late_template_witness",
        "known_separation_size": 16,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.06642654647920519,
        "template_like": false,
        "edge_count": 13,
        "density": 0.203125,
        "largest_scc": 7,
        "scc_count": 2
      },
      {
        "candidate_index": 7,
        "phi": "[]<><>[]<><>[]<><>[]<><>[]<><>F",
        "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>[]<><>F",
        "category": "late_template_witness",
        "known_separation_size": 16,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.06642654647920519,
        "template_like": false,
        "edge_count": 13,
        "density": 0.203125,
        "largest_scc": 7,
        "scc_count": 2
      },
      {
        "candidate_index": 14,
        "phi": "[][]<>[][]<>[][]<>[][]<>T",
        "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>T",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.06642654647920519,
        "template_like": false,
        "edge_count": 13,
        "density": 0.203125,
        "largest_scc": 7,
        "scc_count": 2
      },
      {
        "candidate_index": 15,
        "phi": "<><>[]<><>[]<><>[]<><>[]F",
        "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]F",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "novelty_score": 1.0,
        "template_similarity": 0.06642654647920519,
        "template_like": false,
        "edge_count": 13,
        "density": 0.203125,
        "largest_scc": 7,
        "scc_count": 2
      }
    ],
    "resistant_examples": [
      {
        "candidate_index": 75,
        "phi": "<><><><><><><><><><><><><><><>((p -> p))",
        "psi": "<><><><><><><><><><><><><><><><><><>((p -> p))",
        "category": "late_template_witness",
        "known_separation_size": 16,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 76,
        "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]((p & ~p))",
        "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]((p & ~p))",
        "category": "late_template_witness",
        "known_separation_size": 16,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 77,
        "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>((~p | p))",
        "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>((~p | p))",
        "category": "late_template_witness",
        "known_separation_size": 16,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 78,
        "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>((p -> p))",
        "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>((p -> p))",
        "category": "late_template_witness",
        "known_separation_size": 16,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 79,
        "phi": "[][][][][][][][][][][][][][]((p & ~p))",
        "psi": "[][][][][][][][][][][][][][][][]((p & ~p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 80,
        "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>((p & ~p))",
        "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>((p & ~p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 81,
        "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]((~p | p))",
        "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]((~p | p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 82,
        "phi": "<><><><><><><><><><><><><><>((~p | p))",
        "psi": "<><><><><><><><><><><><><><><><>((~p | p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 83,
        "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]((p -> p))",
        "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]((p -> p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 84,
        "phi": "<><><><><><><><><><><><><><>((p -> p))",
        "psi": "<><><><><><><><><><><><><><><><>((p -> p))",
        "category": "late_template_witness",
        "known_separation_size": 15,
        "known_witness_source": "path",
        "variables": 1
      },
      {
        "candidate_index": 90,
        "phi": "[][][][][][][][][][][][][][][]T",
        "psi": "[][][][][][][][][][][][][][][][][][]T",
        "category": "template_resistant",
        "known_separation_size": null,
        "known_witness_source": null,
        "variables": 0
      },
      {
        "candidate_index": 97,
        "phi": "<><><><><><><><><><><><><><><>F",
        "psi": "<><><><><><><><><><><><><><><><><><>F",
        "category": "template_resistant",
        "known_separation_size": null,
        "known_witness_source": null,
        "variables": 0
      }
    ]
  },
  "candidates": [
    {
      "run_index": 0,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[][]<>[][]<>[][]<>[][]<>[][]T",
      "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]<>[][]T",
      "phi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 3,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "BOX",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "BOX",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [],
          "world": 3,
          "class": "K"
        }
      }
    },
    {
      "run_index": 1,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<><>[]<><>[]<><>[]<><>[]<>T",
      "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<><>[]<>T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 9,
        "frame_metrics": {
          "n": 10,
          "edge_count": 10,
          "density": 0.1,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 4,
          "largest_scc": 7,
          "path_similarity": 0.4234639116408291,
          "cycle_similarity": 0.48,
          "star_similarity": 0.04021499635715376,
          "template_similarity": 0.48,
          "novelty_score": 0.6120000000000001,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            0,
            2,
            516,
            8,
            16,
            32,
            72,
            128,
            256
          ],
          "val": [],
          "world": 9,
          "class": "K"
        }
      }
    },
    {
      "run_index": 2,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><>[]<><>[]<><>[]<><>[]<><>[]T",
      "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]<><>[]T",
      "phi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 8,
        "frame_metrics": {
          "n": 10,
          "edge_count": 9,
          "density": 0.09,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 3,
          "largest_scc": 8,
          "path_similarity": 0.5850000000000001,
          "cycle_similarity": 0.5700475733626545,
          "star_similarity": 0.044444444444444446,
          "template_similarity": 0.5850000000000001,
          "novelty_score": 0.48699999999999993,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            0,
            514,
            4,
            8,
            16,
            32,
            64,
            128,
            256
          ],
          "val": [],
          "world": 8,
          "class": "K"
        }
      }
    },
    {
      "run_index": 3,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><><><><><><><>T",
      "psi": "<><><><><><><><><><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 16,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 15,
        "frame_metrics": {
          "n": 16,
          "edge_count": 15,
          "density": 0.05859375,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 16,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.8256560122384065,
          "star_similarity": 0.004166666666666667,
          "template_similarity": 1.0,
          "novelty_score": 0.040999999999999995,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "DIA",
                                                [
                                                  "DIA",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "DIA",
                                                [
                                                  "DIA",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 16,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096,
            8192,
            16384
          ],
          "val": [],
          "world": 15,
          "class": "K"
        }
      }
    },
    {
      "run_index": 4,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][][][][][][][][][]F",
      "psi": "[][][][][][][][][][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 16,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 15,
        "frame_metrics": {
          "n": 16,
          "edge_count": 15,
          "density": 0.05859375,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 16,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.8256560122384065,
          "star_similarity": 0.004166666666666667,
          "template_similarity": 1.0,
          "novelty_score": 0.040999999999999995,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOX",
                                              [
                                                "BOX",
                                                [
                                                  "BOX",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOX",
                                              [
                                                "BOX",
                                                [
                                                  "BOX",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 16,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096,
            8192,
            16384
          ],
          "val": [],
          "world": 15,
          "class": "K"
        }
      }
    },
    {
      "run_index": 5,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][]<>[][]<>[][]<>[][]<>[][]<>F",
      "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>[][]<>F",
      "phi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 8,
        "frame_metrics": {
          "n": 10,
          "edge_count": 9,
          "density": 0.09,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 3,
          "largest_scc": 8,
          "path_similarity": 0.5850000000000001,
          "cycle_similarity": 0.5700475733626545,
          "star_similarity": 0.044444444444444446,
          "template_similarity": 0.5850000000000001,
          "novelty_score": 0.48699999999999993,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            0,
            514,
            4,
            8,
            16,
            32,
            64,
            128,
            256
          ],
          "val": [],
          "world": 8,
          "class": "K"
        }
      }
    },
    {
      "run_index": 6,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[][]<>[][]<>[][]<>[][]<>[]F",
      "psi": "[]<>[][]<>[][]<>[][]<>[][]<>[][]<>[]F",
      "phi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 9,
        "frame_metrics": {
          "n": 10,
          "edge_count": 10,
          "density": 0.1,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 4,
          "largest_scc": 7,
          "path_similarity": 0.4234639116408291,
          "cycle_similarity": 0.48,
          "star_similarity": 0.04021499635715376,
          "template_similarity": 0.48,
          "novelty_score": 0.6120000000000001,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOX",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOX",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            0,
            2,
            516,
            8,
            16,
            32,
            72,
            128,
            256
          ],
          "val": [],
          "world": 9,
          "class": "K"
        }
      }
    },
    {
      "run_index": 7,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<><>[]<><>[]<><>[]<><>[]<><>F",
      "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>[]<><>F",
      "phi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 3,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "DIA",
                                                [
                                                  "DIA",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "DIA",
                                                [
                                                  "DIA",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [],
          "world": 3,
          "class": "K"
        }
      }
    },
    {
      "run_index": 8,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>T",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 15,
      "psi_size": 17,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 16,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 15,
        "frame_metrics": {
          "n": 16,
          "edge_count": 15,
          "density": 0.05859375,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 16,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.8256560122384065,
          "star_similarity": 0.004166666666666667,
          "template_similarity": 1.0,
          "novelty_score": 0.040999999999999995,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "TOP"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "TOP"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 16,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096,
            8192,
            16384
          ],
          "val": [],
          "world": 15,
          "class": "K"
        }
      }
    },
    {
      "run_index": 9,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]F",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 15,
      "psi_size": 17,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 16,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 15,
        "frame_metrics": {
          "n": 16,
          "edge_count": 15,
          "density": 0.05859375,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 16,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.8256560122384065,
          "star_similarity": 0.004166666666666667,
          "template_similarity": 1.0,
          "novelty_score": 0.040999999999999995,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "BOT"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "BOT"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 16,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096,
            8192,
            16384
          ],
          "val": [],
          "world": 15,
          "class": "K"
        }
      }
    },
    {
      "run_index": 10,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]T",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 15,
      "psi_size": 17,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 16,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 15,
        "frame_metrics": {
          "n": 16,
          "edge_count": 14,
          "density": 0.0546875,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 16,
          "largest_scc": 1,
          "path_similarity": 0.6106184908287593,
          "cycle_similarity": 0.6756616910413309,
          "star_similarity": 0.007828442190112299,
          "template_similarity": 0.6756616910413309,
          "novelty_score": 0.3653383089586691,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "TOP"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "TOP"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 16,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096,
            8192,
            16384
          ],
          "val": [],
          "world": 15,
          "class": "K"
        }
      }
    },
    {
      "run_index": 11,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><><><><><><>T",
      "psi": "<><><><><><><><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 15,
      "psi_size": 17,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 16,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 15,
        "frame_metrics": {
          "n": 16,
          "edge_count": 14,
          "density": 0.0546875,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 16,
          "largest_scc": 1,
          "path_similarity": 0.6106184908287593,
          "cycle_similarity": 0.6756616910413309,
          "star_similarity": 0.007828442190112299,
          "template_similarity": 0.6756616910413309,
          "novelty_score": 0.3653383089586691,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "TOP"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "TOP"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 16,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096,
            8192,
            16384
          ],
          "val": [],
          "world": 15,
          "class": "K"
        }
      }
    },
    {
      "run_index": 12,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][][][][][][][][]F",
      "psi": "[][][][][][][][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 15,
      "psi_size": 17,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 16,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 15,
        "frame_metrics": {
          "n": 16,
          "edge_count": 14,
          "density": 0.0546875,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 16,
          "largest_scc": 1,
          "path_similarity": 0.6106184908287593,
          "cycle_similarity": 0.6756616910413309,
          "star_similarity": 0.007828442190112299,
          "template_similarity": 0.6756616910413309,
          "novelty_score": 0.3653383089586691,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOX",
                                              [
                                                "BOT"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOX",
                                              [
                                                "BOT"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 16,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096,
            8192,
            16384
          ],
          "val": [],
          "world": 15,
          "class": "K"
        }
      }
    },
    {
      "run_index": 13,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>F",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 15,
      "psi_size": 17,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 16,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 15,
        "frame_metrics": {
          "n": 16,
          "edge_count": 14,
          "density": 0.0546875,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 16,
          "largest_scc": 1,
          "path_similarity": 0.6106184908287593,
          "cycle_similarity": 0.6756616910413309,
          "star_similarity": 0.007828442190112299,
          "template_similarity": 0.6756616910413309,
          "novelty_score": 0.3653383089586691,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "BOT"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "BOT"
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 16,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096,
            8192,
            16384
          ],
          "val": [],
          "world": 15,
          "class": "K"
        }
      }
    },
    {
      "run_index": 14,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][]<>[][]<>[][]<>[][]<>T",
      "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>T",
      "phi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 1,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [],
          "world": 1,
          "class": "K"
        }
      }
    },
    {
      "run_index": 15,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><>[]<><>[]<><>[]<><>[]F",
      "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]F",
      "phi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 1,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [],
          "world": 1,
          "class": "K"
        }
      }
    },
    {
      "run_index": 16,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[][]<>[][]<>[][]<>[]T",
      "psi": "[]<>[][]<>[][]<>[][]<>[][]<>[]T",
      "phi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 14,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 3,
        "frame_metrics": {
          "n": 6,
          "edge_count": 9,
          "density": 0.25,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 4,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.17113903967753066,
          "cycle_similarity": 0.15163266492815836,
          "star_similarity": 0.06845561587101227,
          "template_similarity": 0.17113903967753066,
          "novelty_score": 0.9261942936558027,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            2,
            12,
            60,
            32,
            0,
            1
          ],
          "val": [],
          "world": 3,
          "class": "K"
        }
      }
    },
    {
      "run_index": 17,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<><>[]<><>[]<><>[]<><>T",
      "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>T",
      "phi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 14,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 8,
          "edge_count": 10,
          "density": 0.15625,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 3,
          "largest_scc": 5,
          "path_similarity": 0.32216684943326823,
          "cycle_similarity": 0.2920502936517768,
          "star_similarity": 0.02454604567110615,
          "template_similarity": 0.32216684943326823,
          "novelty_score": 0.8093331505667318,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            5,
            2,
            132,
            8,
            16,
            32,
            65
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 18,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[][]<>[][]<>[][]<>[][]F",
      "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]F",
      "phi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 14,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 8,
          "edge_count": 10,
          "density": 0.15625,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 3,
          "largest_scc": 5,
          "path_similarity": 0.32216684943326823,
          "cycle_similarity": 0.2920502936517768,
          "star_similarity": 0.02454604567110615,
          "template_similarity": 0.32216684943326823,
          "novelty_score": 0.8093331505667318,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            5,
            2,
            132,
            8,
            16,
            32,
            65
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 19,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<><>[]<><>[]<><>[]<>F",
      "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<>F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 14,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 3,
        "frame_metrics": {
          "n": 6,
          "edge_count": 9,
          "density": 0.25,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 4,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.17113903967753066,
          "cycle_similarity": 0.15163266492815836,
          "star_similarity": 0.06845561587101227,
          "template_similarity": 0.17113903967753066,
          "novelty_score": 0.9261942936558027,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            2,
            12,
            60,
            32,
            0,
            1
          ],
          "val": [],
          "world": 3,
          "class": "K"
        }
      }
    },
    {
      "run_index": 20,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>[]<>T",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 15,
      "known_separation_size": 14,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 14,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 13,
        "frame_metrics": {
          "n": 14,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 14,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.802804131479489,
          "star_similarity": 0.005494505494505495,
          "template_similarity": 1.0,
          "novelty_score": 0.04171428571428571,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 14,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096
          ],
          "val": [],
          "world": 13,
          "class": "K"
        }
      }
    },
    {
      "run_index": 21,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]<>[]F",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 15,
      "known_separation_size": 14,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 14,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 13,
        "frame_metrics": {
          "n": 14,
          "edge_count": 13,
          "density": 0.0663265306122449,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 14,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.802804131479489,
          "star_similarity": 0.005494505494505495,
          "template_similarity": 1.0,
          "novelty_score": 0.04171428571428571,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 14,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096
          ],
          "val": [],
          "world": 13,
          "class": "K"
        }
      }
    },
    {
      "run_index": 22,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<><>[]<><>[]<><>[]<>T",
      "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<>T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 7,
        "frame_metrics": {
          "n": 8,
          "edge_count": 11,
          "density": 0.171875,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 3,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 5,
          "largest_scc": 4,
          "path_similarity": 0.22744899739223753,
          "cycle_similarity": 0.19330010965996094,
          "star_similarity": 0.021661809275451194,
          "template_similarity": 0.22744899739223753,
          "novelty_score": 0.9085510026077624,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            1,
            6,
            5,
            136,
            16,
            36,
            64
          ],
          "val": [],
          "world": 7,
          "class": "K"
        }
      }
    },
    {
      "run_index": 23,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><>[]<><>[]<><>[]<><>[]T",
      "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]T",
      "phi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 1,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 4,
          "largest_scc": 5,
          "path_similarity": 0.6756616910413309,
          "cycle_similarity": 0.5625,
          "star_similarity": 0.03151774652087841,
          "template_similarity": 0.6756616910413309,
          "novelty_score": 0.41333830895866913,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            4,
            8,
            16,
            32,
            64,
            128,
            9
          ],
          "val": [],
          "world": 1,
          "class": "K"
        }
      }
    },
    {
      "run_index": 24,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><><><><>T",
      "psi": "<><><><><><><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 14,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 13,
        "frame_metrics": {
          "n": 14,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 14,
          "largest_scc": 1,
          "path_similarity": 0.6051908068076148,
          "cycle_similarity": 0.6368898855307455,
          "star_similarity": 0.010231459117626624,
          "template_similarity": 0.6368898855307455,
          "novelty_score": 0.40482440018354016,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 14,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096
          ],
          "val": [],
          "world": 13,
          "class": "K"
        }
      }
    },
    {
      "run_index": 25,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][][][][][][]F",
      "psi": "[][][][][][][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 14,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 13,
        "frame_metrics": {
          "n": 14,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 14,
          "largest_scc": 1,
          "path_similarity": 0.6051908068076148,
          "cycle_similarity": 0.6368898855307455,
          "star_similarity": 0.010231459117626624,
          "template_similarity": 0.6368898855307455,
          "novelty_score": 0.40482440018354016,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 14,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096
          ],
          "val": [],
          "world": 13,
          "class": "K"
        }
      }
    },
    {
      "run_index": 26,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][]<>[][]<>[][]<>[][]<>F",
      "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>F",
      "phi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 1,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 4,
          "largest_scc": 5,
          "path_similarity": 0.6756616910413309,
          "cycle_similarity": 0.5625,
          "star_similarity": 0.03151774652087841,
          "template_similarity": 0.6756616910413309,
          "novelty_score": 0.41333830895866913,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            4,
            8,
            16,
            32,
            64,
            128,
            9
          ],
          "val": [],
          "world": 1,
          "class": "K"
        }
      }
    },
    {
      "run_index": 27,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[][]<>[][]<>[][]<>[]F",
      "psi": "[]<>[][]<>[][]<>[][]<>[][]<>[]F",
      "phi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 7,
        "frame_metrics": {
          "n": 8,
          "edge_count": 11,
          "density": 0.171875,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 3,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 5,
          "largest_scc": 4,
          "path_similarity": 0.22744899739223753,
          "cycle_similarity": 0.19330010965996094,
          "star_similarity": 0.021661809275451194,
          "template_similarity": 0.22744899739223753,
          "novelty_score": 0.9085510026077624,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            1,
            6,
            5,
            136,
            16,
            36,
            64
          ],
          "val": [],
          "world": 7,
          "class": "K"
        }
      }
    },
    {
      "run_index": 28,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]<>[]T",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 15,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 14,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 13,
        "frame_metrics": {
          "n": 14,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 14,
          "largest_scc": 1,
          "path_similarity": 0.6051908068076148,
          "cycle_similarity": 0.6368898855307455,
          "star_similarity": 0.010231459117626624,
          "template_similarity": 0.6368898855307455,
          "novelty_score": 0.40482440018354016,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 14,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096
          ],
          "val": [],
          "world": 13,
          "class": "K"
        }
      }
    },
    {
      "run_index": 29,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><><><><>T",
      "psi": "<><><><><><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 15,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 14,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 13,
        "frame_metrics": {
          "n": 14,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 14,
          "largest_scc": 1,
          "path_similarity": 0.6051908068076148,
          "cycle_similarity": 0.6368898855307455,
          "star_similarity": 0.010231459117626624,
          "template_similarity": 0.6368898855307455,
          "novelty_score": 0.40482440018354016,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "TOP"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 14,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096
          ],
          "val": [],
          "world": 13,
          "class": "K"
        }
      }
    },
    {
      "run_index": 30,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][][][][][][]F",
      "psi": "[][][][][][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 15,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 14,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 13,
        "frame_metrics": {
          "n": 14,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 14,
          "largest_scc": 1,
          "path_similarity": 0.6051908068076148,
          "cycle_similarity": 0.6368898855307455,
          "star_similarity": 0.010231459117626624,
          "template_similarity": 0.6368898855307455,
          "novelty_score": 0.40482440018354016,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 14,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096
          ],
          "val": [],
          "world": 13,
          "class": "K"
        }
      }
    },
    {
      "run_index": 31,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>[]<>F",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 15,
      "known_separation_size": 13,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 14,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 13,
        "frame_metrics": {
          "n": 14,
          "edge_count": 12,
          "density": 0.061224489795918366,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 14,
          "largest_scc": 1,
          "path_similarity": 0.6051908068076148,
          "cycle_similarity": 0.6368898855307455,
          "star_similarity": 0.010231459117626624,
          "template_similarity": 0.6368898855307455,
          "novelty_score": 0.40482440018354016,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOT"
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 14,
          "succ": [
            0,
            0,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024,
            2048,
            4096
          ],
          "val": [],
          "world": 13,
          "class": "K"
        }
      }
    },
    {
      "run_index": 32,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[][]<>[][]<>[][]<>[][]T",
      "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]T",
      "phi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 12,
      "known_witness_source": "random-sparse",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 2,
        "frame_metrics": {
          "n": 6,
          "edge_count": 10,
          "density": 0.2777777777777778,
          "loops": 2,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 3,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.0724330347511797,
          "cycle_similarity": 0.042784759919382666,
          "star_similarity": 0.04345982085070781,
          "template_similarity": 0.0724330347511797,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            34,
            56,
            2,
            20,
            17
          ],
          "val": [],
          "world": 2,
          "class": "K"
        }
      }
    },
    {
      "run_index": 33,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<><>[]<><>[]<><>[]<><>F",
      "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>F",
      "phi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": 12,
      "known_witness_source": "random-sparse",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 2,
        "frame_metrics": {
          "n": 6,
          "edge_count": 10,
          "density": 0.2777777777777778,
          "loops": 2,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 3,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.0724330347511797,
          "cycle_similarity": 0.042784759919382666,
          "star_similarity": 0.04345982085070781,
          "template_similarity": 0.0724330347511797,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            34,
            56,
            2,
            20,
            17
          ],
          "val": [],
          "world": 2,
          "class": "K"
        }
      }
    },
    {
      "run_index": 34,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>T",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 11,
      "psi_size": 13,
      "known_separation_size": 12,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 12,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 11,
        "frame_metrics": {
          "n": 12,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 12,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.7730928761815841,
          "star_similarity": 0.007575757575757576,
          "template_similarity": 1.0,
          "novelty_score": 0.04266666666666666,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 12,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024
          ],
          "val": [],
          "world": 11,
          "class": "K"
        }
      }
    },
    {
      "run_index": 35,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]F",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 11,
      "psi_size": 13,
      "known_separation_size": 12,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 12,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 11,
        "frame_metrics": {
          "n": 12,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 12,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.7730928761815841,
          "star_similarity": 0.007575757575757576,
          "template_similarity": 1.0,
          "novelty_score": 0.04266666666666666,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 12,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024
          ],
          "val": [],
          "world": 11,
          "class": "K"
        }
      }
    },
    {
      "run_index": 36,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][]<>[][]<>[][]<>T",
      "psi": "[][]<>[][]<>[][]<>[][]<>T",
      "phi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 12,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 3,
        "frame_metrics": {
          "n": 6,
          "edge_count": 10,
          "density": 0.2777777777777778,
          "loops": 2,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 3,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.0724330347511797,
          "cycle_similarity": 0.042784759919382666,
          "star_similarity": 0.04345982085070781,
          "template_similarity": 0.0724330347511797,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            34,
            56,
            2,
            20,
            17
          ],
          "val": [],
          "world": 3,
          "class": "K"
        }
      }
    },
    {
      "run_index": 37,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><>[]<><>[]<><>[]F",
      "psi": "<><>[]<><>[]<><>[]<><>[]F",
      "phi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 12,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 3,
        "frame_metrics": {
          "n": 6,
          "edge_count": 10,
          "density": 0.2777777777777778,
          "loops": 2,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 3,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.0724330347511797,
          "cycle_similarity": 0.042784759919382666,
          "star_similarity": 0.04345982085070781,
          "template_similarity": 0.0724330347511797,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            34,
            56,
            2,
            20,
            17
          ],
          "val": [],
          "world": 3,
          "class": "K"
        }
      }
    },
    {
      "run_index": 38,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]T",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 11,
      "psi_size": 13,
      "known_separation_size": 11,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 12,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 7,
        "frame_metrics": {
          "n": 12,
          "edge_count": 25,
          "density": 0.1736111111111111,
          "loops": 2,
          "dead_ends": 1,
          "max_outdegree": 5,
          "max_indegree": 5,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 11,
          "path_similarity": 0.05190053731909961,
          "cycle_similarity": 0.04230817813834278,
          "star_similarity": 0.011795576663431728,
          "template_similarity": 0.05190053731909961,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 12,
          "succ": [
            16,
            276,
            72,
            3080,
            214,
            512,
            264,
            96,
            8,
            1048,
            17,
            0
          ],
          "val": [],
          "world": 7,
          "class": "K"
        }
      }
    },
    {
      "run_index": 39,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><><>T",
      "psi": "<><><><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 11,
      "psi_size": 13,
      "known_separation_size": 11,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 12,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 11,
        "frame_metrics": {
          "n": 12,
          "edge_count": 16,
          "density": 0.1111111111111111,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 3,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 12,
          "largest_scc": 1,
          "path_similarity": 0.2563713561890615,
          "cycle_similarity": 0.2089882989173552,
          "star_similarity": 0.009988494396976421,
          "template_similarity": 0.2563713561890615,
          "novelty_score": 0.8362953104776052,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 12,
          "succ": [
            0,
            1,
            18,
            512,
            192,
            1024,
            160,
            8,
            132,
            2,
            9,
            256
          ],
          "val": [],
          "world": 11,
          "class": "K"
        }
      }
    },
    {
      "run_index": 40,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][][][][]F",
      "psi": "[][][][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 11,
      "psi_size": 13,
      "known_separation_size": 11,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 12,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 11,
        "frame_metrics": {
          "n": 12,
          "edge_count": 16,
          "density": 0.1111111111111111,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 3,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 12,
          "largest_scc": 1,
          "path_similarity": 0.2563713561890615,
          "cycle_similarity": 0.2089882989173552,
          "star_similarity": 0.009988494396976421,
          "template_similarity": 0.2563713561890615,
          "novelty_score": 0.8362953104776052,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 12,
          "succ": [
            0,
            1,
            18,
            512,
            192,
            1024,
            160,
            8,
            132,
            2,
            9,
            256
          ],
          "val": [],
          "world": 11,
          "class": "K"
        }
      }
    },
    {
      "run_index": 41,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>F",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 11,
      "psi_size": 13,
      "known_separation_size": 11,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 12,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 7,
        "frame_metrics": {
          "n": 12,
          "edge_count": 25,
          "density": 0.1736111111111111,
          "loops": 2,
          "dead_ends": 1,
          "max_outdegree": 5,
          "max_indegree": 5,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 11,
          "path_similarity": 0.05190053731909961,
          "cycle_similarity": 0.04230817813834278,
          "star_similarity": 0.011795576663431728,
          "template_similarity": 0.05190053731909961,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 12,
          "succ": [
            16,
            276,
            72,
            3080,
            214,
            512,
            264,
            96,
            8,
            1048,
            17,
            0
          ],
          "val": [],
          "world": 7,
          "class": "K"
        }
      }
    },
    {
      "run_index": 42,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<><>[]<><>[]<><>T",
      "psi": "[]<><>[]<><>[]<><>[]<><>T",
      "phi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 11,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 4,
        "frame_metrics": {
          "n": 6,
          "edge_count": 7,
          "density": 0.19444444444444445,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.3980729503187718,
          "cycle_similarity": 0.35270071870442254,
          "star_similarity": 0.04776875403825262,
          "template_similarity": 0.3980729503187718,
          "novelty_score": 0.6992603830145615,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            17,
            40,
            2,
            4,
            8
          ],
          "val": [],
          "world": 4,
          "class": "K"
        }
      }
    },
    {
      "run_index": 43,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[][]<>[][]<>[][]F",
      "psi": "<>[][]<>[][]<>[][]<>[][]F",
      "phi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 11,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 4,
        "frame_metrics": {
          "n": 6,
          "edge_count": 7,
          "density": 0.19444444444444445,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.3980729503187718,
          "cycle_similarity": 0.35270071870442254,
          "star_similarity": 0.04776875403825262,
          "template_similarity": 0.3980729503187718,
          "novelty_score": 0.6992603830145615,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            17,
            40,
            2,
            4,
            8
          ],
          "val": [],
          "world": 4,
          "class": "K"
        }
      }
    },
    {
      "run_index": 44,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<><>[]<><>[]<>T",
      "psi": "<>[]<><>[]<><>[]<><>[]<>T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 6,
          "edge_count": 6,
          "density": 0.16666666666666666,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 3,
          "largest_scc": 4,
          "path_similarity": 0.7054014374088451,
          "cycle_similarity": 0.6666666666666666,
          "star_similarity": 0.05643211499270761,
          "template_similarity": 0.7054014374088451,
          "novelty_score": 0.3852652292578216,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            2,
            16,
            0,
            4,
            40,
            1
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 45,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><>[]<><>[]<><>[]T",
      "psi": "<><>[]<><>[]<><>[]<><>[]T",
      "phi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 2,
        "frame_metrics": {
          "n": 6,
          "edge_count": 7,
          "density": 0.19444444444444445,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.3980729503187718,
          "cycle_similarity": 0.35270071870442254,
          "star_similarity": 0.04776875403825262,
          "template_similarity": 0.3980729503187718,
          "novelty_score": 0.6992603830145615,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            17,
            40,
            2,
            4,
            8
          ],
          "val": [],
          "world": 2,
          "class": "K"
        }
      }
    },
    {
      "run_index": 46,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><>T",
      "psi": "<><><><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 10,
          "edge_count": 19,
          "density": 0.19,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 5,
          "max_indegree": 5,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 10,
          "largest_scc": 1,
          "path_similarity": 0.09196986029286058,
          "cycle_similarity": 0.06505114555849587,
          "star_similarity": 0.020437746731746798,
          "template_similarity": 0.09196986029286058,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            8,
            160,
            0,
            32,
            516,
            4,
            170,
            256,
            61,
            33
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 47,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][][][]F",
      "psi": "[][][][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 10,
          "edge_count": 19,
          "density": 0.19,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 5,
          "max_indegree": 5,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 10,
          "largest_scc": 1,
          "path_similarity": 0.09196986029286058,
          "cycle_similarity": 0.06505114555849587,
          "star_similarity": 0.020437746731746798,
          "template_similarity": 0.09196986029286058,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            8,
            160,
            0,
            32,
            516,
            4,
            170,
            256,
            61,
            33
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 48,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][]<>[][]<>[][]<>F",
      "psi": "[][]<>[][]<>[][]<>[][]<>F",
      "phi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 2,
        "frame_metrics": {
          "n": 6,
          "edge_count": 7,
          "density": 0.19444444444444445,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.3980729503187718,
          "cycle_similarity": 0.35270071870442254,
          "star_similarity": 0.04776875403825262,
          "template_similarity": 0.3980729503187718,
          "novelty_score": 0.6992603830145615,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            17,
            40,
            2,
            4,
            8
          ],
          "val": [],
          "world": 2,
          "class": "K"
        }
      }
    },
    {
      "run_index": 49,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[][]<>[][]<>[]F",
      "psi": "[]<>[][]<>[][]<>[][]<>[]F",
      "phi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 6,
          "edge_count": 6,
          "density": 0.16666666666666666,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 3,
          "largest_scc": 4,
          "path_similarity": 0.7054014374088451,
          "cycle_similarity": 0.6666666666666666,
          "star_similarity": 0.05643211499270761,
          "template_similarity": 0.7054014374088451,
          "novelty_score": 0.3852652292578216,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            2,
            16,
            0,
            4,
            40,
            1
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 50,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>T",
      "psi": "[]<>[]<>[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 9,
      "psi_size": 11,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "control_roles": [
        "alternating_BD_4_vs_5"
      ],
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 2,
        "frame_metrics": {
          "n": 10,
          "edge_count": 11,
          "density": 0.11,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 5,
          "largest_scc": 4,
          "path_similarity": 0.5239876819699084,
          "cycle_similarity": 0.4433703348376201,
          "star_similarity": 0.01819401673506626,
          "template_similarity": 0.5239876819699084,
          "novelty_score": 0.5680123180300916,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            8,
            512,
            64,
            2,
            528,
            3,
            32,
            128,
            256
          ],
          "val": [],
          "world": 2,
          "class": "K"
        }
      }
    },
    {
      "run_index": 51,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]F",
      "psi": "<>[]<>[]<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 9,
      "psi_size": 11,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 2,
        "frame_metrics": {
          "n": 10,
          "edge_count": 11,
          "density": 0.11,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 5,
          "largest_scc": 4,
          "path_similarity": 0.5239876819699084,
          "cycle_similarity": 0.4433703348376201,
          "star_similarity": 0.01819401673506626,
          "template_similarity": 0.5239876819699084,
          "novelty_score": 0.5680123180300916,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            8,
            512,
            64,
            2,
            528,
            3,
            32,
            128,
            256
          ],
          "val": [],
          "world": 2,
          "class": "K"
        }
      }
    },
    {
      "run_index": 52,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]T",
      "psi": "<>[]<>[]<>[]<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 9,
      "psi_size": 11,
      "known_separation_size": 9,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 9,
        "frame_metrics": {
          "n": 10,
          "edge_count": 11,
          "density": 0.11,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 5,
          "largest_scc": 4,
          "path_similarity": 0.5239876819699084,
          "cycle_similarity": 0.4433703348376201,
          "star_similarity": 0.01819401673506626,
          "template_similarity": 0.5239876819699084,
          "novelty_score": 0.5680123180300916,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            8,
            512,
            64,
            2,
            528,
            3,
            32,
            128,
            256
          ],
          "val": [],
          "world": 9,
          "class": "K"
        }
      }
    },
    {
      "run_index": 53,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><>T",
      "psi": "<><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 9,
      "psi_size": 11,
      "known_separation_size": 9,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 7,
        "frame_metrics": {
          "n": 10,
          "edge_count": 16,
          "density": 0.16,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 4,
          "max_indegree": 4,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 10,
          "largest_scc": 1,
          "path_similarity": 0.12414632594785238,
          "cycle_similarity": 0.08780986177504424,
          "star_similarity": 0.022070457946284868,
          "template_similarity": 0.12414632594785238,
          "novelty_score": 0.9798536740521477,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            5,
            512,
            96,
            3,
            256,
            2,
            60,
            17,
            1
          ],
          "val": [],
          "world": 7,
          "class": "K"
        }
      }
    },
    {
      "run_index": 54,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][][]F",
      "psi": "[][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 9,
      "psi_size": 11,
      "known_separation_size": 9,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 7,
        "frame_metrics": {
          "n": 10,
          "edge_count": 16,
          "density": 0.16,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 4,
          "max_indegree": 4,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 10,
          "largest_scc": 1,
          "path_similarity": 0.12414632594785238,
          "cycle_similarity": 0.08780986177504424,
          "star_similarity": 0.022070457946284868,
          "template_similarity": 0.12414632594785238,
          "novelty_score": 0.9798536740521477,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            5,
            512,
            96,
            3,
            256,
            2,
            60,
            17,
            1
          ],
          "val": [],
          "world": 7,
          "class": "K"
        }
      }
    },
    {
      "run_index": 55,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>F",
      "psi": "[]<>[]<>[]<>[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 9,
      "psi_size": 11,
      "known_separation_size": 9,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 9,
        "frame_metrics": {
          "n": 10,
          "edge_count": 11,
          "density": 0.11,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 5,
          "largest_scc": 4,
          "path_similarity": 0.5239876819699084,
          "cycle_similarity": 0.4433703348376201,
          "star_similarity": 0.01819401673506626,
          "template_similarity": 0.5239876819699084,
          "novelty_score": 0.5680123180300916,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            8,
            512,
            64,
            2,
            528,
            3,
            32,
            128,
            256
          ],
          "val": [],
          "world": 9,
          "class": "K"
        }
      }
    },
    {
      "run_index": 56,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><>T",
      "psi": "<><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 8,
      "psi_size": 9,
      "known_separation_size": 8,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "control_roles": [
        "diamond_depth_7_vs_8"
      ],
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 2,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 8,
          "largest_scc": 1,
          "path_similarity": 0.6756616910413309,
          "cycle_similarity": 0.5625,
          "star_similarity": 0.03151774652087841,
          "template_similarity": 0.6756616910413309,
          "novelty_score": 0.3853383089586691,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            1,
            128,
            32,
            64,
            2,
            8,
            48
          ],
          "val": [],
          "world": 2,
          "class": "K"
        }
      }
    },
    {
      "run_index": 57,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][]F",
      "psi": "[][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 8,
      "psi_size": 9,
      "known_separation_size": 8,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "control_roles": [
        "box_depth_7_vs_8"
      ],
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 2,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 8,
          "largest_scc": 1,
          "path_similarity": 0.6756616910413309,
          "cycle_similarity": 0.5625,
          "star_similarity": 0.03151774652087841,
          "template_similarity": 0.6756616910413309,
          "novelty_score": 0.3853383089586691,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            1,
            128,
            32,
            64,
            2,
            8,
            48
          ],
          "val": [],
          "world": 2,
          "class": "K"
        }
      }
    },
    {
      "run_index": 58,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>T",
      "psi": "[]<>[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 9,
      "known_separation_size": 8,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "control_roles": [
        "alternating_BD_3_vs_4"
      ],
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 8,
          "edge_count": 16,
          "density": 0.25,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 4,
          "max_indegree": 3,
          "reciprocal_pairs": 3,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.015218084407422644,
          "cycle_similarity": 0.011496232536607573,
          "star_similarity": 0.023189461954167837,
          "template_similarity": 0.023189461954167837,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            21,
            8,
            208,
            2,
            136,
            96,
            46
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 59,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]F",
      "psi": "<>[]<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 9,
      "known_separation_size": 8,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 8,
          "edge_count": 16,
          "density": 0.25,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 4,
          "max_indegree": 3,
          "reciprocal_pairs": 3,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.015218084407422644,
          "cycle_similarity": 0.011496232536607573,
          "star_similarity": 0.023189461954167837,
          "template_similarity": 0.023189461954167837,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            21,
            8,
            208,
            2,
            136,
            96,
            46
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 60,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><>T",
      "psi": "<><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 10,
      "known_separation_size": 7,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 8,
          "largest_scc": 1,
          "path_similarity": 0.5791385923211407,
          "cycle_similarity": 0.375,
          "star_similarity": 0.06303549304175682,
          "template_similarity": 0.5791385923211407,
          "novelty_score": 0.4968614076788593,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            0,
            16,
            128,
            2,
            10,
            5,
            64
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 61,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][]F",
      "psi": "[][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 10,
      "known_separation_size": 7,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 8,
          "largest_scc": 1,
          "path_similarity": 0.5791385923211407,
          "cycle_similarity": 0.375,
          "star_similarity": 0.06303549304175682,
          "template_similarity": 0.5791385923211407,
          "novelty_score": 0.4968614076788593,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            0,
            16,
            128,
            2,
            10,
            5,
            64
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 62,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]T",
      "psi": "<>[]<>[]<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 9,
      "known_separation_size": 7,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 8,
          "edge_count": 10,
          "density": 0.15625,
          "loops": 2,
          "dead_ends": 2,
          "max_outdegree": 3,
          "max_indegree": 3,
          "reciprocal_pairs": 1,
          "weak_components": 2,
          "scc_count": 7,
          "largest_scc": 2,
          "path_similarity": 0.17450704344302032,
          "cycle_similarity": 0.1095188601194163,
          "star_similarity": 0.07363813701331845,
          "template_similarity": 0.17450704344302032,
          "novelty_score": 0.9389929565569797,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            0,
            6,
            4,
            132,
            16,
            32,
            152
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 63,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><>T",
      "psi": "<><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 9,
      "known_separation_size": 7,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 8,
          "largest_scc": 1,
          "path_similarity": 0.5791385923211407,
          "cycle_similarity": 0.375,
          "star_similarity": 0.06303549304175682,
          "template_similarity": 0.5791385923211407,
          "novelty_score": 0.4968614076788593,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "TOP"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            0,
            16,
            128,
            2,
            10,
            5,
            64
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 64,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][]F",
      "psi": "[][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 9,
      "known_separation_size": 7,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 8,
          "largest_scc": 1,
          "path_similarity": 0.5791385923211407,
          "cycle_similarity": 0.375,
          "star_similarity": 0.06303549304175682,
          "template_similarity": 0.5791385923211407,
          "novelty_score": 0.4968614076788593,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            0,
            16,
            128,
            2,
            10,
            5,
            64
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 65,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>F",
      "psi": "[]<>[]<>[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 9,
      "known_separation_size": 7,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 8,
          "edge_count": 10,
          "density": 0.15625,
          "loops": 2,
          "dead_ends": 2,
          "max_outdegree": 3,
          "max_indegree": 3,
          "reciprocal_pairs": 1,
          "weak_components": 2,
          "scc_count": 7,
          "largest_scc": 2,
          "path_similarity": 0.17450704344302032,
          "cycle_similarity": 0.1095188601194163,
          "star_similarity": 0.07363813701331845,
          "template_similarity": 0.17450704344302032,
          "novelty_score": 0.9389929565569797,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOT"
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            0,
            6,
            4,
            132,
            16,
            32,
            152
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 66,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><>T",
      "psi": "<><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 8,
      "known_separation_size": 7,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 8,
          "largest_scc": 1,
          "path_similarity": 0.5791385923211407,
          "cycle_similarity": 0.375,
          "star_similarity": 0.06303549304175682,
          "template_similarity": 0.5791385923211407,
          "novelty_score": 0.4968614076788593,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            0,
            16,
            128,
            2,
            10,
            5,
            64
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 67,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][]F",
      "psi": "[][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 8,
      "known_separation_size": 7,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 8,
          "density": 0.125,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 8,
          "largest_scc": 1,
          "path_similarity": 0.5791385923211407,
          "cycle_similarity": 0.375,
          "star_similarity": 0.06303549304175682,
          "template_similarity": 0.5791385923211407,
          "novelty_score": 0.4968614076788593,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            0,
            16,
            128,
            2,
            10,
            5,
            64
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 68,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><>T",
      "psi": "<><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 6,
      "psi_size": 7,
      "known_separation_size": 6,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "control_roles": [
        "diamond_depth_5_vs_6"
      ],
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 6,
          "edge_count": 8,
          "density": 0.2222222222222222,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 6,
          "largest_scc": 1,
          "path_similarity": 0.2021768865708778,
          "cycle_similarity": 0.11942188509563154,
          "star_similarity": 0.06065306597126334,
          "template_similarity": 0.2021768865708778,
          "novelty_score": 0.8871564467624556,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            1,
            2,
            22,
            4,
            9
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 69,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][]F",
      "psi": "[][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 6,
      "psi_size": 7,
      "known_separation_size": 6,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "control_roles": [
        "box_depth_5_vs_6"
      ],
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 6,
          "edge_count": 8,
          "density": 0.2222222222222222,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 6,
          "largest_scc": 1,
          "path_similarity": 0.2021768865708778,
          "cycle_similarity": 0.11942188509563154,
          "star_similarity": 0.06065306597126334,
          "template_similarity": 0.2021768865708778,
          "novelty_score": 0.8871564467624556,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            1,
            2,
            22,
            4,
            9
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 70,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>T",
      "psi": "[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 5,
      "psi_size": 7,
      "known_separation_size": 6,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "control_roles": [
        "alternating_BD_2_vs_3"
      ],
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 4,
        "frame_metrics": {
          "n": 6,
          "edge_count": 5,
          "density": 0.1388888888888889,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 6,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.5878345311740376,
          "star_similarity": 0.03333333333333333,
          "template_similarity": 1.0,
          "novelty_score": 0.049333333333333326,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "TOP"
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "TOP"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "TOP"
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            1,
            32,
            4,
            8,
            2
          ],
          "val": [],
          "world": 4,
          "class": "K"
        }
      }
    },
    {
      "run_index": 71,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]F",
      "psi": "<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 5,
      "psi_size": 7,
      "known_separation_size": 6,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 4,
        "frame_metrics": {
          "n": 6,
          "edge_count": 5,
          "density": 0.1388888888888889,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 6,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.5878345311740376,
          "star_similarity": 0.03333333333333333,
          "template_similarity": 1.0,
          "novelty_score": 0.049333333333333326,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOT"
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOT"
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOT"
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            0,
            1,
            32,
            4,
            8,
            2
          ],
          "val": [],
          "world": 4,
          "class": "K"
        }
      }
    },
    {
      "run_index": 72,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[][]<>[][]<>[][]<>[][]<>[][]((p -> p))",
      "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]<>[][]((p -> p))",
      "phi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box ((p \\to p))",
      "psi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box ((p \\to p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 21,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 256,
        "valuation_index": 0,
        "world": 3,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "IMP",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "BOX",
                                                  [
                                                    "IMP",
                                                    [
                                                      "VAR",
                                                      0
                                                    ],
                                                    [
                                                      "VAR",
                                                      0
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "BOX",
                                                  [
                                                    "IMP",
                                                    [
                                                      "VAR",
                                                      0
                                                    ],
                                                    [
                                                      "VAR",
                                                      0
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "IMP",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [
            0
          ],
          "world": 3,
          "class": "K"
        }
      }
    },
    {
      "run_index": 73,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<><>[]<><>[]<><>[]<><>[]<>((p -> p))",
      "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<><>[]<>((p -> p))",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond ((p \\to p))",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond ((p \\to p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 21,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1024,
        "valuation_index": 0,
        "world": 9,
        "frame_metrics": {
          "n": 10,
          "edge_count": 10,
          "density": 0.1,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 4,
          "largest_scc": 7,
          "path_similarity": 0.4234639116408291,
          "cycle_similarity": 0.48,
          "star_similarity": 0.04021499635715376,
          "template_similarity": 0.48,
          "novelty_score": 0.6120000000000001,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "IMP",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "IMP",
                                                    [
                                                      "VAR",
                                                      0
                                                    ],
                                                    [
                                                      "VAR",
                                                      0
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "IMP",
                                                    [
                                                      "VAR",
                                                      0
                                                    ],
                                                    [
                                                      "VAR",
                                                      0
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "IMP",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            0,
            2,
            516,
            8,
            16,
            32,
            72,
            128,
            256
          ],
          "val": [
            0
          ],
          "world": 9,
          "class": "K"
        }
      }
    },
    {
      "run_index": 74,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><>[]<><>[]<><>[]<><>[]<><>[]((p -> p))",
      "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]<><>[]((p -> p))",
      "phi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box ((p \\to p))",
      "psi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box ((p \\to p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 21,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1024,
        "valuation_index": 0,
        "world": 8,
        "frame_metrics": {
          "n": 10,
          "edge_count": 9,
          "density": 0.09,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 3,
          "largest_scc": 8,
          "path_similarity": 0.5850000000000001,
          "cycle_similarity": 0.5700475733626545,
          "star_similarity": 0.044444444444444446,
          "template_similarity": 0.5850000000000001,
          "novelty_score": 0.48699999999999993,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "IMP",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "IMP",
                                                    [
                                                      "VAR",
                                                      0
                                                    ],
                                                    [
                                                      "VAR",
                                                      0
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "IMP",
                                                    [
                                                      "VAR",
                                                      0
                                                    ],
                                                    [
                                                      "VAR",
                                                      0
                                                    ]
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "IMP",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            0,
            514,
            4,
            8,
            16,
            32,
            64,
            128,
            256
          ],
          "val": [
            0
          ],
          "world": 8,
          "class": "K"
        }
      }
    },
    {
      "run_index": 75,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><><><><><><><>((p -> p))",
      "psi": "<><><><><><><><><><><><><><><><><><>((p -> p))",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond ((p \\to p))",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond ((p \\to p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 21,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 76,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]((p & ~p))",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]((p & ~p))",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box ((p \\land \\neg p))",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box ((p \\land \\neg p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 20,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 77,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>((~p | p))",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>((~p | p))",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond ((\\neg p \\lor p))",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond ((\\neg p \\lor p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 20,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 78,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>((p -> p))",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>((p -> p))",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond ((p \\to p))",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond ((p \\to p))",
      "variables": 1,
      "phi_size": 17,
      "psi_size": 19,
      "known_separation_size": 16,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 79,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][][][][][][][][][][][][][]((p & ~p))",
      "psi": "[][][][][][][][][][][][][][][][]((p & ~p))",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box ((p \\land \\neg p))",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box ((p \\land \\neg p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 20,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 80,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>((p & ~p))",
      "psi": "[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>((p & ~p))",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond ((p \\land \\neg p))",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond ((p \\land \\neg p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 20,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 81,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]((~p | p))",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]((~p | p))",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box ((\\neg p \\lor p))",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box ((\\neg p \\lor p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 20,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 82,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><><><><><><>((~p | p))",
      "psi": "<><><><><><><><><><><><><><><><>((~p | p))",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond ((\\neg p \\lor p))",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond ((\\neg p \\lor p))",
      "variables": 1,
      "phi_size": 18,
      "psi_size": 20,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 83,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]((p -> p))",
      "psi": "<>[]<>[]<>[]<>[]<>[]<>[]<>[]<>[]((p -> p))",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box ((p \\to p))",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box ((p \\to p))",
      "variables": 1,
      "phi_size": 17,
      "psi_size": 19,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 84,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><><><><><><><><><><><><><>((p -> p))",
      "psi": "<><><><><><><><><><><><><><><><>((p -> p))",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond ((p \\to p))",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond ((p \\to p))",
      "variables": 1,
      "phi_size": 17,
      "psi_size": 19,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 85,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<><>[]<><>[]<><>[]<><>[]((p & ~p))",
      "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]((p & ~p))",
      "phi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box ((p \\land \\neg p))",
      "psi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box ((p \\land \\neg p))",
      "variables": 1,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 256,
        "valuation_index": 0,
        "world": 1,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "AND",
                                        [
                                          "VAR",
                                          0
                                        ],
                                        [
                                          "NOT",
                                          [
                                            "VAR",
                                            0
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "AND",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "NOT",
                                                [
                                                  "VAR",
                                                  0
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "AND",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "NOT",
                                                [
                                                  "VAR",
                                                  0
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "AND",
                                        [
                                          "VAR",
                                          0
                                        ],
                                        [
                                          "NOT",
                                          [
                                            "VAR",
                                            0
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [
            0
          ],
          "world": 1,
          "class": "K"
        }
      }
    },
    {
      "run_index": 86,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][]<>[][]<>[][]<>[][]<>((~p | p))",
      "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>((~p | p))",
      "phi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond ((\\neg p \\lor p))",
      "psi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond ((\\neg p \\lor p))",
      "variables": 1,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 256,
        "valuation_index": 0,
        "world": 1,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "OR",
                                        [
                                          "NOT",
                                          [
                                            "VAR",
                                            0
                                          ]
                                        ],
                                        [
                                          "VAR",
                                          0
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "OR",
                                              [
                                                "NOT",
                                                [
                                                  "VAR",
                                                  0
                                                ]
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "OR",
                                              [
                                                "NOT",
                                                [
                                                  "VAR",
                                                  0
                                                ]
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "OR",
                                        [
                                          "NOT",
                                          [
                                            "VAR",
                                            0
                                          ]
                                        ],
                                        [
                                          "VAR",
                                          0
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [
            0
          ],
          "world": 1,
          "class": "K"
        }
      }
    },
    {
      "run_index": 87,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "[][]<>[][]<>[][]<>[][]<>((p -> p))",
      "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>((p -> p))",
      "phi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond ((p \\to p))",
      "psi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond ((p \\to p))",
      "variables": 1,
      "phi_size": 15,
      "psi_size": 18,
      "known_separation_size": 15,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 256,
        "valuation_index": 0,
        "world": 1,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "IMP",
                                        [
                                          "VAR",
                                          0
                                        ],
                                        [
                                          "VAR",
                                          0
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "IMP",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "IMP",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "VAR",
                                                0
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "IMP",
                                        [
                                          "VAR",
                                          0
                                        ],
                                        [
                                          "VAR",
                                          0
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [
            0
          ],
          "world": 1,
          "class": "K"
        }
      }
    },
    {
      "run_index": 88,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[][]<>[][]<>[][]<>[][]((p & ~p))",
      "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]((p & ~p))",
      "phi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box ((p \\land \\neg p))",
      "psi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box ((p \\land \\neg p))",
      "variables": 1,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 14,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 8,
        "verified": true,
        "nfail_valuations": 256,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 8,
          "edge_count": 10,
          "density": 0.15625,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 2,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 3,
          "largest_scc": 5,
          "path_similarity": 0.32216684943326823,
          "cycle_similarity": 0.2920502936517768,
          "star_similarity": 0.02454604567110615,
          "template_similarity": 0.32216684943326823,
          "novelty_score": 0.8093331505667318,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "AND",
                                        [
                                          "VAR",
                                          0
                                        ],
                                        [
                                          "NOT",
                                          [
                                            "VAR",
                                            0
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "AND",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "NOT",
                                                [
                                                  "VAR",
                                                  0
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "AND",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "NOT",
                                                [
                                                  "VAR",
                                                  0
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "AND",
                                        [
                                          "VAR",
                                          0
                                        ],
                                        [
                                          "NOT",
                                          [
                                            "VAR",
                                            0
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            5,
            2,
            132,
            8,
            16,
            32,
            65
          ],
          "val": [
            0
          ],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 89,
      "source": "indistinguishability_mining_h100",
      "category": "late_template_witness",
      "phi": "<>[]<><>[]<><>[]<><>[]<>((p & ~p))",
      "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<>((p & ~p))",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond ((p \\land \\neg p))",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond ((p \\land \\neg p))",
      "variables": 1,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": 14,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 6,
        "verified": true,
        "nfail_valuations": 64,
        "valuation_index": 0,
        "world": 3,
        "frame_metrics": {
          "n": 6,
          "edge_count": 9,
          "density": 0.25,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 4,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 5,
          "path_similarity": 0.17113903967753066,
          "cycle_similarity": 0.15163266492815836,
          "star_similarity": 0.06845561587101227,
          "template_similarity": 0.17113903967753066,
          "novelty_score": 0.9261942936558027,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "AND",
                                        [
                                          "VAR",
                                          0
                                        ],
                                        [
                                          "NOT",
                                          [
                                            "VAR",
                                            0
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "AND",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "NOT",
                                                [
                                                  "VAR",
                                                  0
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "AND",
                                              [
                                                "VAR",
                                                0
                                              ],
                                              [
                                                "NOT",
                                                [
                                                  "VAR",
                                                  0
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "AND",
                                        [
                                          "VAR",
                                          0
                                        ],
                                        [
                                          "NOT",
                                          [
                                            "VAR",
                                            0
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 6,
          "succ": [
            2,
            12,
            60,
            32,
            0,
            1
          ],
          "val": [
            0
          ],
          "world": 3,
          "class": "K"
        }
      }
    },
    {
      "run_index": 90,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][][][][][][][][][][]T",
      "psi": "[][][][][][][][][][][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 91,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][]<>[][]<>[][]<>[][]<>[][]<>T",
      "psi": "[][]<>[][]<>[][]<>[][]<>[][]<>[][]<>T",
      "phi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\top",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 10,
          "density": 0.15625,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 3,
          "largest_scc": 6,
          "path_similarity": 0.32216684943326823,
          "cycle_similarity": 0.24337524470981403,
          "star_similarity": 0.036819068506659225,
          "template_similarity": 0.32216684943326823,
          "novelty_score": 0.7718331505667317,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            82,
            16,
            2,
            4,
            128,
            8,
            0,
            9
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 92,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[]<>[][]<>[][]<>[][]<>[][]<>[]T",
      "psi": "[]<>[][]<>[][]<>[][]<>[][]<>[][]<>[]T",
      "phi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\top",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOX",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOX",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 93,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[]<><>[]<><>[]<><>[]<><>[]<><>T",
      "psi": "[]<><>[]<><>[]<><>[]<><>[]<><>[]<><>T",
      "phi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 9,
        "frame_metrics": {
          "n": 10,
          "edge_count": 9,
          "density": 0.09,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 3,
          "largest_scc": 8,
          "path_similarity": 0.5850000000000001,
          "cycle_similarity": 0.5700475733626545,
          "star_similarity": 0.044444444444444446,
          "template_similarity": 0.5850000000000001,
          "novelty_score": 0.48699999999999993,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "DIA",
                                                [
                                                  "DIA",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "BOX",
                                              [
                                                "DIA",
                                                [
                                                  "DIA",
                                                  [
                                                    "TOP"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "BOX",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "BOX",
                                        [
                                          "DIA",
                                          [
                                            "DIA",
                                            [
                                              "TOP"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            0,
            514,
            4,
            8,
            16,
            32,
            64,
            128,
            256
          ],
          "val": [],
          "world": 9,
          "class": "K"
        }
      }
    },
    {
      "run_index": 94,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<>[][]<>[][]<>[][]<>[][]<>[][]F",
      "psi": "<>[][]<>[][]<>[][]<>[][]<>[][]<>[][]F",
      "phi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\Diamond \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 9,
        "frame_metrics": {
          "n": 10,
          "edge_count": 9,
          "density": 0.09,
          "loops": 0,
          "dead_ends": 2,
          "max_outdegree": 2,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 2,
          "scc_count": 3,
          "largest_scc": 8,
          "path_similarity": 0.5850000000000001,
          "cycle_similarity": 0.5700475733626545,
          "star_similarity": 0.044444444444444446,
          "template_similarity": 0.5850000000000001,
          "novelty_score": 0.48699999999999993,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "BOX",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "BOX",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            0,
            0,
            514,
            4,
            8,
            16,
            32,
            64,
            128,
            256
          ],
          "val": [],
          "world": 9,
          "class": "K"
        }
      }
    },
    {
      "run_index": 95,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<>[]<><>[]<><>[]<><>[]<><>[]<>F",
      "psi": "<>[]<><>[]<><>[]<><>[]<><>[]<><>[]<>F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\bot",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 13,
          "density": 0.203125,
          "loops": 1,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 1,
          "weak_components": 1,
          "scc_count": 2,
          "largest_scc": 7,
          "path_similarity": 0.06642654647920519,
          "cycle_similarity": 0.05018075892365534,
          "star_similarity": 0.025305351039697214,
          "template_similarity": 0.06642654647920519,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "DIA",
                                              [
                                                "BOX",
                                                [
                                                  "DIA",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "BOX",
                                    [
                                      "DIA",
                                      [
                                        "DIA",
                                        [
                                          "BOX",
                                          [
                                            "DIA",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            0,
            16,
            64,
            74,
            132,
            24,
            36,
            3
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 96,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><>[]<><>[]<><>[]<><>[]<><>[]F",
      "psi": "<><>[]<><>[]<><>[]<><>[]<><>[]<><>[]F",
      "phi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\Diamond \\Diamond \\Box \\bot",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 8,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 5,
        "frame_metrics": {
          "n": 8,
          "edge_count": 10,
          "density": 0.15625,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 3,
          "max_indegree": 2,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 3,
          "largest_scc": 6,
          "path_similarity": 0.32216684943326823,
          "cycle_similarity": 0.24337524470981403,
          "star_similarity": 0.036819068506659225,
          "template_similarity": 0.32216684943326823,
          "novelty_score": 0.7718331505667317,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "DIA",
                                              [
                                                "DIA",
                                                [
                                                  "BOX",
                                                  [
                                                    "BOT"
                                                  ]
                                                ]
                                              ]
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "BOX",
                                      [
                                        "DIA",
                                        [
                                          "DIA",
                                          [
                                            "BOX",
                                            [
                                              "BOT"
                                            ]
                                          ]
                                        ]
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 8,
          "succ": [
            82,
            16,
            2,
            4,
            128,
            8,
            0,
            9
          ],
          "val": [],
          "world": 5,
          "class": "K"
        }
      }
    },
    {
      "run_index": 97,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><><><><><><><><><><>F",
      "psi": "<><><><><><><><><><><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 16,
      "psi_size": 19,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 98,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][][][][][][][][][]T",
      "psi": "[][][][][][][][][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 15,
      "psi_size": 17,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 99,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><><><><><><><><><>F",
      "psi": "<><><><><><><><><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 15,
      "psi_size": 17,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 100,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][][][][][][][]T",
      "psi": "[][][][][][][][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 101,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><><><><><><><>F",
      "psi": "<><><><><><><><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 16,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 102,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][][][][][][][]T",
      "psi": "[][][][][][][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 15,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 103,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><><><><><><><>F",
      "psi": "<><><><><><><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 13,
      "psi_size": 15,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 104,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][][][][][]T",
      "psi": "[][][][][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 11,
      "psi_size": 13,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 105,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><><><><><>F",
      "psi": "<><><><><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 11,
      "psi_size": 13,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 106,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][][][][]T",
      "psi": "[][][][][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 107,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><><><><>F",
      "psi": "<><><><><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 13,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 108,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][][][]T",
      "psi": "[][][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 9,
      "psi_size": 11,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 109,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><><><>F",
      "psi": "<><><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 9,
      "psi_size": 11,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 110,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][][]T",
      "psi": "[][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 8,
      "psi_size": 9,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 111,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><><>F",
      "psi": "<><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 8,
      "psi_size": 9,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 112,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][]T",
      "psi": "[][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 10,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 113,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><>F",
      "psi": "<><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 10,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 114,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][]T",
      "psi": "[][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 9,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 115,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><>F",
      "psi": "<><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 9,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 116,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][][]T",
      "psi": "[][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 8,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 117,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><><>F",
      "psi": "<><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 7,
      "psi_size": 8,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 118,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][][]T",
      "psi": "[][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 6,
      "psi_size": 7,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 119,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><><>F",
      "psi": "<><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 6,
      "psi_size": 7,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 120,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][]T",
      "psi": "[][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 5,
      "psi_size": 7,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 121,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><>F",
      "psi": "<><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 5,
      "psi_size": 7,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 122,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][][]T",
      "psi": "[][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 5,
      "psi_size": 6,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 123,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><><>F",
      "psi": "<><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 5,
      "psi_size": 6,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 124,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][]T",
      "psi": "[][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 4,
      "psi_size": 7,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 125,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><>F",
      "psi": "<><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 4,
      "psi_size": 7,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 126,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][][]T",
      "psi": "[][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 4,
      "psi_size": 5,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 127,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><><>F",
      "psi": "<><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 4,
      "psi_size": 5,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 128,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "[][]T",
      "psi": "[][][][]T",
      "phi_latex": "\\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\top",
      "variables": 0,
      "phi_size": 3,
      "psi_size": 5,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 129,
      "source": "indistinguishability_mining_h100",
      "category": "template_resistant",
      "phi": "<><>F",
      "psi": "<><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "variables": 0,
      "phi_size": 3,
      "psi_size": 5,
      "known_separation_size": null,
      "known_witness_source": null,
      "exact_agree_through": 5,
      "adversarial_hit": null
    },
    {
      "run_index": 130,
      "source": "calibration_control",
      "category": "calibration_control",
      "phi": "<><><><><><><><><>T",
      "psi": "<><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 11,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 10,
          "edge_count": 19,
          "density": 0.19,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 5,
          "max_indegree": 5,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 10,
          "largest_scc": 1,
          "path_similarity": 0.09196986029286058,
          "cycle_similarity": 0.06505114555849587,
          "star_similarity": 0.020437746731746798,
          "template_similarity": 0.09196986029286058,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "TOP"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            8,
            160,
            0,
            32,
            516,
            4,
            170,
            256,
            61,
            33
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 131,
      "source": "calibration_control",
      "category": "calibration_control",
      "phi": "[][][][][][][][][]F",
      "psi": "[][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 10,
      "psi_size": 11,
      "known_separation_size": 10,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "erdos_renyi",
        "n": 10,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 6,
        "frame_metrics": {
          "n": 10,
          "edge_count": 19,
          "density": 0.19,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 5,
          "max_indegree": 5,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 10,
          "largest_scc": 1,
          "path_similarity": 0.09196986029286058,
          "cycle_similarity": 0.06505114555849587,
          "star_similarity": 0.020437746731746798,
          "template_similarity": 0.09196986029286058,
          "novelty_score": 1.0,
          "template_like": false
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOT"
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 10,
          "succ": [
            8,
            160,
            0,
            32,
            516,
            4,
            170,
            256,
            61,
            33
          ],
          "val": [],
          "world": 6,
          "class": "K"
        }
      }
    },
    {
      "run_index": 132,
      "source": "calibration_control",
      "category": "calibration_control",
      "phi": "<><><><><><><><><><><>T",
      "psi": "<><><><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "variables": 0,
      "phi_size": 12,
      "psi_size": 13,
      "known_separation_size": 12,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 12,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 11,
        "frame_metrics": {
          "n": 12,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 12,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.7730928761815841,
          "star_similarity": 0.007575757575757576,
          "template_similarity": 1.0,
          "novelty_score": 0.04266666666666666,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "TOP"
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "DIA",
                                      [
                                        "TOP"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "DIA",
                                  [
                                    "DIA",
                                    [
                                      "TOP"
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 12,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024
          ],
          "val": [],
          "world": 11,
          "class": "K"
        }
      }
    },
    {
      "run_index": 133,
      "source": "calibration_control",
      "category": "calibration_control",
      "phi": "[][][][][][][][][][][]F",
      "psi": "[][][][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "variables": 0,
      "phi_size": 12,
      "psi_size": 13,
      "known_separation_size": 12,
      "known_witness_source": "path",
      "exact_agree_through": 5,
      "adversarial_hit": {
        "strategy": "edge_flip_mutation",
        "n": 12,
        "verified": true,
        "nfail_valuations": 1,
        "valuation_index": 0,
        "world": 11,
        "frame_metrics": {
          "n": 12,
          "edge_count": 11,
          "density": 0.0763888888888889,
          "loops": 0,
          "dead_ends": 1,
          "max_outdegree": 1,
          "max_indegree": 1,
          "reciprocal_pairs": 0,
          "weak_components": 1,
          "scc_count": 12,
          "largest_scc": 1,
          "path_similarity": 1.0,
          "cycle_similarity": 0.7730928761815841,
          "star_similarity": 0.007575757575757576,
          "template_similarity": 1.0,
          "novelty_score": 0.04266666666666666,
          "template_like": true
        },
        "certificate": {
          "formula": [
            "AND",
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOT"
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "IMP",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOX",
                                      [
                                        "BOT"
                                      ]
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOX",
                                  [
                                    "BOX",
                                    [
                                      "BOT"
                                    ]
                                  ]
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          "n": 12,
          "succ": [
            0,
            1,
            2,
            4,
            8,
            16,
            32,
            64,
            128,
            256,
            512,
            1024
          ],
          "val": [],
          "world": 11,
          "class": "K"
        }
      }
    }
  ],
  "elapsed_sec": 85.57808474823833,
  "hardware": {
    "gpu": "NVIDIA H100 PCIe",
    "compute_capability": "9.0",
    "gpu_global_memory_bytes": 85028372480,
    "python": "3.12.13",
    "numpy": "2.4.6",
    "cupy": "14.1.1"
  }
}

==> anc/data/bp_summary_bp.json <==
{"tag": "bp", "n_formulas": 5624, "search_n": 4, "exact_correspondents": 3018, "frame_counts_per_n": {"1": 2, "2": 16, "3": 512, "4": 65536}, "revalidation": {"checked": 220, "confirmed": 220, "frames_each": 33554432}, "elapsed_sec": 231.13431334495544}

==> anc/data/census_bound_audit.json <==
{
  "protocol": "FMP-bound audit for the n<=5 census. Refutations are exact minimal-countermodel decisions; non-refutations are decisions only when the class FMP bound is within the searched prefix or an external K-validity proof is listed.",
  "formula_results": "figdata/formula_results_main5.json",
  "corpus_size": 7,
  "searched_n": 5,
  "classes": {
    "K": {
      "n_formulas": 5624,
      "searched_n": 5,
      "fmp_bound_histogram": {
        "2": 2,
        "4": 7,
        "8": 34,
        "16": 170,
        "32": 1001,
        "64": 3057,
        "128": 1352,
        "256": 1
      },
      "subformula_count_histogram": {
        "1": 2,
        "2": 7,
        "3": 34,
        "4": 170,
        "5": 1001,
        "6": 3057,
        "7": 1352,
        "8": 1
      },
      "refuted_by_countermodel_leq_searched_n": 5622,
      "valid_by_no_countermodel_within_fmp_bound": 1,
      "external_validity_proofs": 1,
      "no_countermodel_through_searched_n_only": 0,
      "true_decisions": 5624,
      "true_decision_fraction": 1.0
    },
    "T": {
      "n_formulas": 5624,
      "searched_n": 5,
      "fmp_bound_histogram": {
        "2": 2,
        "4": 7,
        "8": 34,
        "16": 170,
        "32": 1001,
        "64": 3057,
        "128": 1352,
        "256": 1
      },
      "subformula_count_histogram": {
        "1": 2,
        "2": 7,
        "3": 34,
        "4": 170,
        "5": 1001,
        "6": 3057,
        "7": 1352,
        "8": 1
      },
      "refuted_by_countermodel_leq_searched_n": 5194,
      "valid_by_no_countermodel_within_fmp_bound": 1,
      "external_validity_proofs": 0,
      "no_countermodel_through_searched_n_only": 429,
      "true_decisions": 5195,
      "true_decision_fraction": 0.923719772403983
    },
    "S4": {
      "n_formulas": 5624,
      "searched_n": 5,
      "fmp_bound_histogram": {
        "2": 2,
        "4": 7,
        "8": 34,
        "16": 170,
        "32": 1001,
        "64": 3057,
        "128": 1352,
        "256": 1
      },
      "subformula_count_histogram": {
        "1": 2,
        "2": 7,
        "3": 34,
        "4": 170,
        "5": 1001,
        "6": 3057,
        "7": 1352,
        "8": 1
      },
      "refuted_by_countermodel_leq_searched_n": 5146,
      "valid_by_no_countermodel_within_fmp_bound": 1,
      "external_validity_proofs": 0,
      "no_countermodel_through_searched_n_only": 477,
      "true_decisions": 5147,
      "true_decision_fraction": 0.9151849217638691
    },
    "S5": {
      "n_formulas": 5624,
      "searched_n": 5,
      "fmp_bound_histogram": {
        "2": 2,
        "3": 7,
        "4": 34,
        "5": 170,
        "6": 1001,
        "7": 3057,
        "8": 1352,
        "9": 1
      },
      "subformula_count_histogram": {
        "1": 2,
        "2": 7,
        "3": 34,
        "4": 170,
        "5": 1001,
        "6": 3057,
        "7": 1352,
        "8": 1
      },
      "refuted_by_countermodel_leq_searched_n": 5028,
      "valid_by_no_countermodel_within_fmp_bound": 43,
      "external_validity_proofs": 0,
      "no_countermodel_through_searched_n_only": 553,
      "true_decisions": 5071,
      "true_decision_fraction": 0.9016714082503556
    }
  },
  "external_K_valid_formulas": [
    {
      "class": "K",
      "ascii": "([]((p -> q)) -> ([]p -> []q))",
      "latex": "(\\Box ((p \\to q)) \\to (\\Box p \\to \\Box q))",
      "subformula_count": 8,
      "fmp_bound": 256,
      "searched_n": 5,
      "decision_reason": "external_K_validity_proof",
      "external_proof": "normal modal axiom K"
    },
    {
      "class": "K",
      "ascii": "(p -> p)",
      "latex": "(p \\to p)",
      "subformula_count": 2,
      "fmp_bound": 4,
      "searched_n": 5,
      "decision_reason": "no_countermodel_within_fmp_bound",
      "external_proof": "propositional tautology"
    }
  ]
}

==> anc/data/datashading_scale_h100.json <==
{
  "protocol": "10x corpus-scale semantic atlas datashading audit with bounded H100 verifier-yield measurement. Candidate methods suggest pairs; exact prefix scans and checked witnesses supply ground truth.",
  "seed": 20260613,
  "baseline": {
    "corpus_size": 10000,
    "corpus_digest": "b2392b232f863b7dc2357732e1f18379726e263f6205521636de00800c422043",
    "feature_shape": [
      10000,
      3602
    ],
    "formula_summary": {
      "size_min": 1,
      "size_max": 21,
      "modal_depth_min": 0,
      "modal_depth_max": 10,
      "boolean_composed": 8017,
      "unary_modal_only": 1983
    },
    "panel_families": {
      "1": {
        "exhaustive": 2
      },
      "2": {
        "exhaustive": 16
      },
      "3": {
        "exhaustive": 512
      },
      "4": {
        "cycle": 1,
        "fork": 1,
        "looped-path": 1,
        "out-star": 1,
        "path": 1,
        "random-mid": 145,
        "random-sparse": 437,
        "reverse-path": 1,
        "selected-dense": 436
      },
      "5": {
        "cycle": 1,
        "fork": 1,
        "looped-path": 1,
        "out-star": 1,
        "path": 1,
        "random-mid": 292,
        "random-sparse": 876,
        "reverse-path": 1,
        "selected-dense": 874
      }
    },
    "profile_timings": {
      "cache": false,
      "n1_sec": 0.5915186386555433,
      "n2_sec": 0.08310814574360847,
      "n3_sec": 0.09836769849061966,
      "n4_sec": 0.11014372110366821,
      "n5_sec": 0.09104440174996853
    },
    "pca": {
      "fit_sec": 0.4834000673145056,
      "explained_variance": [
        0.7950193285942078,
        0.15426135063171387,
        0.022662755101919174,
        0.011942322365939617,
        0.008620488457381725,
        0.0020336168818175793,
        0.0016499185003340244,
        0.0007007711101323366,
        0.0005008000880479813,
        0.0004351161769591272
      ],
      "explained_variance_sum": 0.9978264570236206
    },
    "datashading": {
      "points": 10000,
      "screen_bins": 1048576,
      "occupied_bins": 1180,
      "screen_coverage_fraction": 0.001125335693359375,
      "point_collision_fraction": 0.9242,
      "singleton_fraction": 0.0758,
      "max_bin_count": 1452,
      "p95_bin_count": 24.0,
      "p99_bin_count": 79.0,
      "mean_points_per_occupied_bin": 8.474576271186441,
      "occupancy_entropy_bits": 7.014014595482281,
      "scatter_draw_ops_radius": 250000,
      "scatter_covered_pixels_radius": 20247,
      "scatter_overdraw_factor_radius": 12.347508272830543,
      "datashade_draw_ops": 1180,
      "datashade_draw_op_reduction": 8.474576271186441,
      "label_overlap": {
        "sampled_labels": 1000,
        "label_box_px": [
          64,
          14
        ],
        "overlap_fraction": 0.974
      }
    }
  },
  "large": {
    "corpus_size": 100000,
    "corpus_digest": "6fd2b99c110f6ea51eb1b84f4d69595b23be6ace6f2fc926cbfcd2f8e4db14a1",
    "feature_shape": [
      100000,
      3602
    ],
    "formula_summary": {
      "size_min": 1,
      "size_max": 21,
      "modal_depth_min": 0,
      "modal_depth_max": 10,
      "boolean_composed": 93849,
      "unary_modal_only": 6151
    },
    "panel_families": {
      "1": {
        "exhaustive": 2
      },
      "2": {
        "exhaustive": 16
      },
      "3": {
        "exhaustive": 512
      },
      "4": {
        "cycle": 1,
        "fork": 1,
        "looped-path": 1,
        "out-star": 1,
        "path": 1,
        "random-mid": 145,
        "random-sparse": 437,
        "reverse-path": 1,
        "selected-dense": 436
      },
      "5": {
        "cycle": 1,
        "fork": 1,
        "looped-path": 1,
        "out-star": 1,
        "path": 1,
        "random-mid": 292,
        "random-sparse": 876,
        "reverse-path": 1,
        "selected-dense": 874
      }
    },
    "profile_timings": {
      "cache": false,
      "n1_sec": 0.7754074968397617,
      "n2_sec": 0.4131245259195566,
      "n3_sec": 0.5349485911428928,
      "n4_sec": 1.129319291561842,
      "n5_sec": 1.3432417400181293
    },
    "pca": {
      "fit_sec": 2.7328910641372204,
      "explained_variance": [
        0.8148910403251648,
        0.14938297867774963,
        0.017528053373098373,
        0.009115333668887615,
        0.004739480093121529,
        0.0012087346985936165,
        0.0009370895568281412,
        0.00047031877329573035,
        0.0003672553284559399,
        0.00019604573026299477
      ],
      "explained_variance_sum": 0.9988363981246948
    },
    "datashading": {
      "points": 100000,
      "screen_bins": 1048576,
      "occupied_bins": 2782,
      "screen_coverage_fraction": 0.0026531219482421875,
      "point_collision_fraction": 0.98611,
      "singleton_fraction": 0.01389,
      "max_bin_count": 21171,
      "p95_bin_count": 49.0,
      "p99_bin_count": 289.90000000000055,
      "mean_points_per_occupied_bin": 35.94536304816678,
      "occupancy_entropy_bits": 5.852545523638488,
      "scatter_draw_ops_radius": 2500000,
      "scatter_covered_pixels_radius": 39222,
      "scatter_overdraw_factor_radius": 63.739737902197746,
      "datashade_draw_ops": 2782,
      "datashade_draw_op_reduction": 35.94536304816678,
      "label_overlap": {
        "sampled_labels": 1000,
        "label_box_px": [
          64,
          14
        ],
        "overlap_fraction": 0.98
      }
    }
  },
  "scale_factor": 10.0,
  "candidate_limit_per_strategy": 2000,
  "strategies": [
    {
      "candidate_pairs": 2000,
      "stress_witnesses": 833,
      "certified_hits": 0,
      "hit_rate": 0.0,
      "first_hit_rank": null,
      "max_separation": null,
      "certified_hits_per_gpu_hour": 0.0,
      "separation_histogram": {
        "6": 0,
        "7": 0,
        "8": 0
      },
      "timings": {
        "unique_formulas": 2002,
        "stress_n6_sec": 0.2355842236429453,
        "stress_n6_survivors": 1167,
        "stress_n7_sec": 0.45956950820982456,
        "stress_n7_survivors": 1167,
        "stress_n8_sec": 0.8662566877901554,
        "stress_n8_survivors": 1167,
        "stress_witnesses": 833,
        "exact_n1_sec": 0.03690623864531517,
        "exact_n1_survivors": 0,
        "exact_n2_sec": 9.760260581970215e-07,
        "exact_n2_survivors": 0,
        "exact_n3_sec": 3.4831464290618896e-07,
        "exact_n3_survivors": 0,
        "exact_n4_sec": 1.3969838619232178e-07,
        "exact_n4_survivors": 0,
        "exact_n5_sec": 1.434236764907837e-07,
        "exact_n5_survivors": 0,
        "total_verifier_sec": 1.6065582484006882,
        "exact_sec": 0.03690784610807896,
        "stress_sec": 1.5614104196429253
      },
      "certificates": [],
      "strategy": "pca10_knn",
      "proposal": {
        "proposal_sec": 17.956637678667903
      }
    },
    {
      "candidate_pairs": 2000,
      "stress_witnesses": 320,
      "certified_hits": 0,
      "hit_rate": 0.0,
      "first_hit_rank": null,
      "max_separation": null,
      "certified_hits_per_gpu_hour": 0.0,
      "separation_histogram": {
        "6": 0,
        "7": 0,
        "8": 0
      },
      "timings": {
        "unique_formulas": 211,
        "stress_n6_sec": 0.37762683629989624,
        "stress_n6_survivors": 1680,
        "stress_n7_sec": 0.7523959204554558,
        "stress_n7_survivors": 1680,
        "stress_n8_sec": 1.4132797103375196,
        "stress_n8_survivors": 1680,
        "stress_witnesses": 320,
        "exact_n1_sec": 0.013244472444057465,
        "exact_n1_survivors": 0,
        "exact_n2_sec": 4.414469003677368e-07,
        "exact_n2_survivors": 0,
        "exact_n3_sec": 1.9744038581848145e-07,
        "exact_n3_survivors": 0,
        "exact_n4_sec": 1.434236764907837e-07,
        "exact_n4_survivors": 0,
        "exact_n5_sec": 1.1920928955078125e-07,
        "exact_n5_survivors": 0,
        "total_verifier_sec": 2.563613699749112,
        "exact_sec": 0.013245373964309692,
        "stress_sec": 2.5433024670928717
      },
      "certificates": [],
      "strategy": "datashade_dense_cells",
      "proposal": {
        "proposal_sec": 0.07934639044106007,
        "source_dense_cells": 2314
      }
    },
    {
      "candidate_pairs": 2000,
      "stress_witnesses": 1864,
      "certified_hits": 0,
      "hit_rate": 0.0,
      "first_hit_rank": null,
      "max_separation": null,
      "certified_hits_per_gpu_hour": 0.0,
      "separation_histogram": {
        "6": 0,
        "7": 0,
        "8": 0
      },
      "timings": {
        "unique_formulas": 3924,
        "stress_n6_sec": 0.2165700402110815,
        "stress_n6_survivors": 136,
        "stress_n7_sec": 0.6861039474606514,
        "stress_n7_survivors": 136,
        "stress_n8_sec": 1.2592477723956108,
        "stress_n8_survivors": 136,
        "stress_witnesses": 1864,
        "exact_n1_sec": 0.053023627027869225,
        "exact_n1_survivors": 148,
        "exact_n2_sec": 0.005826298147439957,
        "exact_n2_survivors": 7,
        "exact_n3_sec": 0.0006757490336894989,
        "exact_n3_survivors": 1,
        "exact_n4_sec": 0.001710493117570877,
        "exact_n4_survivors": 0,
        "exact_n5_sec": 2.4586915969848633e-07,
        "exact_n5_survivors": 0,
        "total_verifier_sec": 2.2317634411156178,
        "exact_sec": 0.061236413195729256,
        "stress_sec": 2.1619217600673437
      },
      "certificates": [],
      "strategy": "random_pairs",
      "proposal": {
        "proposal_sec": 0.008602211251854897
      }
    },
    {
      "candidate_pairs": 8,
      "stress_witnesses": 6,
      "certified_hits": 3,
      "hit_rate": 0.375,
      "first_hit_rank": 2,
      "max_separation": 8,
      "certified_hits_per_gpu_hour": 263116.3160449331,
      "separation_histogram": {
        "6": 1,
        "7": 1,
        "8": 1
      },
      "timings": {
        "unique_formulas": 10,
        "stress_n6_sec": 0.004501810297369957,
        "stress_n6_survivors": 4,
        "stress_n7_sec": 0.004483243450522423,
        "stress_n7_survivors": 3,
        "stress_n8_sec": 0.0040001049637794495,
        "stress_n8_survivors": 2,
        "stress_witnesses": 6,
        "exact_n1_sec": 0.00033897534012794495,
        "exact_n1_survivors": 6,
        "exact_n2_sec": 0.00029673054814338684,
        "exact_n2_survivors": 6,
        "exact_n3_sec": 0.00029894523322582245,
        "exact_n3_survivors": 5,
        "exact_n4_sec": 0.0015945658087730408,
        "exact_n4_survivors": 4,
        "exact_n5_sec": 0.023291684687137604,
        "exact_n5_survivors": 3,
        "total_verifier_sec": 0.04104648530483246,
        "exact_sec": 0.0258209016174078,
        "stress_sec": 0.01298515871167183
      },
      "certificates": [
        {
          "rank": 2,
          "phi": "[]<>[]<>T",
          "psi": "[]<>[]<>[]<>T",
          "separation_size": 6,
          "stress_family": "path",
          "verified": true
        },
        {
          "rank": 3,
          "phi": "[]<>[]<>[]<>T",
          "psi": "[]<>[]<>[]<>[]<>T",
          "separation_size": 8,
          "stress_family": "path",
          "verified": true
        },
        {
          "rank": 7,
          "phi": "<>[]<>[]<>[]T",
          "psi": "<>[]<>[]<>[]<>[]T",
          "separation_size": 7,
          "stress_family": "path",
          "verified": true
        }
      ],
      "strategy": "alternating_anchor_control",
      "proposal": {
        "proposal_sec": 0.0
      }
    }
  ],
  "compute_vs_yield_pareto": [
    "alternating_anchor_control"
  ],
  "elapsed_sec": 105.0785519015044,
  "hardware": {
    "gpu": "NVIDIA H100 PCIe",
    "python": "3.12.13",
    "numpy": "2.4.6",
    "cupy": "14.1.1"
  }
}

==> anc/data/embedding_benchmark_h100.json <==
{
  "protocol": "Embedding benchmark on the fixed picture-help universe; yield is measured against exact-prefix-certified late hits.",
  "seed": 20260613,
  "corpus_digest": "b2392b232f863b7dc2357732e1f18379726e263f6205521636de00800c422043",
  "fixed_pair_universe": 5467766,
  "certified_hits": 3522,
  "budget": 1000000,
  "methods": [
    {
      "method": "pca10",
      "dimensions": 10,
      "budgeted_pairs": 1000000,
      "exact_hits": 3337,
      "hit_rate": 0.003337,
      "certified_hit_recall": 0.947473026689381,
      "first_hit_rank": 16,
      "mean_ranked_distance": 0.0,
      "trustworthiness": 0.9840876551568495,
      "continuity": 0.9837558715113217,
      "clutter_fraction": 0.9861,
      "occupied_bins": 436,
      "occupancy_entropy_bits": 5.885900621156207,
      "fit_or_score_sec": 0.9913610778748989,
      "stability": 0.9999905226271034,
      "explained_variance_10": 0.9977800846099854
    },
    {
      "method": "parametric_umap2",
      "dimensions": 2,
      "budgeted_pairs": 1000000,
      "exact_hits": 1548,
      "hit_rate": 0.001548,
      "certified_hit_recall": 0.4395229982964225,
      "first_hit_rank": 28,
      "mean_ranked_distance": 0.0,
      "trustworthiness": 0.9817440457383585,
      "continuity": 0.9830611901000527,
      "clutter_fraction": 0.9999,
      "occupied_bins": 96,
      "occupancy_entropy_bits": 5.556321682427779,
      "fit_or_score_sec": 0.7713684309273958
    },
    {
      "method": "umap2",
      "dimensions": 2,
      "budgeted_pairs": 1000000,
      "exact_hits": 1426,
      "hit_rate": 0.001426,
      "certified_hit_recall": 0.40488358886996023,
      "first_hit_rank": 17,
      "mean_ranked_distance": 0.20484866201877594,
      "trustworthiness": 0.8189217482885729,
      "continuity": 0.685919235687956,
      "clutter_fraction": 0.9995,
      "occupied_bins": 276,
      "occupancy_entropy_bits": 7.597300993898116,
      "fit_or_score_sec": 1.148369850590825,
      "stability": 0.11085613089892334
    },
    {
      "method": "phate2",
      "dimensions": 2,
      "budgeted_pairs": 1000000,
      "exact_hits": 1353,
      "hit_rate": 0.001353,
      "certified_hit_recall": 0.3841567291311755,
      "first_hit_rank": 17,
      "mean_ranked_distance": 0.000651410548016429,
      "trustworthiness": 0.9252221169036334,
      "continuity": 0.9524348454073572,
      "clutter_fraction": 0.993,
      "occupied_bins": 397,
      "occupancy_entropy_bits": 6.478415723344034,
      "fit_or_score_sec": 0.81123729608953
    },
    {
      "method": "pca2",
      "dimensions": 2,
      "budgeted_pairs": 1000000,
      "exact_hits": 728,
      "hit_rate": 0.000728,
      "certified_hit_recall": 0.2067007382169222,
      "first_hit_rank": 62,
      "mean_ranked_distance": 0.0,
      "trustworthiness": 0.9790215301286391,
      "continuity": 0.985719100278342,
      "clutter_fraction": 0.9861,
      "occupied_bins": 436,
      "occupancy_entropy_bits": 5.885900621156207,
      "fit_or_score_sec": 0.7850994616746902,
      "stability": 0.9999905223011496,
      "explained_variance_2": 0.9505161046981812
    },
    {
      "method": "pca50",
      "dimensions": 50,
      "budgeted_pairs": 1000000,
      "exact_hits": 673,
      "hit_rate": 0.000673,
      "certified_hit_recall": 0.19108461101646793,
      "first_hit_rank": 60,
      "mean_ranked_distance": 0.0,
      "trustworthiness": 0.984850312194388,
      "continuity": 0.9824666215301286,
      "clutter_fraction": 0.9861,
      "occupied_bins": 436,
      "occupancy_entropy_bits": 5.885900621156207,
      "fit_or_score_sec": 1.7274023052304983,
      "stability": 0.9999905218474323,
      "explained_variance_50": 0.9998437762260437
    },
    {
      "method": "autoencoder2",
      "dimensions": 2,
      "budgeted_pairs": 1000000,
      "exact_hits": 664,
      "hit_rate": 0.000664,
      "certified_hit_recall": 0.18852924474730268,
      "first_hit_rank": 65,
      "mean_ranked_distance": 0.0,
      "trustworthiness": 0.7786468366809599,
      "continuity": 0.7831221846084405,
      "clutter_fraction": 0.9342,
      "occupied_bins": 1410,
      "occupancy_entropy_bits": 7.388770390996623,
      "fit_or_score_sec": 0.8054761234670877,
      "loss": 0.48072029037475583,
      "iterations": 23
    },
    {
      "method": "trimap2",
      "dimensions": 2,
      "budgeted_pairs": 1000000,
      "exact_hits": 402,
      "hit_rate": 0.000402,
      "certified_hit_recall": 0.1141396933560477,
      "first_hit_rank": 8743,
      "mean_ranked_distance": 0.06123751774430275,
      "trustworthiness": 0.945710885428421,
      "continuity": 0.8617751899495976,
      "clutter_fraction": 0.956,
      "occupied_bins": 1469,
      "occupancy_entropy_bits": 9.162571085092722,
      "fit_or_score_sec": 1.243442852050066
    },
    {
      "method": "spectral2",
      "dimensions": 2,
      "budgeted_pairs": 1000000,
      "exact_hits": 285,
      "hit_rate": 0.000285,
      "certified_hit_recall": 0.08091993185689948,
      "first_hit_rank": 7797,
      "mean_ranked_distance": 9.463163223699667e-06,
      "trustworthiness": 0.9544077634845407,
      "continuity": 0.9299511020838035,
      "clutter_fraction": 0.9998,
      "occupied_bins": 44,
      "occupancy_entropy_bits": 4.200925494530387,
      "fit_or_score_sec": 0.7696829829365015
    }
  ],
  "best_by_hits": {
    "method": "pca10",
    "dimensions": 10,
    "budgeted_pairs": 1000000,
    "exact_hits": 3337,
    "hit_rate": 0.003337,
    "certified_hit_recall": 0.947473026689381,
    "first_hit_rank": 16,
    "mean_ranked_distance": 0.0,
    "trustworthiness": 0.9840876551568495,
    "continuity": 0.9837558715113217,
    "clutter_fraction": 0.9861,
    "occupied_bins": 436,
    "occupancy_entropy_bits": 5.885900621156207,
    "fit_or_score_sec": 0.9913610778748989,
    "stability": 0.9999905226271034,
    "explained_variance_10": 0.9977800846099854
  },
  "elapsed_sec": 1307.7816033884883,
  "hardware": {
    "python": "3.12.13",
    "numpy": "2.4.6"
  }
}

==> anc/data/gpu_stress_h100.json <==
{
  "hardware": {
    "gpu": "NVIDIA H100 PCIe",
    "global_memory_bytes": 85028372480
  },
  "interpretation": "integer/bitwise semantics workload; a source-level uint32 bitwise calibration and measured HBM ceiling are reported. FP32 is device calibration only, and no dynamic-instruction efficiency is inferred without hardware counters.",
  "rows": [
    {
      "mode": "compute",
      "formula": "<>[]<>[]<>[]<>[]<>[](((p & q) & r))",
      "formula_size": 15,
      "modal_depth": 10,
      "variables": 3,
      "frames": 1048576,
      "valuations": 32768,
      "formula_evaluations": 34359738368,
      "elapsed_sec": 1.4267843859270215,
      "Gevals_per_sec": 24.08194167731624,
      "checksum": 34359738368,
      "resident_bytes": 25165824,
      "cupy_pool_used_bytes": 29360128,
      "device_used_bytes": 544079872,
      "nvml": {
        "samples": 145,
        "gpu_util_pct_mean": 98.27586206896552,
        "gpu_util_pct_max": 100.0,
        "memory_util_pct_mean": 0.0,
        "memory_util_pct_max": 0.0,
        "memory_used_mib_mean": 519.0,
        "memory_used_mib_max": 519.0,
        "power_w_mean": 253.67848275862073,
        "power_w_max": 273.8
      },
      "repeats": 10,
      "elapsed_sec_samples": [
        1.4268362559378147,
        1.4269852954894304,
        1.4267993941903114,
        1.4265507999807596,
        1.4268000982701778,
        1.4268055837601423,
        1.4267693776637316,
        1.4266598280519247,
        1.4266706313937902,
        1.4266613963991404
      ],
      "elapsed_sec_mean": 1.4267538661137222,
      "elapsed_sec_std": 0.00012157798520477993,
      "energy_nJ_per_evaluation": 10.533971311689157
    },
    {
      "mode": "memory",
      "formulas": 4096,
      "frames": 3145728,
      "cells": 12884901888,
      "elapsed_sec": 0.19062716607004404,
      "output_bytes": 51539607552,
      "minimum_semantic_bytes": 309237645312,
      "minimum_effective_GBps": 1622.2118373116543,
      "resident_bytes": 51602522112,
      "peak_cupy_pool_used_bytes": 51602522112,
      "peak_device_used_bytes": 52272431104,
      "checksum_sample": 163840.0,
      "nvml": {
        "samples": 21,
        "gpu_util_pct_mean": 90.04761904761905,
        "gpu_util_pct_max": 100.0,
        "memory_util_pct_mean": 90.0952380952381,
        "memory_util_pct_max": 100.0,
        "memory_used_mib_mean": 49851.0,
        "memory_used_mib_max": 49851.0,
        "power_w_mean": 303.6928571428572,
        "power_w_max": 347.97
      },
      "repeats": 10,
      "elapsed_sec_samples": [
        0.19309094175696373,
        0.1927511803805828,
        0.19264042936265469,
        0.19006462953984737,
        0.19074086658656597,
        0.19095377810299397,
        0.1905134655535221,
        0.19036176800727844,
        0.190360551699996,
        0.19050184078514576
      ],
      "elapsed_sec_mean": 0.1911979451775551,
      "elapsed_sec_std": 0.0011538906543781574,
      "energy_pJ_per_minimum_byte": 187.20912408464486
    },
    {
      "mode": "int32_bitwise_calibration",
      "operation_definition": "source-level uint32 XOR/AND/OR operations",
      "elements": 4194304,
      "iterations": 131072,
      "integer_operations": 13194139533312,
      "elapsed_sec": 0.6990925511345267,
      "TOPS": 18.873237187121802,
      "checksum_sample": 51347274832,
      "nvml": {
        "samples": 72,
        "gpu_util_pct_mean": 98.61111111111111,
        "gpu_util_pct_max": 100.0,
        "memory_util_pct_mean": 2.5833333333333335,
        "memory_util_pct_max": 77.0,
        "memory_used_mib_mean": 519.0,
        "memory_used_mib_max": 519.0,
        "power_w_mean": 197.23763888888888,
        "power_w_max": 326.19
      },
      "repeats": 10,
      "elapsed_sec_samples": [
        0.6997594144195318,
        0.6990940123796463,
        0.6990824826061726,
        0.6990856975317001,
        0.6990872677415609,
        0.6990816965699196,
        0.6990948487073183,
        0.6990910898894072,
        0.6991405040025711,
        0.69911421649158
      ],
      "elapsed_sec_mean": 0.6991631230339408,
      "elapsed_sec_std": 0.00021028425431964491
    },
    {
      "mode": "fp32_calibration",
      "elements": 4194304,
      "iterations": 262144,
      "flops": 17592186044416,
      "elapsed_sec": 0.47211703564971685,
      "TFLOPS": 37.26234114853752,
      "checksum_sample": 314.5455627441406,
      "nvml": {
        "samples": 49,
        "gpu_util_pct_mean": 92.81632653061224,
        "gpu_util_pct_max": 100.0,
        "memory_util_pct_mean": 0.0,
        "memory_util_pct_max": 0.0,
        "memory_used_mib_mean": 519.0,
        "memory_used_mib_max": 519.0,
        "power_w_mean": 229.0065306122449,
        "power_w_max": 243.75
      },
      "repeats": 10,
      "elapsed_sec_samples": [
        0.4722076151520014,
        0.4721313565969467,
        0.4721298851072788,
        0.47211722657084465,
        0.47210721112787724,
        0.47211691178381443,
        0.4721126165241003,
        0.4721170123666525,
        0.4720992874354124,
        0.4721170589327812
      ],
      "elapsed_sec_mean": 0.47212561815977094,
      "elapsed_sec_std": 3.031199143802533e-05
    },
    {
      "mode": "hbm_calibration",
      "elements": 4831838208,
      "bytes_per_array": 19327352832,
      "resident_bytes": 57982058496,
      "traffic_bytes_per_iteration": 57982058496,
      "elapsed_sec": 0.03273555915802717,
      "GBps": 1771.2255415005511,
      "device_used_bytes": 58526138368,
      "checksum_sample": 48.00320053100586,
      "nvml": {
        "samples": 12,
        "gpu_util_pct_mean": 75.16666666666667,
        "gpu_util_pct_max": 100.0,
        "memory_util_pct_mean": 68.5,
        "memory_util_pct_max": 100.0,
        "memory_used_mib_mean": 55815.0,
        "memory_used_mib_max": 55815.0,
        "power_w_mean": 198.41166666666663,
        "power_w_max": 228.29
      },
      "repeats": 30,
      "elapsed_sec_samples": [
        0.032774824649095535,
        0.03273625485599041,
        0.03272848017513752,
        0.03272556886076927,
        0.0327267050743103,
        0.032733507454395294,
        0.03273872658610344,
        0.03274254687130451,
        0.0327309500426054,
        0.032737141475081444,
        0.03273513913154602,
        0.0327286496758461,
        0.032722096890211105,
        0.03272034786641598,
        0.03273312747478485,
        0.032738927751779556,
        0.032737115398049355,
        0.03273786045610905,
        0.032735979184508324,
        0.032733285799622536,
        0.0327339842915535,
        0.03273691236972809,
        0.032736724242568016,
        0.032737381756305695,
        0.03273911401629448,
        0.032738909125328064,
        0.032734109088778496,
        0.03273461014032364,
        0.032736945897340775,
        0.032732823863625526
      ],
      "elapsed_sec_mean": 0.03273529168218374,
      "elapsed_sec_std": 9.080790190092095e-06
    }
  ]
}

==> anc/data/mirage_synthesis_h100.json <==
{
  "report": {
    "protocol": "context iteration with exhaustive-prefix and adversarial-frame search",
    "contexts": [
      "BD",
      "DB",
      "BB",
      "DD"
    ],
    "candidate_pairs": 32,
    "exact_max": 5,
    "template_max": 10,
    "cpu_gpu_parity_checks": 128,
    "verified_witnesses": 24,
    "best_separation_size": 6,
    "best_exact_agree_through": 5,
    "best_phi": "[]<>[]<>T",
    "best_psi": "[]<>[]<>[]<>T",
    "elapsed_sec": 0.8479540348052979,
    "hardware": {
      "gpu": "NVIDIA H100 PCIe",
      "compute_capability": "9.0",
      "python": "3.12.3",
      "cupy": "14.1.1"
    }
  },
  "candidates": [
    {
      "base": "top",
      "context": "BD",
      "iteration": 2,
      "phi": "[]<>[]<>T",
      "psi": "[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "phi_size": 5,
      "psi_size": 7,
      "exact_agree_through": 5,
      "separation_size": 6,
      "separation_exact": true,
      "reward": 6.76,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 6,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "DB",
      "iteration": 2,
      "phi": "<>[]<>[]F",
      "psi": "<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "phi_size": 5,
      "psi_size": 7,
      "exact_agree_through": 5,
      "separation_size": 6,
      "separation_exact": true,
      "reward": 6.76,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 6,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "DB",
      "iteration": 2,
      "phi": "<>[]<>[]T",
      "psi": "<>[]<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "phi_size": 5,
      "psi_size": 7,
      "exact_agree_through": 4,
      "separation_size": 5,
      "separation_exact": true,
      "reward": 5.76,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 5,
        "succ": [
          16,
          8,
          2,
          1,
          0
        ],
        "val": [],
        "world": 2,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "DD",
      "iteration": 2,
      "phi": "<><><><>T",
      "psi": "<><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "phi_size": 5,
      "psi_size": 7,
      "exact_agree_through": 4,
      "separation_size": 5,
      "separation_exact": true,
      "reward": 5.76,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 5,
        "succ": [
          16,
          8,
          2,
          1,
          0
        ],
        "val": [],
        "world": 2,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "BD",
      "iteration": 2,
      "phi": "[]<>[]<>F",
      "psi": "[]<>[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "phi_size": 5,
      "psi_size": 7,
      "exact_agree_through": 4,
      "separation_size": 5,
      "separation_exact": true,
      "reward": 5.76,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 5,
        "succ": [
          16,
          8,
          2,
          1,
          0
        ],
        "val": [],
        "world": 2,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "BB",
      "iteration": 2,
      "phi": "[][][][]F",
      "psi": "[][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "phi_size": 5,
      "psi_size": 7,
      "exact_agree_through": 4,
      "separation_size": 5,
      "separation_exact": true,
      "reward": 5.76,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 5,
        "succ": [
          16,
          8,
          2,
          1,
          0
        ],
        "val": [],
        "world": 2,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "BD",
      "iteration": 1,
      "phi": "[]<>T",
      "psi": "[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\top",
      "phi_size": 3,
      "psi_size": 5,
      "exact_agree_through": 3,
      "separation_size": 4,
      "separation_exact": true,
      "reward": 4.84,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "TOP"
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "TOP"
                ]
              ]
            ]
          ]
        ],
        "n": 4,
        "succ": [
          8,
          4,
          1,
          0
        ],
        "val": [],
        "world": 1,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "DB",
      "iteration": 1,
      "phi": "<>[]F",
      "psi": "<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\bot",
      "phi_size": 3,
      "psi_size": 5,
      "exact_agree_through": 3,
      "separation_size": 4,
      "separation_exact": true,
      "reward": 4.84,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "BOT"
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "BOT"
                ]
              ]
            ]
          ]
        ],
        "n": 4,
        "succ": [
          8,
          4,
          1,
          0
        ],
        "val": [],
        "world": 1,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "BB",
      "iteration": 1,
      "phi": "[][]T",
      "psi": "[][][][]T",
      "phi_latex": "\\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\top",
      "phi_size": 3,
      "psi_size": 5,
      "exact_agree_through": 5,
      "separation_size": null,
      "separation_exact": false,
      "reward": 4.84,
      "witness_source": null,
      "witness": null,
      "verified": false
    },
    {
      "base": "bottom",
      "context": "DD",
      "iteration": 1,
      "phi": "<><>F",
      "psi": "<><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "phi_size": 3,
      "psi_size": 5,
      "exact_agree_through": 5,
      "separation_size": null,
      "separation_exact": false,
      "reward": 4.84,
      "witness_source": null,
      "witness": null,
      "verified": false
    },
    {
      "base": "top",
      "context": "BB",
      "iteration": 2,
      "phi": "[][][][]T",
      "psi": "[][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "phi_size": 5,
      "psi_size": 7,
      "exact_agree_through": 5,
      "separation_size": null,
      "separation_exact": false,
      "reward": 4.76,
      "witness_source": null,
      "witness": null,
      "verified": false
    },
    {
      "base": "bottom",
      "context": "DD",
      "iteration": 2,
      "phi": "<><><><>F",
      "psi": "<><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "phi_size": 5,
      "psi_size": 7,
      "exact_agree_through": 5,
      "separation_size": null,
      "separation_exact": false,
      "reward": 4.76,
      "witness_source": null,
      "witness": null,
      "verified": false
    },
    {
      "base": "top",
      "context": "BD",
      "iteration": 3,
      "phi": "[]<>[]<>[]<>T",
      "psi": "[]<>[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "phi_size": 7,
      "psi_size": 9,
      "exact_agree_through": 5,
      "separation_size": 8,
      "separation_exact": false,
      "reward": 4.68,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 8,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          128,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "DB",
      "iteration": 3,
      "phi": "<>[]<>[]<>[]F",
      "psi": "<>[]<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "phi_size": 7,
      "psi_size": 9,
      "exact_agree_through": 5,
      "separation_size": 8,
      "separation_exact": false,
      "reward": 4.68,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 8,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          128,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "DB",
      "iteration": 3,
      "phi": "<>[]<>[]<>[]T",
      "psi": "<>[]<>[]<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "phi_size": 7,
      "psi_size": 9,
      "exact_agree_through": 5,
      "separation_size": 7,
      "separation_exact": false,
      "reward": 4.68,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 7,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "DD",
      "iteration": 3,
      "phi": "<><><><><><>T",
      "psi": "<><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "phi_size": 7,
      "psi_size": 9,
      "exact_agree_through": 5,
      "separation_size": 7,
      "separation_exact": false,
      "reward": 4.68,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 7,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "BD",
      "iteration": 3,
      "phi": "[]<>[]<>[]<>F",
      "psi": "[]<>[]<>[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "phi_size": 7,
      "psi_size": 9,
      "exact_agree_through": 5,
      "separation_size": 7,
      "separation_exact": false,
      "reward": 4.68,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 7,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "BB",
      "iteration": 3,
      "phi": "[][][][][][]F",
      "psi": "[][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "phi_size": 7,
      "psi_size": 9,
      "exact_agree_through": 5,
      "separation_size": 7,
      "separation_exact": false,
      "reward": 4.68,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOT"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 7,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "BB",
      "iteration": 3,
      "phi": "[][][][][][]T",
      "psi": "[][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "phi_size": 7,
      "psi_size": 9,
      "exact_agree_through": 5,
      "separation_size": null,
      "separation_exact": false,
      "reward": 4.68,
      "witness_source": null,
      "witness": null,
      "verified": false
    },
    {
      "base": "bottom",
      "context": "DD",
      "iteration": 3,
      "phi": "<><><><><><>F",
      "psi": "<><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "phi_size": 7,
      "psi_size": 9,
      "exact_agree_through": 5,
      "separation_size": null,
      "separation_exact": false,
      "reward": 4.68,
      "witness_source": null,
      "witness": null,
      "verified": false
    },
    {
      "base": "top",
      "context": "BD",
      "iteration": 4,
      "phi": "[]<>[]<>[]<>[]<>T",
      "psi": "[]<>[]<>[]<>[]<>[]<>T",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\top",
      "phi_size": 9,
      "psi_size": 11,
      "exact_agree_through": 5,
      "separation_size": 10,
      "separation_exact": false,
      "reward": 4.6,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 10,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          128,
          256,
          512,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "DB",
      "iteration": 4,
      "phi": "<>[]<>[]<>[]<>[]F",
      "psi": "<>[]<>[]<>[]<>[]<>[]F",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\bot",
      "phi_size": 9,
      "psi_size": 11,
      "exact_agree_through": 5,
      "separation_size": 10,
      "separation_exact": false,
      "reward": 4.6,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 10,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          128,
          256,
          512,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "DB",
      "iteration": 4,
      "phi": "<>[]<>[]<>[]<>[]T",
      "psi": "<>[]<>[]<>[]<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\top",
      "phi_size": 9,
      "psi_size": 11,
      "exact_agree_through": 5,
      "separation_size": 9,
      "separation_exact": false,
      "reward": 4.6,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "DIA",
                              [
                                "BOX",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "DIA",
                      [
                        "BOX",
                        [
                          "DIA",
                          [
                            "BOX",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 9,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          128,
          256,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "DD",
      "iteration": 4,
      "phi": "<><><><><><><><>T",
      "psi": "<><><><><><><><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "phi_size": 9,
      "psi_size": 11,
      "exact_agree_through": 5,
      "separation_size": 9,
      "separation_exact": false,
      "reward": 4.6,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "DIA",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "DIA",
                      [
                        "DIA",
                        [
                          "DIA",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 9,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          128,
          256,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "BD",
      "iteration": 4,
      "phi": "[]<>[]<>[]<>[]<>F",
      "psi": "[]<>[]<>[]<>[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\Box \\Diamond \\bot",
      "phi_size": 9,
      "psi_size": 11,
      "exact_agree_through": 5,
      "separation_size": 9,
      "separation_exact": false,
      "reward": 4.6,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 9,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          128,
          256,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "BB",
      "iteration": 4,
      "phi": "[][][][][][][][]F",
      "psi": "[][][][][][][][][][]F",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\bot",
      "phi_size": 9,
      "psi_size": 11,
      "exact_agree_through": 5,
      "separation_size": 9,
      "separation_exact": false,
      "reward": 4.6,
      "witness_source": "path",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOX",
                              [
                                "BOX",
                                [
                                  "BOT"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOX",
                      [
                        "BOX",
                        [
                          "BOX",
                          [
                            "BOX",
                            [
                              "BOT"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ]
          ]
        ],
        "n": 9,
        "succ": [
          2,
          4,
          8,
          16,
          32,
          64,
          128,
          256,
          0
        ],
        "val": [],
        "world": 0,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "BB",
      "iteration": 4,
      "phi": "[][][][][][][][]T",
      "psi": "[][][][][][][][][][]T",
      "phi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "psi_latex": "\\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\Box \\top",
      "phi_size": 9,
      "psi_size": 11,
      "exact_agree_through": 5,
      "separation_size": null,
      "separation_exact": false,
      "reward": 4.6,
      "witness_source": null,
      "witness": null,
      "verified": false
    },
    {
      "base": "bottom",
      "context": "DD",
      "iteration": 4,
      "phi": "<><><><><><><><>F",
      "psi": "<><><><><><><><><><>F",
      "phi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\Diamond \\bot",
      "phi_size": 9,
      "psi_size": 11,
      "exact_agree_through": 5,
      "separation_size": null,
      "separation_exact": false,
      "reward": 4.6,
      "witness_source": null,
      "witness": null,
      "verified": false
    },
    {
      "base": "top",
      "context": "DB",
      "iteration": 1,
      "phi": "<>[]T",
      "psi": "<>[]<>[]T",
      "phi_latex": "\\Diamond \\Box \\top",
      "psi_latex": "\\Diamond \\Box \\Diamond \\Box \\top",
      "phi_size": 3,
      "psi_size": 5,
      "exact_agree_through": 2,
      "separation_size": 3,
      "separation_exact": true,
      "reward": 3.84,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "TOP"
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "BOX",
                [
                  "DIA",
                  [
                    "BOX",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "BOX",
                [
                  "TOP"
                ]
              ]
            ]
          ]
        ],
        "n": 3,
        "succ": [
          4,
          1,
          0
        ],
        "val": [],
        "world": 1,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "top",
      "context": "DD",
      "iteration": 1,
      "phi": "<><>T",
      "psi": "<><><><>T",
      "phi_latex": "\\Diamond \\Diamond \\top",
      "psi_latex": "\\Diamond \\Diamond \\Diamond \\Diamond \\top",
      "phi_size": 3,
      "psi_size": 5,
      "exact_agree_through": 2,
      "separation_size": 3,
      "separation_exact": true,
      "reward": 3.84,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "DIA",
              [
                "DIA",
                [
                  "TOP"
                ]
              ]
            ],
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "DIA",
              [
                "DIA",
                [
                  "DIA",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ],
            [
              "DIA",
              [
                "DIA",
                [
                  "TOP"
                ]
              ]
            ]
          ]
        ],
        "n": 3,
        "succ": [
          4,
          1,
          0
        ],
        "val": [],
        "world": 1,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "BD",
      "iteration": 1,
      "phi": "[]<>F",
      "psi": "[]<>[]<>F",
      "phi_latex": "\\Box \\Diamond \\bot",
      "psi_latex": "\\Box \\Diamond \\Box \\Diamond \\bot",
      "phi_size": 3,
      "psi_size": 5,
      "exact_agree_through": 2,
      "separation_size": 3,
      "separation_exact": true,
      "reward": 3.84,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOT"
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "DIA",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "DIA",
                [
                  "BOT"
                ]
              ]
            ]
          ]
        ],
        "n": 3,
        "succ": [
          4,
          1,
          0
        ],
        "val": [],
        "world": 1,
        "class": "K"
      },
      "verified": true
    },
    {
      "base": "bottom",
      "context": "BB",
      "iteration": 1,
      "phi": "[][]F",
      "psi": "[][][][]F",
      "phi_latex": "\\Box \\Box \\bot",
      "psi_latex": "\\Box \\Box \\Box \\Box \\bot",
      "phi_size": 3,
      "psi_size": 5,
      "exact_agree_through": 2,
      "separation_size": 3,
      "separation_exact": true,
      "reward": 3.84,
      "witness_source": "exhaustive",
      "witness": {
        "formula": [
          "AND",
          [
            "IMP",
            [
              "BOX",
              [
                "BOX",
                [
                  "BOT"
                ]
              ]
            ],
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ]
          ],
          [
            "IMP",
            [
              "BOX",
              [
                "BOX",
                [
                  "BOX",
                  [
                    "BOX",
                    [
                      "BOT"
                    ]
                  ]
                ]
              ]
            ],
            [
              "BOX",
              [
                "BOX",
                [
                  "BOT"
                ]
              ]
            ]
          ]
        ],
        "n": 3,
        "succ": [
          4,
          1,
          0
        ],
        "val": [],
        "world": 1,
        "class": "K"
      },
      "verified": true
    }
  ]
}

==> anc/data/performance_baseline_h100.json <==
{
  "workload_formula": "([]((p -> q)) -> (<>p -> <>q))",
  "n": 5,
  "labelled_frame_prefix": 262144,
  "compiler": "g++ (Ubuntu 13.3.0-6ubuntu2~24.04.1) 13.3.0",
  "compiler_flags": "-O3 -march=native -fopenmp -std=c++17",
  "cpu": "x86_64",
  "gpu": "NVIDIA H100 PCIe",
  "runs": [
    {
      "backend": "cpp_openmp",
      "threads": 1,
      "simd_lanes": 1,
      "frames": 262144,
      "valuations": 1024,
      "formula_evaluations": 268435456,
      "elapsed_sec": 5.69685,
      "Gevals_per_sec": 0.04712,
      "checksum": 0
    },
    {
      "backend": "cpp_openmp",
      "threads": 26,
      "simd_lanes": 1,
      "frames": 262144,
      "valuations": 1024,
      "formula_evaluations": 268435456,
      "elapsed_sec": 0.329842,
      "Gevals_per_sec": 0.813829,
      "checksum": 0
    },
    {
      "backend": "cpp_avx512_openmp",
      "threads": 26,
      "simd_lanes": 16,
      "frames": 262144,
      "valuations": 1024,
      "formula_evaluations": 268435456,
      "elapsed_sec": 0.0494391,
      "Gevals_per_sec": 5.42962,
      "checksum": 0
    },
    {
      "backend": "h100_cuda",
      "frames": 262144,
      "valuations": 1024,
      "formula_evaluations": 268435456,
      "elapsed_sec": 0.007003722712397575,
      "Gevals_per_sec": 38.32753908501138,
      "checksum": 0
    }
  ],
  "speedup_h100_vs_one_core": 813.4027819399698,
  "speedup_h100_vs_multicore": 47.095322340456505,
  "speedup_h100_vs_avx512": 7.058972650942677
}

==> anc/data/picture_help_h100.json <==
{
  "protocol": "Does the picture help? Fixed 5,467,766-pair universe; raw high-D, PCA-50, PCA-10, PCA-2 atlas, UMAP-2, and random ranked under one million-pair budgets.",
  "seed": 20260613,
  "corpus_digest": "b2392b232f863b7dc2357732e1f18379726e263f6205521636de00800c422043",
  "corpus_size": 10000,
  "feature_source": "Atlas-5 failure-density panels through n=5",
  "fixed_pair_universe": 5467766,
  "pair_budget": 1000000,
  "k_values": [
    16,
    32,
    64,
    128,
    256,
    512,
    1024
  ],
  "total_certified_hits_in_universe": 3522,
  "collision_audit": {
    "fingerprint_screened_late_candidates": 3522,
    "exhaustively_scanned_through_n5": 3522,
    "exact_prefix_matches": 3522,
    "mismatches": 0
  },
  "bootstrap": {
    "reps": 400,
    "sample_cap": 50000,
    "unit": "candidate-pair bootstrap for precision; certified-hit bootstrap for recall"
  },
  "methods": [
    {
      "method": "raw_high_d",
      "k": 16,
      "raw_knn_pairs": 130981,
      "fixed_universe_pairs": 130981,
      "budgeted_pairs": 130981,
      "exact_hits": 3519,
      "precision_at_k": 0.02686649208663852,
      "precision_ci95": [
        0.025539,
        0.028201499999999997
      ],
      "certified_hit_recall": 0.9991482112436116,
      "recall_ci95": [
        0.9980124929017604,
        1.0
      ],
      "first_hit_rank": 143,
      "mean_distance": 2.883558988571167
    },
    {
      "method": "raw_high_d",
      "k": 32,
      "raw_knn_pairs": 254150,
      "fixed_universe_pairs": 254079,
      "budgeted_pairs": 254079,
      "exact_hits": 3522,
      "precision_at_k": 0.013861830375591843,
      "precision_ci95": [
        0.0127795,
        0.0149
      ],
      "certified_hit_recall": 1.0,
      "recall_ci95": [
        1.0,
        1.0
      ],
      "first_hit_rank": 143,
      "mean_distance": 4.908052921295166
    },
    {
      "method": "raw_high_d",
      "k": 64,
      "raw_knn_pairs": 494118,
      "fixed_universe_pairs": 491813,
      "budgeted_pairs": 491813,
      "exact_hits": 3522,
      "precision_at_k": 0.007161258445791388,
      "precision_ci95": [
        0.006379500000000001,
        0.007780499999999999
      ],
      "certified_hit_recall": 1.0,
      "recall_ci95": [
        1.0,
        1.0
      ],
      "first_hit_rank": 143,
      "mean_distance": 8.99361515045166
    },
    {
      "method": "raw_high_d",
      "k": 128,
      "raw_knn_pairs": 947460,
      "fixed_universe_pairs": 933566,
      "budgeted_pairs": 933566,
      "exact_hits": 3522,
      "precision_at_k": 0.003772630965566441,
      "precision_ci95": [
        0.0032,
        0.00434
      ],
      "certified_hit_recall": 1.0,
      "recall_ci95": [
        1.0,
        1.0
      ],
      "first_hit_rank": 143,
      "mean_distance": 15.680691719055176
    },
    {
      "method": "raw_high_d",
      "k": 256,
      "raw_knn_pairs": 1782274,
      "fixed_universe_pairs": 1644452,
      "budgeted_pairs": 1000000,
      "exact_hits": 3522,
      "precision_at_k": 0.003522,
      "precision_ci95": [
        0.00302,
        0.0040605
      ],
      "certified_hit_recall": 1.0,
      "recall_ci95": [
        1.0,
        1.0
      ],
      "first_hit_rank": 143,
      "mean_distance": 0.44274216890335083
    },
    {
      "method": "raw_high_d",
      "k": 512,
      "raw_knn_pairs": 3347602,
      "fixed_universe_pairs": 2252502,
      "budgeted_pairs": 1000000,
      "exact_hits": 3188,
      "precision_at_k": 0.003188,
      "precision_ci95": [
        0.00276,
        0.00366
      ],
      "certified_hit_recall": 0.9051675184554231,
      "recall_ci95": [
        0.8949460533787621,
        0.9131175468483816
      ],
      "first_hit_rank": 143,
      "mean_distance": 0.0
    },
    {
      "method": "raw_high_d",
      "k": 1024,
      "raw_knn_pairs": 6307156,
      "fixed_universe_pairs": 2764691,
      "budgeted_pairs": 1000000,
      "exact_hits": 3074,
      "precision_at_k": 0.003074,
      "precision_ci95": [
        0.0026,
        0.0036004999999999995
      ],
      "certified_hit_recall": 0.8727995457126633,
      "recall_ci95": [
        0.8608674048835889,
        0.8838798977853491
      ],
      "first_hit_rank": 143,
      "mean_distance": 0.0
    },
    {
      "method": "pca50",
      "k": 16,
      "raw_knn_pairs": 134401,
      "fixed_universe_pairs": 123816,
      "budgeted_pairs": 123816,
      "exact_hits": 993,
      "precision_at_k": 0.008019965109517349,
      "precision_ci95": [
        0.00718,
        0.008820499999999998
      ],
      "certified_hit_recall": 0.2819420783645656,
      "recall_ci95": [
        0.26859738784781373,
        0.29699744463373084
      ],
      "first_hit_rank": 59,
      "mean_distance": 0.6391236186027527
    },
    {
      "method": "pca50",
      "k": 32,
      "raw_knn_pairs": 258355,
      "fixed_universe_pairs": 238206,
      "budgeted_pairs": 238206,
      "exact_hits": 1044,
      "precision_at_k": 0.004382761139517896,
      "precision_ci95": [
        0.00378,
        0.00494
      ],
      "certified_hit_recall": 0.29642248722316866,
      "recall_ci95": [
        0.2802030096536059,
        0.3111939239068711
      ],
      "first_hit_rank": 91,
      "mean_distance": 0.9614868760108948
    },
    {
      "method": "pca50",
      "k": 64,
      "raw_knn_pairs": 499417,
      "fixed_universe_pairs": 455424,
      "budgeted_pairs": 455424,
      "exact_hits": 1102,
      "precision_at_k": 0.002419723159078134,
      "precision_ci95": [
        0.00198,
        0.00284
      ],
      "certified_hit_recall": 0.3128904031800114,
      "recall_ci95": [
        0.298381601362862,
        0.3285065303804656
      ],
      "first_hit_rank": 2905,
      "mean_distance": 1.498917579650879
    },
    {
      "method": "pca50",
      "k": 128,
      "raw_knn_pairs": 956207,
      "fixed_universe_pairs": 853528,
      "budgeted_pairs": 853528,
      "exact_hits": 1216,
      "precision_at_k": 0.0014246749960165337,
      "precision_ci95": [
        0.00108,
        0.0018
      ],
      "certified_hit_recall": 0.34525837592277114,
      "recall_ci95": [
        0.3302030096536059,
        0.3614494605337876
      ],
      "first_hit_rank": 2905,
      "mean_distance": 2.2337992191314697
    },
    {
      "method": "pca50",
      "k": 256,
      "raw_knn_pairs": 1802600,
      "fixed_universe_pairs": 1501810,
      "budgeted_pairs": 1000000,
      "exact_hits": 1438,
      "precision_at_k": 0.001438,
      "precision_ci95": [
        0.0011394999999999999,
        0.0018004999999999996
      ],
      "certified_hit_recall": 0.4082907438955139,
      "recall_ci95": [
        0.393526405451448,
        0.4236442362294151
      ],
      "first_hit_rank": 2905,
      "mean_distance": 0.6457365155220032
    },
    {
      "method": "pca50",
      "k": 512,
      "raw_knn_pairs": 3353843,
      "fixed_universe_pairs": 2237997,
      "budgeted_pairs": 1000000,
      "exact_hits": 628,
      "precision_at_k": 0.000628,
      "precision_ci95": [
        0.00042,
        0.00084
      ],
      "certified_hit_recall": 0.17830777967064168,
      "recall_ci95": [
        0.16495599091425325,
        0.19195059625212946
      ],
      "first_hit_rank": 2905,
      "mean_distance": 1.4239758172607253e-07
    },
    {
      "method": "pca50",
      "k": 1024,
      "raw_knn_pairs": 6308365,
      "fixed_universe_pairs": 2766811,
      "budgeted_pairs": 1000000,
      "exact_hits": 553,
      "precision_at_k": 0.000553,
      "precision_ci95": [
        0.00038,
        0.0007604999999999996
      ],
      "certified_hit_recall": 0.1570130607609313,
      "recall_ci95": [
        0.1447969903463941,
        0.16978989210675752
      ],
      "first_hit_rank": 2905,
      "mean_distance": 3.06545437922523e-08
    },
    {
      "method": "pca10",
      "k": 16,
      "raw_knn_pairs": 133919,
      "fixed_universe_pairs": 114913,
      "budgeted_pairs": 114913,
      "exact_hits": 987,
      "precision_at_k": 0.008589106541470503,
      "precision_ci95": [
        0.00776,
        0.009340499999999998
      ],
      "certified_hit_recall": 0.28023850085178875,
      "recall_ci95": [
        0.26547416240772287,
        0.2970045428733674
      ],
      "first_hit_rank": 5,
      "mean_distance": 0.43392446637153625
    },
    {
      "method": "pca10",
      "k": 32,
      "raw_knn_pairs": 257662,
      "fixed_universe_pairs": 220613,
      "budgeted_pairs": 220613,
      "exact_hits": 1041,
      "precision_at_k": 0.004718670250619864,
      "precision_ci95": [
        0.00412,
        0.00534
      ],
      "certified_hit_recall": 0.29557069846678025,
      "recall_ci95": [
        0.2810831913685406,
        0.30921351504826805
      ],
      "first_hit_rank": 5,
      "mean_distance": 0.7042597532272339
    },
    {
      "method": "pca10",
      "k": 64,
      "raw_knn_pairs": 498008,
      "fixed_universe_pairs": 425112,
      "budgeted_pairs": 425112,
      "exact_hits": 1104,
      "precision_at_k": 0.0025969626827753627,
      "precision_ci95": [
        0.00216,
        0.0030604999999999994
      ],
      "certified_hit_recall": 0.313458262350937,
      "recall_ci95": [
        0.30039750141964794,
        0.3273708120386144
      ],
      "first_hit_rank": 5,
      "mean_distance": 1.185862421989441
    },
    {
      "method": "pca10",
      "k": 128,
      "raw_knn_pairs": 953381,
      "fixed_universe_pairs": 811698,
      "budgeted_pairs": 811698,
      "exact_hits": 1218,
      "precision_at_k": 0.0015005580893386456,
      "precision_ci95": [
        0.0011795,
        0.00182
      ],
      "certified_hit_recall": 0.34582623509369675,
      "recall_ci95": [
        0.3321408290743895,
        0.3611655309483248
      ],
      "first_hit_rank": 5,
      "mean_distance": 1.8618285655975342
    },
    {
      "method": "pca10",
      "k": 256,
      "raw_knn_pairs": 1794103,
      "fixed_universe_pairs": 1493871,
      "budgeted_pairs": 1000000,
      "exact_hits": 2834,
      "precision_at_k": 0.002834,
      "precision_ci95": [
        0.00238,
        0.0033204999999999997
      ],
      "certified_hit_recall": 0.80465644520159,
      "recall_ci95": [
        0.7918725156161273,
        0.8182921635434411
      ],
      "first_hit_rank": 5,
      "mean_distance": 0.35121724009513855
    },
    {
      "method": "pca10",
      "k": 512,
      "raw_knn_pairs": 3346299,
      "fixed_universe_pairs": 2164494,
      "budgeted_pairs": 1000000,
      "exact_hits": 2895,
      "precision_at_k": 0.002895,
      "precision_ci95": [
        0.00248,
        0.0033004999999999996
      ],
      "certified_hit_recall": 0.8219761499148212,
      "recall_ci95": [
        0.8106189664963089,
        0.8341922203293582
      ],
      "first_hit_rank": 5,
      "mean_distance": 0.0
    },
    {
      "method": "pca10",
      "k": 1024,
      "raw_knn_pairs": 6299631,
      "fixed_universe_pairs": 2774653,
      "budgeted_pairs": 1000000,
      "exact_hits": 3166,
      "precision_at_k": 0.003166,
      "precision_ci95": [
        0.002659,
        0.0037404999999999995
      ],
      "certified_hit_recall": 0.8989210675752414,
      "recall_ci95": [
        0.8898353208404316,
        0.9068852924474731
      ],
      "first_hit_rank": 5,
      "mean_distance": 0.0
    },
    {
      "method": "pca2_atlas",
      "k": 16,
      "raw_knn_pairs": 133233,
      "fixed_universe_pairs": 114057,
      "budgeted_pairs": 114057,
      "exact_hits": 995,
      "precision_at_k": 0.008723708321277958,
      "precision_ci95": [
        0.0079595,
        0.009620499999999999
      ],
      "certified_hit_recall": 0.2825099375354912,
      "recall_ci95": [
        0.26888131743327653,
        0.29785633162975583
      ],
      "first_hit_rank": 176,
      "mean_distance": 0.14642181992530823
    },
    {
      "method": "pca2_atlas",
      "k": 32,
      "raw_knn_pairs": 257887,
      "fixed_universe_pairs": 221535,
      "budgeted_pairs": 221535,
      "exact_hits": 1041,
      "precision_at_k": 0.0046990317557045165,
      "precision_ci95": [
        0.00412,
        0.0052204999999999994
      ],
      "certified_hit_recall": 0.29557069846678025,
      "recall_ci95": [
        0.2810831913685406,
        0.3103492333901193
      ],
      "first_hit_rank": 192,
      "mean_distance": 0.25007161498069763
    },
    {
      "method": "pca2_atlas",
      "k": 64,
      "raw_knn_pairs": 496927,
      "fixed_universe_pairs": 427150,
      "budgeted_pairs": 427150,
      "exact_hits": 1104,
      "precision_at_k": 0.0025845721643450777,
      "precision_ci95": [
        0.00218,
        0.00306
      ],
      "certified_hit_recall": 0.313458262350937,
      "recall_ci95": [
        0.29670641680863147,
        0.3282296990346394
      ],
      "first_hit_rank": 224,
      "mean_distance": 0.45683416724205017
    },
    {
      "method": "pca2_atlas",
      "k": 128,
      "raw_knn_pairs": 940511,
      "fixed_universe_pairs": 814249,
      "budgeted_pairs": 814249,
      "exact_hits": 1218,
      "precision_at_k": 0.0014958569184610605,
      "precision_ci95": [
        0.00116,
        0.00182
      ],
      "certified_hit_recall": 0.34582623509369675,
      "recall_ci95": [
        0.3313387279954571,
        0.36173339011925043
      ],
      "first_hit_rank": 317,
      "mean_distance": 0.7913009524345398
    },
    {
      "method": "pca2_atlas",
      "k": 256,
      "raw_knn_pairs": 1799495,
      "fixed_universe_pairs": 1593677,
      "budgeted_pairs": 1000000,
      "exact_hits": 2834,
      "precision_at_k": 0.002834,
      "precision_ci95": [
        0.0023595,
        0.0033
      ],
      "certified_hit_recall": 0.80465644520159,
      "recall_ci95": [
        0.7913117546848382,
        0.8168725156161272
      ],
      "first_hit_rank": 317,
      "mean_distance": 0.05435435101389885
    },
    {
      "method": "pca2_atlas",
      "k": 512,
      "raw_knn_pairs": 3301715,
      "fixed_universe_pairs": 2233378,
      "budgeted_pairs": 1000000,
      "exact_hits": 2971,
      "precision_at_k": 0.002971,
      "precision_ci95": [
        0.0025195,
        0.0034604999999999996
      ],
      "certified_hit_recall": 0.8435547984099944,
      "recall_ci95": [
        0.8316155593412834,
        0.8549119818285066
      ],
      "first_hit_rank": 317,
      "mean_distance": 0.0
    },
    {
      "method": "pca2_atlas",
      "k": 1024,
      "raw_knn_pairs": 6529126,
      "fixed_universe_pairs": 2824320,
      "budgeted_pairs": 1000000,
      "exact_hits": 3242,
      "precision_at_k": 0.003242,
      "precision_ci95": [
        0.00276,
        0.00374
      ],
      "certified_hit_recall": 0.9204997160704146,
      "recall_ci95": [
        0.9111229415105054,
        0.9284568427030097
      ],
      "first_hit_rank": 317,
      "mean_distance": 0.0
    },
    {
      "method": "umap2",
      "k": 16,
      "raw_knn_pairs": 105748,
      "fixed_universe_pairs": 91505,
      "budgeted_pairs": 91505,
      "exact_hits": 921,
      "precision_at_k": 0.01006502376919294,
      "precision_ci95": [
        0.009199,
        0.010900499999999999
      ],
      "certified_hit_recall": 0.2614991482112436,
      "recall_ci95": [
        0.24870812038614423,
        0.2742830777967064
      ],
      "first_hit_rank": 2,
      "mean_distance": 0.03118216246366501
    },
    {
      "method": "umap2",
      "k": 32,
      "raw_knn_pairs": 206408,
      "fixed_universe_pairs": 169537,
      "budgeted_pairs": 169537,
      "exact_hits": 1025,
      "precision_at_k": 0.006045877890961855,
      "precision_ci95": [
        0.00542,
        0.00672
      ],
      "certified_hit_recall": 0.29102782509937536,
      "recall_ci95": [
        0.27539040318001134,
        0.30721890971039184
      ],
      "first_hit_rank": 2,
      "mean_distance": 0.09099746495485306
    },
    {
      "method": "umap2",
      "k": 64,
      "raw_knn_pairs": 393616,
      "fixed_universe_pairs": 279492,
      "budgeted_pairs": 279492,
      "exact_hits": 1092,
      "precision_at_k": 0.003907088574986046,
      "precision_ci95": [
        0.00338,
        0.0044005
      ],
      "certified_hit_recall": 0.3100511073253833,
      "recall_ci95": [
        0.29499574105621806,
        0.32624219193639975
      ],
      "first_hit_rank": 2,
      "mean_distance": 0.25844481587409973
    },
    {
      "method": "umap2",
      "k": 128,
      "raw_knn_pairs": 747944,
      "fixed_universe_pairs": 393886,
      "budgeted_pairs": 393886,
      "exact_hits": 1258,
      "precision_at_k": 0.003193817500495067,
      "precision_ci95": [
        0.0027,
        0.0037209999999999995
      ],
      "certified_hit_recall": 0.35718341851220897,
      "recall_ci95": [
        0.3418441226575809,
        0.3745031232254401
      ],
      "first_hit_rank": 2,
      "mean_distance": 0.825211226940155
    },
    {
      "method": "umap2",
      "k": 256,
      "raw_knn_pairs": 1489078,
      "fixed_universe_pairs": 536739,
      "budgeted_pairs": 536739,
      "exact_hits": 1258,
      "precision_at_k": 0.0023437834776306545,
      "precision_ci95": [
        0.00198,
        0.00276
      ],
      "certified_hit_recall": 0.35718341851220897,
      "recall_ci95": [
        0.3432708688245315,
        0.3733674048835889
      ],
      "first_hit_rank": 2,
      "mean_distance": 2.132416009902954
    },
    {
      "method": "umap2",
      "k": 512,
      "raw_knn_pairs": 2941904,
      "fixed_universe_pairs": 771710,
      "budgeted_pairs": 771710,
      "exact_hits": 1426,
      "precision_at_k": 0.0018478443975068356,
      "precision_ci95": [
        0.0014995,
        0.00224
      ],
      "certified_hit_recall": 0.40488358886996023,
      "recall_ci95": [
        0.3878407155025554,
        0.4222174900624645
      ],
      "first_hit_rank": 2,
      "mean_distance": 4.003048896789551
    },
    {
      "method": "umap2",
      "k": 1024,
      "raw_knn_pairs": 6033189,
      "fixed_universe_pairs": 1146926,
      "budgeted_pairs": 1000000,
      "exact_hits": 1426,
      "precision_at_k": 0.001426,
      "precision_ci95": [
        0.00114,
        0.00176
      ],
      "certified_hit_recall": 0.40488358886996023,
      "recall_ci95": [
        0.39011215218625783,
        0.41966922203293583
      ],
      "first_hit_rank": 2,
      "mean_distance": 5.152998924255371
    },
    {
      "method": "random2",
      "k": 16,
      "raw_knn_pairs": 90467,
      "fixed_universe_pairs": 90467,
      "budgeted_pairs": 90467,
      "exact_hits": 5,
      "precision_at_k": 5.526877203842285e-05,
      "precision_ci95": [
        0.0,
        0.00012
      ],
      "certified_hit_recall": 0.0014196479273140261,
      "recall_ci95": [
        0.00028392958546280523,
        0.0025624645088018106
      ],
      "first_hit_rank": 23859,
      "mean_distance": 0.08246292173862457
    },
    {
      "method": "random2",
      "k": 32,
      "raw_knn_pairs": 178222,
      "fixed_universe_pairs": 178222,
      "budgeted_pairs": 178222,
      "exact_hits": 11,
      "precision_at_k": 6.172077521293668e-05,
      "precision_ci95": [
        0.0,
        0.00014
      ],
      "certified_hit_recall": 0.0031232254400908573,
      "recall_ci95": [
        0.0017035775127768314,
        0.004826802952867689
      ],
      "first_hit_rank": 23863,
      "mean_distance": 0.11485379189252853
    },
    {
      "method": "random2",
      "k": 64,
      "raw_knn_pairs": 356455,
      "fixed_universe_pairs": 356455,
      "budgeted_pairs": 356455,
      "exact_hits": 25,
      "precision_at_k": 7.013508016439662e-05,
      "precision_ci95": [
        0.0,
        0.00014049999999999954
      ],
      "certified_hit_recall": 0.007098239636570131,
      "recall_ci95": [
        0.004542873367404884,
        0.009937535491198184
      ],
      "first_hit_rank": 23863,
      "mean_distance": 0.1607568860054016
    },
    {
      "method": "random2",
      "k": 128,
      "raw_knn_pairs": 723288,
      "fixed_universe_pairs": 723288,
      "budgeted_pairs": 723288,
      "exact_hits": 49,
      "precision_at_k": 6.774618132749334e-05,
      "precision_ci95": [
        0.0,
        0.00014
      ],
      "certified_hit_recall": 0.013912549687677456,
      "recall_ci95": [
        0.009937535491198184,
        0.01788756388415673
      ],
      "first_hit_rank": 23863,
      "mean_distance": 0.22499524056911469
    },
    {
      "method": "random2",
      "k": 256,
      "raw_knn_pairs": 1482060,
      "fixed_universe_pairs": 1482059,
      "budgeted_pairs": 1000000,
      "exact_hits": 91,
      "precision_at_k": 9.1e-05,
      "precision_ci95": [
        2e-05,
        0.0002
      ],
      "certified_hit_recall": 0.025837592277115275,
      "recall_ci95": [
        0.021003691084611018,
        0.030955423055082334
      ],
      "first_hit_rank": 23863,
      "mean_distance": 0.19361306726932526
    },
    {
      "method": "random2",
      "k": 512,
      "raw_knn_pairs": 3049194,
      "fixed_universe_pairs": 1610276,
      "budgeted_pairs": 1000000,
      "exact_hits": 147,
      "precision_at_k": 0.000147,
      "precision_ci95": [
        6e-05,
        0.00026
      ],
      "certified_hit_recall": 0.041737649063032366,
      "recall_ci95": [
        0.03548409994321408,
        0.048275127768313456
      ],
      "first_hit_rank": 23863,
      "mean_distance": 0.19299311935901642
    },
    {
      "method": "random2",
      "k": 1024,
      "raw_knn_pairs": 6280209,
      "fixed_universe_pairs": 1876070,
      "budgeted_pairs": 1000000,
      "exact_hits": 147,
      "precision_at_k": 0.000147,
      "precision_ci95": [
        4e-05,
        0.00026
      ],
      "certified_hit_recall": 0.041737649063032366,
      "recall_ci95": [
        0.03549119818285065,
        0.048551959114139696
      ],
      "first_hit_rank": 23863,
      "mean_distance": 0.19299311935901642
    }
  ],
  "largest_k_summary": {
    "k": 1024,
    "best_exact_hits": {
      "method": "pca2_atlas",
      "k": 1024,
      "raw_knn_pairs": 6529126,
      "fixed_universe_pairs": 2824320,
      "budgeted_pairs": 1000000,
      "exact_hits": 3242,
      "precision_at_k": 0.003242,
      "precision_ci95": [
        0.00276,
        0.00374
      ],
      "certified_hit_recall": 0.9204997160704146,
      "recall_ci95": [
        0.9111229415105054,
        0.9284568427030097
      ],
      "first_hit_rank": 317,
      "mean_distance": 0.0
    },
    "best_precision": {
      "method": "pca2_atlas",
      "k": 1024,
      "raw_knn_pairs": 6529126,
      "fixed_universe_pairs": 2824320,
      "budgeted_pairs": 1000000,
      "exact_hits": 3242,
      "precision_at_k": 0.003242,
      "precision_ci95": [
        0.00276,
        0.00374
      ],
      "certified_hit_recall": 0.9204997160704146,
      "recall_ci95": [
        0.9111229415105054,
        0.9284568427030097
      ],
      "first_hit_rank": 317,
      "mean_distance": 0.0
    },
    "interpretation": "a low-dimensional atlas representation remains competitive at the largest k."
  },
  "timings": {
    "representation_fit": {
      "fit_sec": 45.70184675231576
    },
    "pair_search": {
      "cache": false,
      "n6_sec": 10.584518486633897,
      "n6_survivors": 1252890,
      "n7_sec": 7.741687547415495,
      "n7_survivors": 1246968,
      "n8_sec": 13.536251755431294,
      "n8_survivors": 1244364
    },
    "exact_prefix_verification": {
      "cache": false,
      "screened_candidates": 3522,
      "n1_sec": 0.11153338477015495,
      "n1_survivors": 3522,
      "n2_sec": 0.12196222692728043,
      "n2_survivors": 3522,
      "n3_sec": 0.14033449813723564,
      "n3_survivors": 3522,
      "n4_sec": 0.2202075906097889,
      "n4_survivors": 3522,
      "n5_sec": 75.57119209133089,
      "n5_survivors": 3522
    }
  },
  "hardware": {
    "gpu": "NVIDIA H100 PCIe",
    "compute_capability": "9.0",
    "gpu_global_memory_bytes": 85028372480,
    "python": "3.12.13",
    "numpy": "2.4.6",
    "cupy": "14.1.1"
  }
}

==> anc/data/sat_proofs/alpha_m1_n1.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 1
c worlds: 1
c formula_ascii: (([]<>T -> []<>[]<>T) & ([]<>[]<>T -> []<>T))
c seed: 20260613
p cnf 13 31
6 0
-7 4 0
-7 6 0
7 -4 -6 0
5 -7 0
-5 7 0
-8 -4 5 0
8 4 0
8 -5 0
-3 8 0
3 -8 0
-11 4 0
-11 3 0
11 -4 -3 0
10 -11 0
-10 11 0
-12 -4 10 0
12 4 0
12 -10 0
-9 12 0
9 -12 0
-2 -3 9 0
2 3 0
2 -9 0
-13 -9 3 0
13 9 0
13 -3 0
-1 2 0
-1 13 0
1 -2 -13 0
-1 0


==> anc/data/sat_proofs/alpha_m1_n2.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 1
c worlds: 2
c formula_ascii: (([]<>T -> []<>[]<>T) & ([]<>[]<>T -> []<>T))
c seed: 20260613
p cnf 36 93
6 0
-7 4 0
-7 6 0
7 -4 -6 0
9 0
-10 8 0
-10 9 0
10 -8 -9 0
5 -7 0
5 -10 0
-5 7 10 0
-11 -4 5 0
11 4 0
11 -5 0
-14 13 0
-14 6 0
14 -13 -6 0
-16 15 0
-16 9 0
16 -15 -9 0
12 -14 0
12 -16 0
-12 14 16 0
-17 -8 12 0
17 8 0
17 -12 0
-3 11 0
-3 17 0
3 -11 -17 0
-20 4 0
-20 3 0
20 -4 -3 0
-22 -13 5 0
22 13 0
22 -5 0
-23 -15 12 0
23 15 0
23 -12 0
-21 22 0
-21 23 0
21 -22 -23 0
-24 8 0
-24 21 0
24 -8 -21 0
19 -20 0
19 -24 0
-19 20 24 0
-25 -4 19 0
25 4 0
25 -19 0
-27 13 0
-27 3 0
27 -13 -3 0
-28 15 0
-28 21 0
28 -15 -21 0
26 -27 0
26 -28 0
-26 27 28 0
-29 -8 26 0
29 8 0
29 -26 0
-18 25 0
-18 29 0
18 -25 -29 0
-2 -3 18 0
2 3 0
2 -18 0
-30 -18 3 0
30 18 0
30 -3 0
-1 2 0
-1 30 0
1 -2 -30 0
-34 -13 19 0
34 13 0
34 -19 0
-35 -15 26 0
35 15 0
35 -26 0
-33 34 0
-33 35 0
33 -34 -35 0
-32 -21 33 0
32 21 0
32 -33 0
-36 -33 21 0
36 33 0
36 -21 0
-31 32 0
-31 36 0
31 -32 -36 0
-1 -31 0


==> anc/data/sat_proofs/alpha_m1_n3.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 1
c worlds: 3
c formula_ascii: (([]<>T -> []<>[]<>T) & ([]<>[]<>T -> []<>T))
c seed: 20260613
p cnf 69 187
6 0
-7 4 0
-7 6 0
7 -4 -6 0
9 0
-10 8 0
-10 9 0
10 -8 -9 0
12 0
-13 11 0
-13 12 0
13 -11 -12 0
5 -7 0
5 -10 0
5 -13 0
-5 7 10 13 0
-14 -4 5 0
14 4 0
14 -5 0
-17 16 0
-17 6 0
17 -16 -6 0
-19 18 0
-19 9 0
19 -18 -9 0
-21 20 0
-21 12 0
21 -20 -12 0
15 -17 0
15 -19 0
15 -21 0
-15 17 19 21 0
-22 -8 15 0
22 8 0
22 -15 0
-25 24 0
-25 6 0
25 -24 -6 0
-27 26 0
-27 9 0
27 -26 -9 0
-29 28 0
-29 12 0
29 -28 -12 0
23 -25 0
23 -27 0
23 -29 0
-23 25 27 29 0
-30 -11 23 0
30 11 0
30 -23 0
-3 14 0
-3 22 0
-3 30 0
3 -14 -22 -30 0
-33 4 0
-33 3 0
33 -4 -3 0
-35 -16 5 0
35 16 0
35 -5 0
-36 -18 15 0
36 18 0
36 -15 0
-37 -20 23 0
37 20 0
37 -23 0
-34 35 0
-34 36 0
-34 37 0
34 -35 -36 -37 0
-38 8 0
-38 34 0
38 -8 -34 0
-40 -24 5 0
40 24 0
40 -5 0
-41 -26 15 0
41 26 0
41 -15 0
-42 -28 23 0
42 28 0
42 -23 0
-39 40 0
-39 41 0
-39 42 0
39 -40 -41 -42 0
-43 11 0
-43 39 0
43 -11 -39 0
32 -33 0
32 -38 0
32 -43 0
-32 33 38 43 0
-44 -4 32 0
44 4 0
44 -32 0
-46 16 0
-46 3 0
46 -16 -3 0
-47 18 0
-47 34 0
47 -18 -34 0
-48 20 0
-48 39 0
48 -20 -39 0
45 -46 0
45 -47 0
45 -48 0
-45 46 47 48 0
-49 -8 45 0
49 8 0
49 -45 0
-51 24 0
-51 3 0
51 -24 -3 0
-52 26 0
-52 34 0
52 -26 -34 0
-53 28 0
-53 39 0
53 -28 -39 0
50 -51 0
50 -52 0
50 -53 0
-50 51 52 53 0
-54 -11 50 0
54 11 0
54 -50 0
-31 44 0
-31 49 0
-31 54 0
31 -44 -49 -54 0
-2 -3 31 0
2 3 0
2 -31 0
-55 -31 3 0
55 31 0
55 -3 0
-1 2 0
-1 55 0
1 -2 -55 0
-59 -16 32 0
59 16 0
59 -32 0
-60 -18 45 0
60 18 0
60 -45 0
-61 -20 50 0
61 20 0
61 -50 0
-58 59 0
-58 60 0
-58 61 0
58 -59 -60 -61 0
-57 -34 58 0
57 34 0
57 -58 0
-62 -58 34 0
62 58 0
62 -34 0
-56 57 0
-56 62 0
56 -57 -62 0
-66 -24 32 0
66 24 0
66 -32 0
-67 -26 45 0
67 26 0
67 -45 0
-68 -28 50 0
68 28 0
68 -50 0
-65 66 0
-65 67 0
-65 68 0
65 -66 -67 -68 0
-64 -39 65 0
64 39 0
64 -65 0
-69 -65 39 0
69 65 0
69 -39 0
-63 64 0
-63 69 0
63 -64 -69 0
-1 -56 -63 0


==> anc/data/sat_proofs/alpha_m1_n4.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 1
c worlds: 4
c formula_ascii: (([]<>T -> []<>[]<>T) & ([]<>[]<>T -> []<>T))
c seed: 20260613
p cnf 112 313
6 0
-7 4 0
-7 6 0
7 -4 -6 0
9 0
-10 8 0
-10 9 0
10 -8 -9 0
12 0
-13 11 0
-13 12 0
13 -11 -12 0
15 0
-16 14 0
-16 15 0
16 -14 -15 0
5 -7 0
5 -10 0
5 -13 0
5 -16 0
-5 7 10 13 16 0
-17 -4 5 0
17 4 0
17 -5 0
-20 19 0
-20 6 0
20 -19 -6 0
-22 21 0
-22 9 0
22 -21 -9 0
-24 23 0
-24 12 0
24 -23 -12 0
-26 25 0
-26 15 0
26 -25 -15 0
18 -20 0
18 -22 0
18 -24 0
18 -26 0
-18 20 22 24 26 0
-27 -8 18 0
27 8 0
27 -18 0
-30 29 0
-30 6 0
30 -29 -6 0
-32 31 0
-32 9 0
32 -31 -9 0
-34 33 0
-34 12 0
34 -33 -12 0
-36 35 0
-36 15 0
36 -35 -15 0
28 -30 0
28 -32 0
28 -34 0
28 -36 0
-28 30 32 34 36 0
-37 -11 28 0
37 11 0
37 -28 0
-40 39 0
-40 6 0
40 -39 -6 0
-42 41 0
-42 9 0
42 -41 -9 0
-44 43 0
-44 12 0
44 -43 -12 0
-46 45 0
-46 15 0
46 -45 -15 0
38 -40 0
38 -42 0
38 -44 0
38 -46 0
-38 40 42 44 46 0
-47 -14 38 0
47 14 0
47 -38 0
-3 17 0
-3 27 0
-3 37 0
-3 47 0
3 -17 -27 -37 -47 0
-50 4 0
-50 3 0
50 -4 -3 0
-52 -19 5 0
52 19 0
52 -5 0
-53 -21 18 0
53 21 0
53 -18 0
-54 -23 28 0
54 23 0
54 -28 0
-55 -25 38 0
55 25 0
55 -38 0
-51 52 0
-51 53 0
-51 54 0
-51 55 0
51 -52 -53 -54 -55 0
-56 8 0
-56 51 0
56 -8 -51 0
-58 -29 5 0
58 29 0
58 -5 0
-59 -31 18 0
59 31 0
59 -18 0
-60 -33 28 0
60 33 0
60 -28 0
-61 -35 38 0
61 35 0
61 -38 0
-57 58 0
-57 59 0
-57 60 0
-57 61 0
57 -58 -59 -60 -61 0
-62 11 0
-62 57 0
62 -11 -57 0
-64 -39 5 0
64 39 0
64 -5 0
-65 -41 18 0
65 41 0
65 -18 0
-66 -43 28 0
66 43 0
66 -28 0
-67 -45 38 0
67 45 0
67 -38 0
-63 64 0
-63 65 0
-63 66 0
-63 67 0
63 -64 -65 -66 -67 0
-68 14 0
-68 63 0
68 -14 -63 0
49 -50 0
49 -56 0
49 -62 0
49 -68 0
-49 50 56 62 68 0
-69 -4 49 0
69 4 0
69 -49 0
-71 19 0
-71 3 0
71 -19 -3 0
-72 21 0
-72 51 0
72 -21 -51 0
-73 23 0
-73 57 0
73 -23 -57 0
-74 25 0
-74 63 0
74 -25 -63 0
70 -71 0
70 -72 0
70 -73 0
70 -74 0
-70 71 72 73 74 0
-75 -8 70 0
75 8 0
75 -70 0
-77 29 0
-77 3 0
77 -29 -3 0
-78 31 0
-78 51 0
78 -31 -51 0
-79 33 0
-79 57 0
79 -33 -57 0
-80 35 0
-80 63 0
80 -35 -63 0
76 -77 0
76 -78 0
76 -79 0
76 -80 0
-76 77 78 79 80 0
-81 -11 76 0
81 11 0
81 -76 0
-83 39 0
-83 3 0
83 -39 -3 0
-84 41 0
-84 51 0
84 -41 -51 0
-85 43 0
-85 57 0
85 -43 -57 0
-86 45 0
-86 63 0
86 -45 -63 0
82 -83 0
82 -84 0
82 -85 0
82 -86 0
-82 83 84 85 86 0
-87 -14 82 0
87 14 0
87 -82 0
-48 69 0
-48 75 0
-48 81 0
-48 87 0
48 -69 -75 -81 -87 0
-2 -3 48 0
2 3 0
2 -48 0
-88 -48 3 0
88 48 0
88 -3 0
-1 2 0
-1 88 0
1 -2 -88 0
-92 -19 49 0
92 19 0
92 -49 0
-93 -21 70 0
93 21 0
93 -70 0
-94 -23 76 0
94 23 0
94 -76 0
-95 -25 82 0
95 25 0
95 -82 0
-91 92 0
-91 93 0
-91 94 0
-91 95 0
91 -92 -93 -94 -95 0
-90 -51 91 0
90 51 0
90 -91 0
-96 -91 51 0
96 91 0
96 -51 0
-89 90 0
-89 96 0
89 -90 -96 0
-100 -29 49 0
100 29 0
100 -49 0
-101 -31 70 0
101 31 0
101 -70 0
-102 -33 76 0
102 33 0
102 -76 0
-103 -35 82 0
103 35 0
103 -82 0
-99 100 0
-99 101 0
-99 102 0
-99 103 0
99 -100 -101 -102 -103 0
-98 -57 99 0
98 57 0
98 -99 0
-104 -99 57 0
104 99 0
104 -57 0
-97 98 0
-97 104 0
97 -98 -104 0
-108 -39 49 0
108 39 0
108 -49 0
-109 -41 70 0
109 41 0
109 -70 0
-110 -43 76 0
110 43 0
110 -76 0
-111 -45 82 0
111 45 0
111 -82 0
-107 108 0
-107 109 0
-107 110 0
-107 111 0
107 -108 -109 -110 -111 0
-106 -63 107 0
106 63 0
106 -107 0
-112 -107 63 0
112 107 0
112 -63 0
-105 106 0
-105 112 0
105 -106 -112 0
-1 -89 -97 -105 0


==> anc/data/sat_proofs/alpha_m2_n1.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 2
c worlds: 1
c formula_ascii: (([]<>[]<>T -> []<>[]<>[]<>T) & ([]<>[]<>[]<>T -> []<>[]<>T))
c seed: 20260613
p cnf 17 41
8 0
-9 4 0
-9 8 0
9 -4 -8 0
7 -9 0
-7 9 0
-10 -4 7 0
10 4 0
10 -7 0
-6 10 0
6 -10 0
-11 4 0
-11 6 0
11 -4 -6 0
5 -11 0
-5 11 0
-12 -4 5 0
12 4 0
12 -5 0
-3 12 0
3 -12 0
-15 4 0
-15 3 0
15 -4 -3 0
14 -15 0
-14 15 0
-16 -4 14 0
16 4 0
16 -14 0
-13 16 0
13 -16 0
-2 -3 13 0
2 3 0
2 -13 0
-17 -13 3 0
17 13 0
17 -3 0
-1 2 0
-1 17 0
1 -2 -17 0
-1 0


==> anc/data/sat_proofs/alpha_m2_n2.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 2
c worlds: 2
c formula_ascii: (([]<>[]<>T -> []<>[]<>[]<>T) & ([]<>[]<>[]<>T -> []<>[]<>T))
c seed: 20260613
p cnf 48 129
8 0
-9 4 0
-9 8 0
9 -4 -8 0
11 0
-12 10 0
-12 11 0
12 -10 -11 0
7 -9 0
7 -12 0
-7 9 12 0
-13 -4 7 0
13 4 0
13 -7 0
-16 15 0
-16 8 0
16 -15 -8 0
-18 17 0
-18 11 0
18 -17 -11 0
14 -16 0
14 -18 0
-14 16 18 0
-19 -10 14 0
19 10 0
19 -14 0
-6 13 0
-6 19 0
6 -13 -19 0
-20 4 0
-20 6 0
20 -4 -6 0
-22 -15 7 0
22 15 0
22 -7 0
-23 -17 14 0
23 17 0
23 -14 0
-21 22 0
-21 23 0
21 -22 -23 0
-24 10 0
-24 21 0
24 -10 -21 0
5 -20 0
5 -24 0
-5 20 24 0
-25 -4 5 0
25 4 0
25 -5 0
-27 15 0
-27 6 0
27 -15 -6 0
-28 17 0
-28 21 0
28 -17 -21 0
26 -27 0
26 -28 0
-26 27 28 0
-29 -10 26 0
29 10 0
29 -26 0
-3 25 0
-3 29 0
3 -25 -29 0
-32 4 0
-32 3 0
32 -4 -3 0
-34 -15 5 0
34 15 0
34 -5 0
-35 -17 26 0
35 17 0
35 -26 0
-33 34 0
-33 35 0
33 -34 -35 0
-36 10 0
-36 33 0
36 -10 -33 0
31 -32 0
31 -36 0
-31 32 36 0
-37 -4 31 0
37 4 0
37 -31 0
-39 15 0
-39 3 0
39 -15 -3 0
-40 17 0
-40 33 0
40 -17 -33 0
38 -39 0
38 -40 0
-38 39 40 0
-41 -10 38 0
41 10 0
41 -38 0
-30 37 0
-30 41 0
30 -37 -41 0
-2 -3 30 0
2 3 0
2 -30 0
-42 -30 3 0
42 30 0
42 -3 0
-1 2 0
-1 42 0
1 -2 -42 0
-46 -15 31 0
46 15 0
46 -31 0
-47 -17 38 0
47 17 0
47 -38 0
-45 46 0
-45 47 0
45 -46 -47 0
-44 -33 45 0
44 33 0
44 -45 0
-48 -45 33 0
48 45 0
48 -33 0
-43 44 0
-43 48 0
43 -44 -48 0
-1 -43 0


==> anc/data/sat_proofs/alpha_m2_n3.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 2
c worlds: 3
c formula_ascii: (([]<>[]<>T -> []<>[]<>[]<>T) & ([]<>[]<>[]<>T -> []<>[]<>T))
c seed: 20260613
p cnf 93 265
8 0
-9 4 0
-9 8 0
9 -4 -8 0
11 0
-12 10 0
-12 11 0
12 -10 -11 0
14 0
-15 13 0
-15 14 0
15 -13 -14 0
7 -9 0
7 -12 0
7 -15 0
-7 9 12 15 0
-16 -4 7 0
16 4 0
16 -7 0
-19 18 0
-19 8 0
19 -18 -8 0
-21 20 0
-21 11 0
21 -20 -11 0
-23 22 0
-23 14 0
23 -22 -14 0
17 -19 0
17 -21 0
17 -23 0
-17 19 21 23 0
-24 -10 17 0
24 10 0
24 -17 0
-27 26 0
-27 8 0
27 -26 -8 0
-29 28 0
-29 11 0
29 -28 -11 0
-31 30 0
-31 14 0
31 -30 -14 0
25 -27 0
25 -29 0
25 -31 0
-25 27 29 31 0
-32 -13 25 0
32 13 0
32 -25 0
-6 16 0
-6 24 0
-6 32 0
6 -16 -24 -32 0
-33 4 0
-33 6 0
33 -4 -6 0
-35 -18 7 0
35 18 0
35 -7 0
-36 -20 17 0
36 20 0
36 -17 0
-37 -22 25 0
37 22 0
37 -25 0
-34 35 0
-34 36 0
-34 37 0
34 -35 -36 -37 0
-38 10 0
-38 34 0
38 -10 -34 0
-40 -26 7 0
40 26 0
40 -7 0
-41 -28 17 0
41 28 0
41 -17 0
-42 -30 25 0
42 30 0
42 -25 0
-39 40 0
-39 41 0
-39 42 0
39 -40 -41 -42 0
-43 13 0
-43 39 0
43 -13 -39 0
5 -33 0
5 -38 0
5 -43 0
-5 33 38 43 0
-44 -4 5 0
44 4 0
44 -5 0
-46 18 0
-46 6 0
46 -18 -6 0
-47 20 0
-47 34 0
47 -20 -34 0
-48 22 0
-48 39 0
48 -22 -39 0
45 -46 0
45 -47 0
45 -48 0
-45 46 47 48 0
-49 -10 45 0
49 10 0
49 -45 0
-51 26 0
-51 6 0
51 -26 -6 0
-52 28 0
-52 34 0
52 -28 -34 0
-53 30 0
-53 39 0
53 -30 -39 0
50 -51 0
50 -52 0
50 -53 0
-50 51 52 53 0
-54 -13 50 0
54 13 0
54 -50 0
-3 44 0
-3 49 0
-3 54 0
3 -44 -49 -54 0
-57 4 0
-57 3 0
57 -4 -3 0
-59 -18 5 0
59 18 0
59 -5 0
-60 -20 45 0
60 20 0
60 -45 0
-61 -22 50 0
61 22 0
61 -50 0
-58 59 0
-58 60 0
-58 61 0
58 -59 -60 -61 0
-62 10 0
-62 58 0
62 -10 -58 0
-64 -26 5 0
64 26 0
64 -5 0
-65 -28 45 0
65 28 0
65 -45 0
-66 -30 50 0
66 30 0
66 -50 0
-63 64 0
-63 65 0
-63 66 0
63 -64 -65 -66 0
-67 13 0
-67 63 0
67 -13 -63 0
56 -57 0
56 -62 0
56 -67 0
-56 57 62 67 0
-68 -4 56 0
68 4 0
68 -56 0
-70 18 0
-70 3 0
70 -18 -3 0
-71 20 0
-71 58 0
71 -20 -58 0
-72 22 0
-72 63 0
72 -22 -63 0
69 -70 0
69 -71 0
69 -72 0
-69 70 71 72 0
-73 -10 69 0
73 10 0
73 -69 0
-75 26 0
-75 3 0
75 -26 -3 0
-76 28 0
-76 58 0
76 -28 -58 0
-77 30 0
-77 63 0
77 -30 -63 0
74 -75 0
74 -76 0
74 -77 0
-74 75 76 77 0
-78 -13 74 0
78 13 0
78 -74 0
-55 68 0
-55 73 0
-55 78 0
55 -68 -73 -78 0
-2 -3 55 0
2 3 0
2 -55 0
-79 -55 3 0
79 55 0
79 -3 0
-1 2 0
-1 79 0
1 -2 -79 0
-83 -18 56 0
83 18 0
83 -56 0
-84 -20 69 0
84 20 0
84 -69 0
-85 -22 74 0
85 22 0
85 -74 0
-82 83 0
-82 84 0
-82 85 0
82 -83 -84 -85 0
-81 -58 82 0
81 58 0
81 -82 0
-86 -82 58 0
86 82 0
86 -58 0
-80 81 0
-80 86 0
80 -81 -86 0
-90 -26 56 0
90 26 0
90 -56 0
-91 -28 69 0
91 28 0
91 -69 0
-92 -30 74 0
92 30 0
92 -74 0
-89 90 0
-89 91 0
-89 92 0
89 -90 -91 -92 0
-88 -63 89 0
88 63 0
88 -89 0
-93 -89 63 0
93 89 0
93 -63 0
-87 88 0
-87 93 0
87 -88 -93 0
-1 -80 -87 0


==> anc/data/sat_proofs/alpha_m2_n4.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 2
c worlds: 4
c formula_ascii: (([]<>[]<>T -> []<>[]<>[]<>T) & ([]<>[]<>[]<>T -> []<>[]<>T))
c seed: 20260613
p cnf 152 449
8 0
-9 4 0
-9 8 0
9 -4 -8 0
11 0
-12 10 0
-12 11 0
12 -10 -11 0
14 0
-15 13 0
-15 14 0
15 -13 -14 0
17 0
-18 16 0
-18 17 0
18 -16 -17 0
7 -9 0
7 -12 0
7 -15 0
7 -18 0
-7 9 12 15 18 0
-19 -4 7 0
19 4 0
19 -7 0
-22 21 0
-22 8 0
22 -21 -8 0
-24 23 0
-24 11 0
24 -23 -11 0
-26 25 0
-26 14 0
26 -25 -14 0
-28 27 0
-28 17 0
28 -27 -17 0
20 -22 0
20 -24 0
20 -26 0
20 -28 0
-20 22 24 26 28 0
-29 -10 20 0
29 10 0
29 -20 0
-32 31 0
-32 8 0
32 -31 -8 0
-34 33 0
-34 11 0
34 -33 -11 0
-36 35 0
-36 14 0
36 -35 -14 0
-38 37 0
-38 17 0
38 -37 -17 0
30 -32 0
30 -34 0
30 -36 0
30 -38 0
-30 32 34 36 38 0
-39 -13 30 0
39 13 0
39 -30 0
-42 41 0
-42 8 0
42 -41 -8 0
-44 43 0
-44 11 0
44 -43 -11 0
-46 45 0
-46 14 0
46 -45 -14 0
-48 47 0
-48 17 0
48 -47 -17 0
40 -42 0
40 -44 0
40 -46 0
40 -48 0
-40 42 44 46 48 0
-49 -16 40 0
49 16 0
49 -40 0
-6 19 0
-6 29 0
-6 39 0
-6 49 0
6 -19 -29 -39 -49 0
-50 4 0
-50 6 0
50 -4 -6 0
-52 -21 7 0
52 21 0
52 -7 0
-53 -23 20 0
53 23 0
53 -20 0
-54 -25 30 0
54 25 0
54 -30 0
-55 -27 40 0
55 27 0
55 -40 0
-51 52 0
-51 53 0
-51 54 0
-51 55 0
51 -52 -53 -54 -55 0
-56 10 0
-56 51 0
56 -10 -51 0
-58 -31 7 0
58 31 0
58 -7 0
-59 -33 20 0
59 33 0
59 -20 0
-60 -35 30 0
60 35 0
60 -30 0
-61 -37 40 0
61 37 0
61 -40 0
-57 58 0
-57 59 0
-57 60 0
-57 61 0
57 -58 -59 -60 -61 0
-62 13 0
-62 57 0
62 -13 -57 0
-64 -41 7 0
64 41 0
64 -7 0
-65 -43 20 0
65 43 0
65 -20 0
-66 -45 30 0
66 45 0
66 -30 0
-67 -47 40 0
67 47 0
67 -40 0
-63 64 0
-63 65 0
-63 66 0
-63 67 0
63 -64 -65 -66 -67 0
-68 16 0
-68 63 0
68 -16 -63 0
5 -50 0
5 -56 0
5 -62 0
5 -68 0
-5 50 56 62 68 0
-69 -4 5 0
69 4 0
69 -5 0
-71 21 0
-71 6 0
71 -21 -6 0
-72 23 0
-72 51 0
72 -23 -51 0
-73 25 0
-73 57 0
73 -25 -57 0
-74 27 0
-74 63 0
74 -27 -63 0
70 -71 0
70 -72 0
70 -73 0
70 -74 0
-70 71 72 73 74 0
-75 -10 70 0
75 10 0
75 -70 0
-77 31 0
-77 6 0
77 -31 -6 0
-78 33 0
-78 51 0
78 -33 -51 0
-79 35 0
-79 57 0
79 -35 -57 0
-80 37 0
-80 63 0
80 -37 -63 0
76 -77 0
76 -78 0
76 -79 0
76 -80 0
-76 77 78 79 80 0
-81 -13 76 0
81 13 0
81 -76 0
-83 41 0
-83 6 0
83 -41 -6 0
-84 43 0
-84 51 0
84 -43 -51 0
-85 45 0
-85 57 0
85 -45 -57 0
-86 47 0
-86 63 0
86 -47 -63 0
82 -83 0
82 -84 0
82 -85 0
82 -86 0
-82 83 84 85 86 0
-87 -16 82 0
87 16 0
87 -82 0
-3 69 0
-3 75 0
-3 81 0
-3 87 0
3 -69 -75 -81 -87 0
-90 4 0
-90 3 0
90 -4 -3 0
-92 -21 5 0
92 21 0
92 -5 0
-93 -23 70 0
93 23 0
93 -70 0
-94 -25 76 0
94 25 0
94 -76 0
-95 -27 82 0
95 27 0
95 -82 0
-91 92 0
-91 93 0
-91 94 0
-91 95 0
91 -92 -93 -94 -95 0
-96 10 0
-96 91 0
96 -10 -91 0
-98 -31 5 0
98 31 0
98 -5 0
-99 -33 70 0
99 33 0
99 -70 0
-100 -35 76 0
100 35 0
100 -76 0
-101 -37 82 0
101 37 0
101 -82 0
-97 98 0
-97 99 0
-97 100 0
-97 101 0
97 -98 -99 -100 -101 0
-102 13 0
-102 97 0
102 -13 -97 0
-104 -41 5 0
104 41 0
104 -5 0
-105 -43 70 0
105 43 0
105 -70 0
-106 -45 76 0
106 45 0
106 -76 0
-107 -47 82 0
107 47 0
107 -82 0
-103 104 0
-103 105 0
-103 106 0
-103 107 0
103 -104 -105 -106 -107 0
-108 16 0
-108 103 0
108 -16 -103 0
89 -90 0
89 -96 0
89 -102 0
89 -108 0
-89 90 96 102 108 0
-109 -4 89 0
109 4 0
109 -89 0
-111 21 0
-111 3 0
111 -21 -3 0
-112 23 0
-112 91 0
112 -23 -91 0
-113 25 0
-113 97 0
113 -25 -97 0
-114 27 0
-114 103 0
114 -27 -103 0
110 -111 0
110 -112 0
110 -113 0
110 -114 0
-110 111 112 113 114 0
-115 -10 110 0
115 10 0
115 -110 0
-117 31 0
-117 3 0
117 -31 -3 0
-118 33 0
-118 91 0
118 -33 -91 0
-119 35 0
-119 97 0
119 -35 -97 0
-120 37 0
-120 103 0
120 -37 -103 0
116 -117 0
116 -118 0
116 -119 0
116 -120 0
-116 117 118 119 120 0
-121 -13 116 0
121 13 0
121 -116 0
-123 41 0
-123 3 0
123 -41 -3 0
-124 43 0
-124 91 0
124 -43 -91 0
-125 45 0
-125 97 0
125 -45 -97 0
-126 47 0
-126 103 0
126 -47 -103 0
122 -123 0
122 -124 0
122 -125 0
122 -126 0
-122 123 124 125 126 0
-127 -16 122 0
127 16 0
127 -122 0
-88 109 0
-88 115 0
-88 121 0
-88 127 0
88 -109 -115 -121 -127 0
-2 -3 88 0
2 3 0
2 -88 0
-128 -88 3 0
128 88 0
128 -3 0
-1 2 0
-1 128 0
1 -2 -128 0
-132 -21 89 0
132 21 0
132 -89 0
-133 -23 110 0
133 23 0
133 -110 0
-134 -25 116 0
134 25 0
134 -116 0
-135 -27 122 0
135 27 0
135 -122 0
-131 132 0
-131 133 0
-131 134 0
-131 135 0
131 -132 -133 -134 -135 0
-130 -91 131 0
130 91 0
130 -131 0
-136 -131 91 0
136 131 0
136 -91 0
-129 130 0
-129 136 0
129 -130 -136 0
-140 -31 89 0
140 31 0
140 -89 0
-141 -33 110 0
141 33 0
141 -110 0
-142 -35 116 0
142 35 0
142 -116 0
-143 -37 122 0
143 37 0
143 -122 0
-139 140 0
-139 141 0
-139 142 0
-139 143 0
139 -140 -141 -142 -143 0
-138 -97 139 0
138 97 0
138 -139 0
-144 -139 97 0
144 139 0
144 -97 0
-137 138 0
-137 144 0
137 -138 -144 0
-148 -41 89 0
148 41 0
148 -89 0
-149 -43 110 0
149 43 0
149 -110 0
-150 -45 116 0
150 45 0
150 -116 0
-151 -47 122 0
151 47 0
151 -122 0
-147 148 0
-147 149 0
-147 150 0
-147 151 0
147 -148 -149 -150 -151 0
-146 -103 147 0
146 103 0
146 -147 0
-152 -147 103 0
152 147 0
152 -103 0
-145 146 0
-145 152 0
145 -146 -152 0
-1 -129 -137 -145 0


==> anc/data/sat_proofs/alpha_m2_n5.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 2
c worlds: 5
c formula_ascii: (([]<>[]<>T -> []<>[]<>[]<>T) & ([]<>[]<>[]<>T -> []<>[]<>T))
c seed: 20260613
p cnf 225 681
8 0
-9 4 0
-9 8 0
9 -4 -8 0
11 0
-12 10 0
-12 11 0
12 -10 -11 0
14 0
-15 13 0
-15 14 0
15 -13 -14 0
17 0
-18 16 0
-18 17 0
18 -16 -17 0
20 0
-21 19 0
-21 20 0
21 -19 -20 0
7 -9 0
7 -12 0
7 -15 0
7 -18 0
7 -21 0
-7 9 12 15 18 21 0
-22 -4 7 0
22 4 0
22 -7 0
-25 24 0
-25 8 0
25 -24 -8 0
-27 26 0
-27 11 0
27 -26 -11 0
-29 28 0
-29 14 0
29 -28 -14 0
-31 30 0
-31 17 0
31 -30 -17 0
-33 32 0
-33 20 0
33 -32 -20 0
23 -25 0
23 -27 0
23 -29 0
23 -31 0
23 -33 0
-23 25 27 29 31 33 0
-34 -10 23 0
34 10 0
34 -23 0
-37 36 0
-37 8 0
37 -36 -8 0
-39 38 0
-39 11 0
39 -38 -11 0
-41 40 0
-41 14 0
41 -40 -14 0
-43 42 0
-43 17 0
43 -42 -17 0
-45 44 0
-45 20 0
45 -44 -20 0
35 -37 0
35 -39 0
35 -41 0
35 -43 0
35 -45 0
-35 37 39 41 43 45 0
-46 -13 35 0
46 13 0
46 -35 0
-49 48 0
-49 8 0
49 -48 -8 0
-51 50 0
-51 11 0
51 -50 -11 0
-53 52 0
-53 14 0
53 -52 -14 0
-55 54 0
-55 17 0
55 -54 -17 0
-57 56 0
-57 20 0
57 -56 -20 0
47 -49 0
47 -51 0
47 -53 0
47 -55 0
47 -57 0
-47 49 51 53 55 57 0
-58 -16 47 0
58 16 0
58 -47 0
-61 60 0
-61 8 0
61 -60 -8 0
-63 62 0
-63 11 0
63 -62 -11 0
-65 64 0
-65 14 0
65 -64 -14 0
-67 66 0
-67 17 0
67 -66 -17 0
-69 68 0
-69 20 0
69 -68 -20 0
59 -61 0
59 -63 0
59 -65 0
59 -67 0
59 -69 0
-59 61 63 65 67 69 0
-70 -19 59 0
70 19 0
70 -59 0
-6 22 0
-6 34 0
-6 46 0
-6 58 0
-6 70 0
6 -22 -34 -46 -58 -70 0
-71 4 0
-71 6 0
71 -4 -6 0
-73 -24 7 0
73 24 0
73 -7 0
-74 -26 23 0
74 26 0
74 -23 0
-75 -28 35 0
75 28 0
75 -35 0
-76 -30 47 0
76 30 0
76 -47 0
-77 -32 59 0
77 32 0
77 -59 0
-72 73 0
-72 74 0
-72 75 0
-72 76 0
-72 77 0
72 -73 -74 -75 -76 -77 0
-78 10 0
-78 72 0
78 -10 -72 0
-80 -36 7 0
80 36 0
80 -7 0
-81 -38 23 0
81 38 0
81 -23 0
-82 -40 35 0
82 40 0
82 -35 0
-83 -42 47 0
83 42 0
83 -47 0
-84 -44 59 0
84 44 0
84 -59 0
-79 80 0
-79 81 0
-79 82 0
-79 83 0
-79 84 0
79 -80 -81 -82 -83 -84 0
-85 13 0
-85 79 0
85 -13 -79 0
-87 -48 7 0
87 48 0
87 -7 0
-88 -50 23 0
88 50 0
88 -23 0
-89 -52 35 0
89 52 0
89 -35 0
-90 -54 47 0
90 54 0
90 -47 0
-91 -56 59 0
91 56 0
91 -59 0
-86 87 0
-86 88 0
-86 89 0
-86 90 0
-86 91 0
86 -87 -88 -89 -90 -91 0
-92 16 0
-92 86 0
92 -16 -86 0
-94 -60 7 0
94 60 0
94 -7 0
-95 -62 23 0
95 62 0
95 -23 0
-96 -64 35 0
96 64 0
96 -35 0
-97 -66 47 0
97 66 0
97 -47 0
-98 -68 59 0
98 68 0
98 -59 0
-93 94 0
-93 95 0
-93 96 0
-93 97 0
-93 98 0
93 -94 -95 -96 -97 -98 0
-99 19 0
-99 93 0
99 -19 -93 0
5 -71 0
5 -78 0
5 -85 0
5 -92 0
5 -99 0
-5 71 78 85 92 99 0
-100 -4 5 0
100 4 0
100 -5 0
-102 24 0
-102 6 0
102 -24 -6 0
-103 26 0
-103 72 0
103 -26 -72 0
-104 28 0
-104 79 0
104 -28 -79 0
-105 30 0
-105 86 0
105 -30 -86 0
-106 32 0
-106 93 0
106 -32 -93 0
101 -102 0
101 -103 0
101 -104 0
101 -105 0
101 -106 0
-101 102 103 104 105 106 0
-107 -10 101 0
107 10 0
107 -101 0
-109 36 0
-109 6 0
109 -36 -6 0
-110 38 0
-110 72 0
110 -38 -72 0
-111 40 0
-111 79 0
111 -40 -79 0
-112 42 0
-112 86 0
112 -42 -86 0
-113 44 0
-113 93 0
113 -44 -93 0
108 -109 0
108 -110 0
108 -111 0
108 -112 0
108 -113 0
-108 109 110 111 112 113 0
-114 -13 108 0
114 13 0
114 -108 0
-116 48 0
-116 6 0
116 -48 -6 0
-117 50 0
-117 72 0
117 -50 -72 0
-118 52 0
-118 79 0
118 -52 -79 0
-119 54 0
-119 86 0
119 -54 -86 0
-120 56 0
-120 93 0
120 -56 -93 0
115 -116 0
115 -117 0
115 -118 0
115 -119 0
115 -120 0
-115 116 117 118 119 120 0
-121 -16 115 0
121 16 0
121 -115 0
-123 60 0
-123 6 0
123 -60 -6 0
-124 62 0
-124 72 0
124 -62 -72 0
-125 64 0
-125 79 0
125 -64 -79 0
-126 66 0
-126 86 0
126 -66 -86 0
-127 68 0
-127 93 0
127 -68 -93 0
122 -123 0
122 -124 0
122 -125 0
122 -126 0
122 -127 0
-122 123 124 125 126 127 0
-128 -19 122 0
128 19 0
128 -122 0
-3 100 0
-3 107 0
-3 114 0
-3 121 0
-3 128 0
3 -100 -107 -114 -121 -128 0
-131 4 0
-131 3 0
131 -4 -3 0
-133 -24 5 0
133 24 0
133 -5 0
-134 -26 101 0
134 26 0
134 -101 0
-135 -28 108 0
135 28 0
135 -108 0
-136 -30 115 0
136 30 0
136 -115 0
-137 -32 122 0
137 32 0
137 -122 0
-132 133 0
-132 134 0
-132 135 0
-132 136 0
-132 137 0
132 -133 -134 -135 -136 -137 0
-138 10 0
-138 132 0
138 -10 -132 0
-140 -36 5 0
140 36 0
140 -5 0
-141 -38 101 0
141 38 0
141 -101 0
-142 -40 108 0
142 40 0
142 -108 0
-143 -42 115 0
143 42 0
143 -115 0
-144 -44 122 0
144 44 0
144 -122 0
-139 140 0
-139 141 0
-139 142 0
-139 143 0
-139 144 0
139 -140 -141 -142 -143 -144 0
-145 13 0
-145 139 0
145 -13 -139 0
-147 -48 5 0
147 48 0
147 -5 0
-148 -50 101 0
148 50 0
148 -101 0
-149 -52 108 0
149 52 0
149 -108 0
-150 -54 115 0
150 54 0
150 -115 0
-151 -56 122 0
151 56 0
151 -122 0
-146 147 0
-146 148 0
-146 149 0
-146 150 0
-146 151 0
146 -147 -148 -149 -150 -151 0
-152 16 0
-152 146 0
152 -16 -146 0
-154 -60 5 0
154 60 0
154 -5 0
-155 -62 101 0
155 62 0
155 -101 0
-156 -64 108 0
156 64 0
156 -108 0
-157 -66 115 0
157 66 0
157 -115 0
-158 -68 122 0
158 68 0
158 -122 0
-153 154 0
-153 155 0
-153 156 0
-153 157 0
-153 158 0
153 -154 -155 -156 -157 -158 0
-159 19 0
-159 153 0
159 -19 -153 0
130 -131 0
130 -138 0
130 -145 0
130 -152 0
130 -159 0
-130 131 138 145 152 159 0
-160 -4 130 0
160 4 0
160 -130 0
-162 24 0
-162 3 0
162 -24 -3 0
-163 26 0
-163 132 0
163 -26 -132 0
-164 28 0
-164 139 0
164 -28 -139 0
-165 30 0
-165 146 0
165 -30 -146 0
-166 32 0
-166 153 0
166 -32 -153 0
161 -162 0
161 -163 0
161 -164 0
161 -165 0
161 -166 0
-161 162 163 164 165 166 0
-167 -10 161 0
167 10 0
167 -161 0
-169 36 0
-169 3 0
169 -36 -3 0
-170 38 0
-170 132 0
170 -38 -132 0
-171 40 0
-171 139 0
171 -40 -139 0
-172 42 0
-172 146 0
172 -42 -146 0
-173 44 0
-173 153 0
173 -44 -153 0
168 -169 0
168 -170 0
168 -171 0
168 -172 0
168 -173 0
-168 169 170 171 172 173 0
-174 -13 168 0
174 13 0
174 -168 0
-176 48 0
-176 3 0
176 -48 -3 0
-177 50 0
-177 132 0
177 -50 -132 0
-178 52 0
-178 139 0
178 -52 -139 0
-179 54 0
-179 146 0
179 -54 -146 0
-180 56 0
-180 153 0
180 -56 -153 0
175 -176 0
175 -177 0
175 -178 0
175 -179 0
175 -180 0
-175 176 177 178 179 180 0
-181 -16 175 0
181 16 0
181 -175 0
-183 60 0
-183 3 0
183 -60 -3 0
-184 62 0
-184 132 0
184 -62 -132 0
-185 64 0
-185 139 0
185 -64 -139 0
-186 66 0
-186 146 0
186 -66 -146 0
-187 68 0
-187 153 0
187 -68 -153 0
182 -183 0
182 -184 0
182 -185 0
182 -186 0
182 -187 0
-182 183 184 185 186 187 0
-188 -19 182 0
188 19 0
188 -182 0
-129 160 0
-129 167 0
-129 174 0
-129 181 0
-129 188 0
129 -160 -167 -174 -181 -188 0
-2 -3 129 0
2 3 0
2 -129 0
-189 -129 3 0
189 129 0
189 -3 0
-1 2 0
-1 189 0
1 -2 -189 0
-193 -24 130 0
193 24 0
193 -130 0
-194 -26 161 0
194 26 0
194 -161 0
-195 -28 168 0
195 28 0
195 -168 0
-196 -30 175 0
196 30 0
196 -175 0
-197 -32 182 0
197 32 0
197 -182 0
-192 193 0
-192 194 0
-192 195 0
-192 196 0
-192 197 0
192 -193 -194 -195 -196 -197 0
-191 -132 192 0
191 132 0
191 -192 0
-198 -192 132 0
198 192 0
198 -132 0
-190 191 0
-190 198 0
190 -191 -198 0
-202 -36 130 0
202 36 0
202 -130 0
-203 -38 161 0
203 38 0
203 -161 0
-204 -40 168 0
204 40 0
204 -168 0
-205 -42 175 0
205 42 0
205 -175 0
-206 -44 182 0
206 44 0
206 -182 0
-201 202 0
-201 203 0
-201 204 0
-201 205 0
-201 206 0
201 -202 -203 -204 -205 -206 0
-200 -139 201 0
200 139 0
200 -201 0
-207 -201 139 0
207 201 0
207 -139 0
-199 200 0
-199 207 0
199 -200 -207 0
-211 -48 130 0
211 48 0
211 -130 0
-212 -50 161 0
212 50 0
212 -161 0
-213 -52 168 0
213 52 0
213 -168 0
-214 -54 175 0
214 54 0
214 -175 0
-215 -56 182 0
215 56 0
215 -182 0
-210 211 0
-210 212 0
-210 213 0
-210 214 0
-210 215 0
210 -211 -212 -213 -214 -215 0
-209 -146 210 0
209 146 0
209 -210 0
-216 -210 146 0
216 210 0
216 -146 0
-208 209 0
-208 216 0
208 -209 -216 0
-220 -60 130 0
220 60 0
220 -130 0
-221 -62 161 0
221 62 0
221 -161 0
-222 -64 168 0
222 64 0
222 -168 0
-223 -66 175 0
223 66 0
223 -175 0
-224 -68 182 0
224 68 0
224 -182 0
-219 220 0
-219 221 0
-219 222 0
-219 223 0
-219 224 0
219 -220 -221 -222 -223 -224 0
-218 -153 219 0
218 153 0
218 -219 0
-225 -219 153 0
225 219 0
225 -153 0
-217 218 0
-217 225 0
217 -218 -225 0
-1 -190 -199 -208 -217 0


==> anc/data/sat_proofs/alpha_m2_n6.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 2
c worlds: 6
c formula_ascii: (([]<>[]<>T -> []<>[]<>[]<>T) & ([]<>[]<>[]<>T -> []<>[]<>T))
c seed: 20260613
p cnf 312 961
8 0
-9 4 0
-9 8 0
9 -4 -8 0
11 0
-12 10 0
-12 11 0
12 -10 -11 0
14 0
-15 13 0
-15 14 0
15 -13 -14 0
17 0
-18 16 0
-18 17 0
18 -16 -17 0
20 0
-21 19 0
-21 20 0
21 -19 -20 0
23 0
-24 22 0
-24 23 0
24 -22 -23 0
7 -9 0
7 -12 0
7 -15 0
7 -18 0
7 -21 0
7 -24 0
-7 9 12 15 18 21 24 0
-25 -4 7 0
25 4 0
25 -7 0
-28 27 0
-28 8 0
28 -27 -8 0
-30 29 0
-30 11 0
30 -29 -11 0
-32 31 0
-32 14 0
32 -31 -14 0
-34 33 0
-34 17 0
34 -33 -17 0
-36 35 0
-36 20 0
36 -35 -20 0
-38 37 0
-38 23 0
38 -37 -23 0
26 -28 0
26 -30 0
26 -32 0
26 -34 0
26 -36 0
26 -38 0
-26 28 30 32 34 36 38 0
-39 -10 26 0
39 10 0
39 -26 0
-42 41 0
-42 8 0
42 -41 -8 0
-44 43 0
-44 11 0
44 -43 -11 0
-46 45 0
-46 14 0
46 -45 -14 0
-48 47 0
-48 17 0
48 -47 -17 0
-50 49 0
-50 20 0
50 -49 -20 0
-52 51 0
-52 23 0
52 -51 -23 0
40 -42 0
40 -44 0
40 -46 0
40 -48 0
40 -50 0
40 -52 0
-40 42 44 46 48 50 52 0
-53 -13 40 0
53 13 0
53 -40 0
-56 55 0
-56 8 0
56 -55 -8 0
-58 57 0
-58 11 0
58 -57 -11 0
-60 59 0
-60 14 0
60 -59 -14 0
-62 61 0
-62 17 0
62 -61 -17 0
-64 63 0
-64 20 0
64 -63 -20 0
-66 65 0
-66 23 0
66 -65 -23 0
54 -56 0
54 -58 0
54 -60 0
54 -62 0
54 -64 0
54 -66 0
-54 56 58 60 62 64 66 0
-67 -16 54 0
67 16 0
67 -54 0
-70 69 0
-70 8 0
70 -69 -8 0
-72 71 0
-72 11 0
72 -71 -11 0
-74 73 0
-74 14 0
74 -73 -14 0
-76 75 0
-76 17 0
76 -75 -17 0
-78 77 0
-78 20 0
78 -77 -20 0
-80 79 0
-80 23 0
80 -79 -23 0
68 -70 0
68 -72 0
68 -74 0
68 -76 0
68 -78 0
68 -80 0
-68 70 72 74 76 78 80 0
-81 -19 68 0
81 19 0
81 -68 0
-84 83 0
-84 8 0
84 -83 -8 0
-86 85 0
-86 11 0
86 -85 -11 0
-88 87 0
-88 14 0
88 -87 -14 0
-90 89 0
-90 17 0
90 -89 -17 0
-92 91 0
-92 20 0
92 -91 -20 0
-94 93 0
-94 23 0
94 -93 -23 0
82 -84 0
82 -86 0
82 -88 0
82 -90 0
82 -92 0
82 -94 0
-82 84 86 88 90 92 94 0
-95 -22 82 0
95 22 0
95 -82 0
-6 25 0
-6 39 0
-6 53 0
-6 67 0
-6 81 0
-6 95 0
6 -25 -39 -53 -67 -81 -95 0
-96 4 0
-96 6 0
96 -4 -6 0
-98 -27 7 0
98 27 0
98 -7 0
-99 -29 26 0
99 29 0
99 -26 0
-100 -31 40 0
100 31 0
100 -40 0
-101 -33 54 0
101 33 0
101 -54 0
-102 -35 68 0
102 35 0
102 -68 0
-103 -37 82 0
103 37 0
103 -82 0
-97 98 0
-97 99 0
-97 100 0
-97 101 0
-97 102 0
-97 103 0
97 -98 -99 -100 -101 -102 -103 0
-104 10 0
-104 97 0
104 -10 -97 0
-106 -41 7 0
106 41 0
106 -7 0
-107 -43 26 0
107 43 0
107 -26 0
-108 -45 40 0
108 45 0
108 -40 0
-109 -47 54 0
109 47 0
109 -54 0
-110 -49 68 0
110 49 0
110 -68 0
-111 -51 82 0
111 51 0
111 -82 0
-105 106 0
-105 107 0
-105 108 0
-105 109 0
-105 110 0
-105 111 0
105 -106 -107 -108 -109 -110 -111 0
-112 13 0
-112 105 0
112 -13 -105 0
-114 -55 7 0
114 55 0
114 -7 0
-115 -57 26 0
115 57 0
115 -26 0
-116 -59 40 0
116 59 0
116 -40 0
-117 -61 54 0
117 61 0
117 -54 0
-118 -63 68 0
118 63 0
118 -68 0
-119 -65 82 0
119 65 0
119 -82 0
-113 114 0
-113 115 0
-113 116 0
-113 117 0
-113 118 0
-113 119 0
113 -114 -115 -116 -117 -118 -119 0
-120 16 0
-120 113 0
120 -16 -113 0
-122 -69 7 0
122 69 0
122 -7 0
-123 -71 26 0
123 71 0
123 -26 0
-124 -73 40 0
124 73 0
124 -40 0
-125 -75 54 0
125 75 0
125 -54 0
-126 -77 68 0
126 77 0
126 -68 0
-127 -79 82 0
127 79 0
127 -82 0
-121 122 0
-121 123 0
-121 124 0
-121 125 0
-121 126 0
-121 127 0
121 -122 -123 -124 -125 -126 -127 0
-128 19 0
-128 121 0
128 -19 -121 0
-130 -83 7 0
130 83 0
130 -7 0
-131 -85 26 0
131 85 0
131 -26 0
-132 -87 40 0
132 87 0
132 -40 0
-133 -89 54 0
133 89 0
133 -54 0
-134 -91 68 0
134 91 0
134 -68 0
-135 -93 82 0
135 93 0
135 -82 0
-129 130 0
-129 131 0
-129 132 0
-129 133 0
-129 134 0
-129 135 0
129 -130 -131 -132 -133 -134 -135 0
-136 22 0
-136 129 0
136 -22 -129 0
5 -96 0
5 -104 0
5 -112 0
5 -120 0
5 -128 0
5 -136 0
-5 96 104 112 120 128 136 0
-137 -4 5 0
137 4 0
137 -5 0
-139 27 0
-139 6 0
139 -27 -6 0
-140 29 0
-140 97 0
140 -29 -97 0
-141 31 0
-141 105 0
141 -31 -105 0
-142 33 0
-142 113 0
142 -33 -113 0
-143 35 0
-143 121 0
143 -35 -121 0
-144 37 0
-144 129 0
144 -37 -129 0
138 -139 0
138 -140 0
138 -141 0
138 -142 0
138 -143 0
138 -144 0
-138 139 140 141 142 143 144 0
-145 -10 138 0
145 10 0
145 -138 0
-147 41 0
-147 6 0
147 -41 -6 0
-148 43 0
-148 97 0
148 -43 -97 0
-149 45 0
-149 105 0
149 -45 -105 0
-150 47 0
-150 113 0
150 -47 -113 0
-151 49 0
-151 121 0
151 -49 -121 0
-152 51 0
-152 129 0
152 -51 -129 0
146 -147 0
146 -148 0
146 -149 0
146 -150 0
146 -151 0
146 -152 0
-146 147 148 149 150 151 152 0
-153 -13 146 0
153 13 0
153 -146 0
-155 55 0
-155 6 0
155 -55 -6 0
-156 57 0
-156 97 0
156 -57 -97 0
-157 59 0
-157 105 0
157 -59 -105 0
-158 61 0
-158 113 0
158 -61 -113 0
-159 63 0
-159 121 0
159 -63 -121 0
-160 65 0
-160 129 0
160 -65 -129 0
154 -155 0
154 -156 0
154 -157 0
154 -158 0
154 -159 0
154 -160 0
-154 155 156 157 158 159 160 0
-161 -16 154 0
161 16 0
161 -154 0
-163 69 0
-163 6 0
163 -69 -6 0
-164 71 0
-164 97 0
164 -71 -97 0
-165 73 0
-165 105 0
165 -73 -105 0
-166 75 0
-166 113 0
166 -75 -113 0
-167 77 0
-167 121 0
167 -77 -121 0
-168 79 0
-168 129 0
168 -79 -129 0
162 -163 0
162 -164 0
162 -165 0
162 -166 0
162 -167 0
162 -168 0
-162 163 164 165 166 167 168 0
-169 -19 162 0
169 19 0
169 -162 0
-171 83 0
-171 6 0
171 -83 -6 0
-172 85 0
-172 97 0
172 -85 -97 0
-173 87 0
-173 105 0
173 -87 -105 0
-174 89 0
-174 113 0
174 -89 -113 0
-175 91 0
-175 121 0
175 -91 -121 0
-176 93 0
-176 129 0
176 -93 -129 0
170 -171 0
170 -172 0
170 -173 0
170 -174 0
170 -175 0
170 -176 0
-170 171 172 173 174 175 176 0
-177 -22 170 0
177 22 0
177 -170 0
-3 137 0
-3 145 0
-3 153 0
-3 161 0
-3 169 0
-3 177 0
3 -137 -145 -153 -161 -169 -177 0
-180 4 0
-180 3 0
180 -4 -3 0
-182 -27 5 0
182 27 0
182 -5 0
-183 -29 138 0
183 29 0
183 -138 0
-184 -31 146 0
184 31 0
184 -146 0
-185 -33 154 0
185 33 0
185 -154 0
-186 -35 162 0
186 35 0
186 -162 0
-187 -37 170 0
187 37 0
187 -170 0
-181 182 0
-181 183 0
-181 184 0
-181 185 0
-181 186 0
-181 187 0
181 -182 -183 -184 -185 -186 -187 0
-188 10 0
-188 181 0
188 -10 -181 0
-190 -41 5 0
190 41 0
190 -5 0
-191 -43 138 0
191 43 0
191 -138 0
-192 -45 146 0
192 45 0
192 -146 0
-193 -47 154 0
193 47 0
193 -154 0
-194 -49 162 0
194 49 0
194 -162 0
-195 -51 170 0
195 51 0
195 -170 0
-189 190 0
-189 191 0
-189 192 0
-189 193 0
-189 194 0
-189 195 0
189 -190 -191 -192 -193 -194 -195 0
-196 13 0
-196 189 0
196 -13 -189 0
-198 -55 5 0
198 55 0
198 -5 0
-199 -57 138 0
199 57 0
199 -138 0
-200 -59 146 0
200 59 0
200 -146 0
-201 -61 154 0
201 61 0
201 -154 0
-202 -63 162 0
202 63 0
202 -162 0
-203 -65 170 0
203 65 0
203 -170 0
-197 198 0
-197 199 0
-197 200 0
-197 201 0
-197 202 0
-197 203 0
197 -198 -199 -200 -201 -202 -203 0
-204 16 0
-204 197 0
204 -16 -197 0
-206 -69 5 0
206 69 0
206 -5 0
-207 -71 138 0
207 71 0
207 -138 0
-208 -73 146 0
208 73 0
208 -146 0
-209 -75 154 0
209 75 0
209 -154 0
-210 -77 162 0
210 77 0
210 -162 0
-211 -79 170 0
211 79 0
211 -170 0
-205 206 0
-205 207 0
-205 208 0
-205 209 0
-205 210 0
-205 211 0
205 -206 -207 -208 -209 -210 -211 0
-212 19 0
-212 205 0
212 -19 -205 0
-214 -83 5 0
214 83 0
214 -5 0
-215 -85 138 0
215 85 0
215 -138 0
-216 -87 146 0
216 87 0
216 -146 0
-217 -89 154 0
217 89 0
217 -154 0
-218 -91 162 0
218 91 0
218 -162 0
-219 -93 170 0
219 93 0
219 -170 0
-213 214 0
-213 215 0
-213 216 0
-213 217 0
-213 218 0
-213 219 0
213 -214 -215 -216 -217 -218 -219 0
-220 22 0
-220 213 0
220 -22 -213 0
179 -180 0
179 -188 0
179 -196 0
179 -204 0
179 -212 0
179 -220 0
-179 180 188 196 204 212 220 0
-221 -4 179 0
221 4 0
221 -179 0
-223 27 0
-223 3 0
223 -27 -3 0
-224 29 0
-224 181 0
224 -29 -181 0
-225 31 0
-225 189 0
225 -31 -189 0
-226 33 0
-226 197 0
226 -33 -197 0
-227 35 0
-227 205 0
227 -35 -205 0
-228 37 0
-228 213 0
228 -37 -213 0
222 -223 0
222 -224 0
222 -225 0
222 -226 0
222 -227 0
222 -228 0
-222 223 224 225 226 227 228 0
-229 -10 222 0
229 10 0
229 -222 0
-231 41 0
-231 3 0
231 -41 -3 0
-232 43 0
-232 181 0
232 -43 -181 0
-233 45 0
-233 189 0
233 -45 -189 0
-234 47 0
-234 197 0
234 -47 -197 0
-235 49 0
-235 205 0
235 -49 -205 0
-236 51 0
-236 213 0
236 -51 -213 0
230 -231 0
230 -232 0
230 -233 0
230 -234 0
230 -235 0
230 -236 0
-230 231 232 233 234 235 236 0
-237 -13 230 0
237 13 0
237 -230 0
-239 55 0
-239 3 0
239 -55 -3 0
-240 57 0
-240 181 0
240 -57 -181 0
-241 59 0
-241 189 0
241 -59 -189 0
-242 61 0
-242 197 0
242 -61 -197 0
-243 63 0
-243 205 0
243 -63 -205 0
-244 65 0
-244 213 0
244 -65 -213 0
238 -239 0
238 -240 0
238 -241 0
238 -242 0
238 -243 0
238 -244 0
-238 239 240 241 242 243 244 0
-245 -16 238 0
245 16 0
245 -238 0
-247 69 0
-247 3 0
247 -69 -3 0
-248 71 0
-248 181 0
248 -71 -181 0
-249 73 0
-249 189 0
249 -73 -189 0
-250 75 0
-250 197 0
250 -75 -197 0
-251 77 0
-251 205 0
251 -77 -205 0
-252 79 0
-252 213 0
252 -79 -213 0
246 -247 0
246 -248 0
246 -249 0
246 -250 0
246 -251 0
246 -252 0
-246 247 248 249 250 251 252 0
-253 -19 246 0
253 19 0
253 -246 0
-255 83 0
-255 3 0
255 -83 -3 0
-256 85 0
-256 181 0
256 -85 -181 0
-257 87 0
-257 189 0
257 -87 -189 0
-258 89 0
-258 197 0
258 -89 -197 0
-259 91 0
-259 205 0
259 -91 -205 0
-260 93 0
-260 213 0
260 -93 -213 0
254 -255 0
254 -256 0
254 -257 0
254 -258 0
254 -259 0
254 -260 0
-254 255 256 257 258 259 260 0
-261 -22 254 0
261 22 0
261 -254 0
-178 221 0
-178 229 0
-178 237 0
-178 245 0
-178 253 0
-178 261 0
178 -221 -229 -237 -245 -253 -261 0
-2 -3 178 0
2 3 0
2 -178 0
-262 -178 3 0
262 178 0
262 -3 0
-1 2 0
-1 262 0
1 -2 -262 0
-266 -27 179 0
266 27 0
266 -179 0
-267 -29 222 0
267 29 0
267 -222 0
-268 -31 230 0
268 31 0
268 -230 0
-269 -33 238 0
269 33 0
269 -238 0
-270 -35 246 0
270 35 0
270 -246 0
-271 -37 254 0
271 37 0
271 -254 0
-265 266 0
-265 267 0
-265 268 0
-265 269 0
-265 270 0
-265 271 0
265 -266 -267 -268 -269 -270 -271 0
-264 -181 265 0
264 181 0
264 -265 0
-272 -265 181 0
272 265 0
272 -181 0
-263 264 0
-263 272 0
263 -264 -272 0
-276 -41 179 0
276 41 0
276 -179 0
-277 -43 222 0
277 43 0
277 -222 0
-278 -45 230 0
278 45 0
278 -230 0
-279 -47 238 0
279 47 0
279 -238 0
-280 -49 246 0
280 49 0
280 -246 0
-281 -51 254 0
281 51 0
281 -254 0
-275 276 0
-275 277 0
-275 278 0
-275 279 0
-275 280 0
-275 281 0
275 -276 -277 -278 -279 -280 -281 0
-274 -189 275 0
274 189 0
274 -275 0
-282 -275 189 0
282 275 0
282 -189 0
-273 274 0
-273 282 0
273 -274 -282 0
-286 -55 179 0
286 55 0
286 -179 0
-287 -57 222 0
287 57 0
287 -222 0
-288 -59 230 0
288 59 0
288 -230 0
-289 -61 238 0
289 61 0
289 -238 0
-290 -63 246 0
290 63 0
290 -246 0
-291 -65 254 0
291 65 0
291 -254 0
-285 286 0
-285 287 0
-285 288 0
-285 289 0
-285 290 0
-285 291 0
285 -286 -287 -288 -289 -290 -291 0
-284 -197 285 0
284 197 0
284 -285 0
-292 -285 197 0
292 285 0
292 -197 0
-283 284 0
-283 292 0
283 -284 -292 0
-296 -69 179 0
296 69 0
296 -179 0
-297 -71 222 0
297 71 0
297 -222 0
-298 -73 230 0
298 73 0
298 -230 0
-299 -75 238 0
299 75 0
299 -238 0
-300 -77 246 0
300 77 0
300 -246 0
-301 -79 254 0
301 79 0
301 -254 0
-295 296 0
-295 297 0
-295 298 0
-295 299 0
-295 300 0
-295 301 0
295 -296 -297 -298 -299 -300 -301 0
-294 -205 295 0
294 205 0
294 -295 0
-302 -295 205 0
302 295 0
302 -205 0
-293 294 0
-293 302 0
293 -294 -302 0
-306 -83 179 0
306 83 0
306 -179 0
-307 -85 222 0
307 85 0
307 -222 0
-308 -87 230 0
308 87 0
308 -230 0
-309 -89 238 0
309 89 0
309 -238 0
-310 -91 246 0
310 91 0
310 -246 0
-311 -93 254 0
311 93 0
311 -254 0
-305 306 0
-305 307 0
-305 308 0
-305 309 0
-305 310 0
-305 311 0
305 -306 -307 -308 -309 -310 -311 0
-304 -213 305 0
304 213 0
304 -305 0
-312 -305 213 0
312 305 0
312 -213 0
-303 304 0
-303 312 0
303 -304 -312 0
-1 -263 -273 -283 -293 -303 0


==> anc/data/sat_proofs/alpha_m3_n1.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 3
c worlds: 1
c formula_ascii: (([]<>[]<>[]<>T -> []<>[]<>[]<>[]<>T) & ([]<>[]<>[]<>[]<>T -> []<>[]<>[]<>T))
c seed: 20260613
p cnf 21 51
10 0
-11 4 0
-11 10 0
11 -4 -10 0
9 -11 0
-9 11 0
-12 -4 9 0
12 4 0
12 -9 0
-8 12 0
8 -12 0
-13 4 0
-13 8 0
13 -4 -8 0
7 -13 0
-7 13 0
-14 -4 7 0
14 4 0
14 -7 0
-6 14 0
6 -14 0
-15 4 0
-15 6 0
15 -4 -6 0
5 -15 0
-5 15 0
-16 -4 5 0
16 4 0
16 -5 0
-3 16 0
3 -16 0
-19 4 0
-19 3 0
19 -4 -3 0
18 -19 0
-18 19 0
-20 -4 18 0
20 4 0
20 -18 0
-17 20 0
17 -20 0
-2 -3 17 0
2 3 0
2 -17 0
-21 -17 3 0
21 17 0
21 -3 0
-1 2 0
-1 21 0
1 -2 -21 0
-1 0


==> anc/data/sat_proofs/alpha_m3_n2.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 3
c worlds: 2
c formula_ascii: (([]<>[]<>[]<>T -> []<>[]<>[]<>[]<>T) & ([]<>[]<>[]<>[]<>T -> []<>[]<>[]<>T))
c seed: 20260613
p cnf 60 165
10 0
-11 4 0
-11 10 0
11 -4 -10 0
13 0
-14 12 0
-14 13 0
14 -12 -13 0
9 -11 0
9 -14 0
-9 11 14 0
-15 -4 9 0
15 4 0
15 -9 0
-18 17 0
-18 10 0
18 -17 -10 0
-20 19 0
-20 13 0
20 -19 -13 0
16 -18 0
16 -20 0
-16 18 20 0
-21 -12 16 0
21 12 0
21 -16 0
-8 15 0
-8 21 0
8 -15 -21 0
-22 4 0
-22 8 0
22 -4 -8 0
-24 -17 9 0
24 17 0
24 -9 0
-25 -19 16 0
25 19 0
25 -16 0
-23 24 0
-23 25 0
23 -24 -25 0
-26 12 0
-26 23 0
26 -12 -23 0
7 -22 0
7 -26 0
-7 22 26 0
-27 -4 7 0
27 4 0
27 -7 0
-29 17 0
-29 8 0
29 -17 -8 0
-30 19 0
-30 23 0
30 -19 -23 0
28 -29 0
28 -30 0
-28 29 30 0
-31 -12 28 0
31 12 0
31 -28 0
-6 27 0
-6 31 0
6 -27 -31 0
-32 4 0
-32 6 0
32 -4 -6 0
-34 -17 7 0
34 17 0
34 -7 0
-35 -19 28 0
35 19 0
35 -28 0
-33 34 0
-33 35 0
33 -34 -35 0
-36 12 0
-36 33 0
36 -12 -33 0
5 -32 0
5 -36 0
-5 32 36 0
-37 -4 5 0
37 4 0
37 -5 0
-39 17 0
-39 6 0
39 -17 -6 0
-40 19 0
-40 33 0
40 -19 -33 0
38 -39 0
38 -40 0
-38 39 40 0
-41 -12 38 0
41 12 0
41 -38 0
-3 37 0
-3 41 0
3 -37 -41 0
-44 4 0
-44 3 0
44 -4 -3 0
-46 -17 5 0
46 17 0
46 -5 0
-47 -19 38 0
47 19 0
47 -38 0
-45 46 0
-45 47 0
45 -46 -47 0
-48 12 0
-48 45 0
48 -12 -45 0
43 -44 0
43 -48 0
-43 44 48 0
-49 -4 43 0
49 4 0
49 -43 0
-51 17 0
-51 3 0
51 -17 -3 0
-52 19 0
-52 45 0
52 -19 -45 0
50 -51 0
50 -52 0
-50 51 52 0
-53 -12 50 0
53 12 0
53 -50 0
-42 49 0
-42 53 0
42 -49 -53 0
-2 -3 42 0
2 3 0
2 -42 0
-54 -42 3 0
54 42 0
54 -3 0
-1 2 0
-1 54 0
1 -2 -54 0
-58 -17 43 0
58 17 0
58 -43 0
-59 -19 50 0
59 19 0
59 -50 0
-57 58 0
-57 59 0
57 -58 -59 0
-56 -45 57 0
56 45 0
56 -57 0
-60 -57 45 0
60 57 0
60 -45 0
-55 56 0
-55 60 0
55 -56 -60 0
-1 -55 0


==> anc/data/sat_proofs/alpha_m3_n3.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 3
c worlds: 3
c formula_ascii: (([]<>[]<>[]<>T -> []<>[]<>[]<>[]<>T) & ([]<>[]<>[]<>[]<>T -> []<>[]<>[]<>T))
c seed: 20260613
p cnf 117 343
10 0
-11 4 0
-11 10 0
11 -4 -10 0
13 0
-14 12 0
-14 13 0
14 -12 -13 0
16 0
-17 15 0
-17 16 0
17 -15 -16 0
9 -11 0
9 -14 0
9 -17 0
-9 11 14 17 0
-18 -4 9 0
18 4 0
18 -9 0
-21 20 0
-21 10 0
21 -20 -10 0
-23 22 0
-23 13 0
23 -22 -13 0
-25 24 0
-25 16 0
25 -24 -16 0
19 -21 0
19 -23 0
19 -25 0
-19 21 23 25 0
-26 -12 19 0
26 12 0
26 -19 0
-29 28 0
-29 10 0
29 -28 -10 0
-31 30 0
-31 13 0
31 -30 -13 0
-33 32 0
-33 16 0
33 -32 -16 0
27 -29 0
27 -31 0
27 -33 0
-27 29 31 33 0
-34 -15 27 0
34 15 0
34 -27 0
-8 18 0
-8 26 0
-8 34 0
8 -18 -26 -34 0
-35 4 0
-35 8 0
35 -4 -8 0
-37 -20 9 0
37 20 0
37 -9 0
-38 -22 19 0
38 22 0
38 -19 0
-39 -24 27 0
39 24 0
39 -27 0
-36 37 0
-36 38 0
-36 39 0
36 -37 -38 -39 0
-40 12 0
-40 36 0
40 -12 -36 0
-42 -28 9 0
42 28 0
42 -9 0
-43 -30 19 0
43 30 0
43 -19 0
-44 -32 27 0
44 32 0
44 -27 0
-41 42 0
-41 43 0
-41 44 0
41 -42 -43 -44 0
-45 15 0
-45 41 0
45 -15 -41 0
7 -35 0
7 -40 0
7 -45 0
-7 35 40 45 0
-46 -4 7 0
46 4 0
46 -7 0
-48 20 0
-48 8 0
48 -20 -8 0
-49 22 0
-49 36 0
49 -22 -36 0
-50 24 0
-50 41 0
50 -24 -41 0
47 -48 0
47 -49 0
47 -50 0
-47 48 49 50 0
-51 -12 47 0
51 12 0
51 -47 0
-53 28 0
-53 8 0
53 -28 -8 0
-54 30 0
-54 36 0
54 -30 -36 0
-55 32 0
-55 41 0
55 -32 -41 0
52 -53 0
52 -54 0
52 -55 0
-52 53 54 55 0
-56 -15 52 0
56 15 0
56 -52 0
-6 46 0
-6 51 0
-6 56 0
6 -46 -51 -56 0
-57 4 0
-57 6 0
57 -4 -6 0
-59 -20 7 0
59 20 0
59 -7 0
-60 -22 47 0
60 22 0
60 -47 0
-61 -24 52 0
61 24 0
61 -52 0
-58 59 0
-58 60 0
-58 61 0
58 -59 -60 -61 0
-62 12 0
-62 58 0
62 -12 -58 0
-64 -28 7 0
64 28 0
64 -7 0
-65 -30 47 0
65 30 0
65 -47 0
-66 -32 52 0
66 32 0
66 -52 0
-63 64 0
-63 65 0
-63 66 0
63 -64 -65 -66 0
-67 15 0
-67 63 0
67 -15 -63 0
5 -57 0
5 -62 0
5 -67 0
-5 57 62 67 0
-68 -4 5 0
68 4 0
68 -5 0
-70 20 0
-70 6 0
70 -20 -6 0
-71 22 0
-71 58 0
71 -22 -58 0
-72 24 0
-72 63 0
72 -24 -63 0
69 -70 0
69 -71 0
69 -72 0
-69 70 71 72 0
-73 -12 69 0
73 12 0
73 -69 0
-75 28 0
-75 6 0
75 -28 -6 0
-76 30 0
-76 58 0
76 -30 -58 0
-77 32 0
-77 63 0
77 -32 -63 0
74 -75 0
74 -76 0
74 -77 0
-74 75 76 77 0
-78 -15 74 0
78 15 0
78 -74 0
-3 68 0
-3 73 0
-3 78 0
3 -68 -73 -78 0
-81 4 0
-81 3 0
81 -4 -3 0
-83 -20 5 0
83 20 0
83 -5 0
-84 -22 69 0
84 22 0
84 -69 0
-85 -24 74 0
85 24 0
85 -74 0
-82 83 0
-82 84 0
-82 85 0
82 -83 -84 -85 0
-86 12 0
-86 82 0
86 -12 -82 0
-88 -28 5 0
88 28 0
88 -5 0
-89 -30 69 0
89 30 0
89 -69 0
-90 -32 74 0
90 32 0
90 -74 0
-87 88 0
-87 89 0
-87 90 0
87 -88 -89 -90 0
-91 15 0
-91 87 0
91 -15 -87 0
80 -81 0
80 -86 0
80 -91 0
-80 81 86 91 0
-92 -4 80 0
92 4 0
92 -80 0
-94 20 0
-94 3 0
94 -20 -3 0
-95 22 0
-95 82 0
95 -22 -82 0
-96 24 0
-96 87 0
96 -24 -87 0
93 -94 0
93 -95 0
93 -96 0
-93 94 95 96 0
-97 -12 93 0
97 12 0
97 -93 0
-99 28 0
-99 3 0
99 -28 -3 0
-100 30 0
-100 82 0
100 -30 -82 0
-101 32 0
-101 87 0
101 -32 -87 0
98 -99 0
98 -100 0
98 -101 0
-98 99 100 101 0
-102 -15 98 0
102 15 0
102 -98 0
-79 92 0
-79 97 0
-79 102 0
79 -92 -97 -102 0
-2 -3 79 0
2 3 0
2 -79 0
-103 -79 3 0
103 79 0
103 -3 0
-1 2 0
-1 103 0
1 -2 -103 0
-107 -20 80 0
107 20 0
107 -80 0
-108 -22 93 0
108 22 0
108 -93 0
-109 -24 98 0
109 24 0
109 -98 0
-106 107 0
-106 108 0
-106 109 0
106 -107 -108 -109 0
-105 -82 106 0
105 82 0
105 -106 0
-110 -106 82 0
110 106 0
110 -82 0
-104 105 0
-104 110 0
104 -105 -110 0
-114 -28 80 0
114 28 0
114 -80 0
-115 -30 93 0
115 30 0
115 -93 0
-116 -32 98 0
116 32 0
116 -98 0
-113 114 0
-113 115 0
-113 116 0
113 -114 -115 -116 0
-112 -87 113 0
112 87 0
112 -113 0
-117 -113 87 0
117 113 0
117 -87 0
-111 112 0
-111 117 0
111 -112 -117 0
-1 -104 -111 0


==> anc/data/sat_proofs/alpha_m3_n4.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 3
c worlds: 4
c formula_ascii: (([]<>[]<>[]<>T -> []<>[]<>[]<>[]<>T) & ([]<>[]<>[]<>[]<>T -> []<>[]<>[]<>T))
c seed: 20260613
p cnf 192 585
10 0
-11 4 0
-11 10 0
11 -4 -10 0
13 0
-14 12 0
-14 13 0
14 -12 -13 0
16 0
-17 15 0
-17 16 0
17 -15 -16 0
19 0
-20 18 0
-20 19 0
20 -18 -19 0
9 -11 0
9 -14 0
9 -17 0
9 -20 0
-9 11 14 17 20 0
-21 -4 9 0
21 4 0
21 -9 0
-24 23 0
-24 10 0
24 -23 -10 0
-26 25 0
-26 13 0
26 -25 -13 0
-28 27 0
-28 16 0
28 -27 -16 0
-30 29 0
-30 19 0
30 -29 -19 0
22 -24 0
22 -26 0
22 -28 0
22 -30 0
-22 24 26 28 30 0
-31 -12 22 0
31 12 0
31 -22 0
-34 33 0
-34 10 0
34 -33 -10 0
-36 35 0
-36 13 0
36 -35 -13 0
-38 37 0
-38 16 0
38 -37 -16 0
-40 39 0
-40 19 0
40 -39 -19 0
32 -34 0
32 -36 0
32 -38 0
32 -40 0
-32 34 36 38 40 0
-41 -15 32 0
41 15 0
41 -32 0
-44 43 0
-44 10 0
44 -43 -10 0
-46 45 0
-46 13 0
46 -45 -13 0
-48 47 0
-48 16 0
48 -47 -16 0
-50 49 0
-50 19 0
50 -49 -19 0
42 -44 0
42 -46 0
42 -48 0
42 -50 0
-42 44 46 48 50 0
-51 -18 42 0
51 18 0
51 -42 0
-8 21 0
-8 31 0
-8 41 0
-8 51 0
8 -21 -31 -41 -51 0
-52 4 0
-52 8 0
52 -4 -8 0
-54 -23 9 0
54 23 0
54 -9 0
-55 -25 22 0
55 25 0
55 -22 0
-56 -27 32 0
56 27 0
56 -32 0
-57 -29 42 0
57 29 0
57 -42 0
-53 54 0
-53 55 0
-53 56 0
-53 57 0
53 -54 -55 -56 -57 0
-58 12 0
-58 53 0
58 -12 -53 0
-60 -33 9 0
60 33 0
60 -9 0
-61 -35 22 0
61 35 0
61 -22 0
-62 -37 32 0
62 37 0
62 -32 0
-63 -39 42 0
63 39 0
63 -42 0
-59 60 0
-59 61 0
-59 62 0
-59 63 0
59 -60 -61 -62 -63 0
-64 15 0
-64 59 0
64 -15 -59 0
-66 -43 9 0
66 43 0
66 -9 0
-67 -45 22 0
67 45 0
67 -22 0
-68 -47 32 0
68 47 0
68 -32 0
-69 -49 42 0
69 49 0
69 -42 0
-65 66 0
-65 67 0
-65 68 0
-65 69 0
65 -66 -67 -68 -69 0
-70 18 0
-70 65 0
70 -18 -65 0
7 -52 0
7 -58 0
7 -64 0
7 -70 0
-7 52 58 64 70 0
-71 -4 7 0
71 4 0
71 -7 0
-73 23 0
-73 8 0
73 -23 -8 0
-74 25 0
-74 53 0
74 -25 -53 0
-75 27 0
-75 59 0
75 -27 -59 0
-76 29 0
-76 65 0
76 -29 -65 0
72 -73 0
72 -74 0
72 -75 0
72 -76 0
-72 73 74 75 76 0
-77 -12 72 0
77 12 0
77 -72 0
-79 33 0
-79 8 0
79 -33 -8 0
-80 35 0
-80 53 0
80 -35 -53 0
-81 37 0
-81 59 0
81 -37 -59 0
-82 39 0
-82 65 0
82 -39 -65 0
78 -79 0
78 -80 0
78 -81 0
78 -82 0
-78 79 80 81 82 0
-83 -15 78 0
83 15 0
83 -78 0
-85 43 0
-85 8 0
85 -43 -8 0
-86 45 0
-86 53 0
86 -45 -53 0
-87 47 0
-87 59 0
87 -47 -59 0
-88 49 0
-88 65 0
88 -49 -65 0
84 -85 0
84 -86 0
84 -87 0
84 -88 0
-84 85 86 87 88 0
-89 -18 84 0
89 18 0
89 -84 0
-6 71 0
-6 77 0
-6 83 0
-6 89 0
6 -71 -77 -83 -89 0
-90 4 0
-90 6 0
90 -4 -6 0
-92 -23 7 0
92 23 0
92 -7 0
-93 -25 72 0
93 25 0
93 -72 0
-94 -27 78 0
94 27 0
94 -78 0
-95 -29 84 0
95 29 0
95 -84 0
-91 92 0
-91 93 0
-91 94 0
-91 95 0
91 -92 -93 -94 -95 0
-96 12 0
-96 91 0
96 -12 -91 0
-98 -33 7 0
98 33 0
98 -7 0
-99 -35 72 0
99 35 0
99 -72 0
-100 -37 78 0
100 37 0
100 -78 0
-101 -39 84 0
101 39 0
101 -84 0
-97 98 0
-97 99 0
-97 100 0
-97 101 0
97 -98 -99 -100 -101 0
-102 15 0
-102 97 0
102 -15 -97 0
-104 -43 7 0
104 43 0
104 -7 0
-105 -45 72 0
105 45 0
105 -72 0
-106 -47 78 0
106 47 0
106 -78 0
-107 -49 84 0
107 49 0
107 -84 0
-103 104 0
-103 105 0
-103 106 0
-103 107 0
103 -104 -105 -106 -107 0
-108 18 0
-108 103 0
108 -18 -103 0
5 -90 0
5 -96 0
5 -102 0
5 -108 0
-5 90 96 102 108 0
-109 -4 5 0
109 4 0
109 -5 0
-111 23 0
-111 6 0
111 -23 -6 0
-112 25 0
-112 91 0
112 -25 -91 0
-113 27 0
-113 97 0
113 -27 -97 0
-114 29 0
-114 103 0
114 -29 -103 0
110 -111 0
110 -112 0
110 -113 0
110 -114 0
-110 111 112 113 114 0
-115 -12 110 0
115 12 0
115 -110 0
-117 33 0
-117 6 0
117 -33 -6 0
-118 35 0
-118 91 0
118 -35 -91 0
-119 37 0
-119 97 0
119 -37 -97 0
-120 39 0
-120 103 0
120 -39 -103 0
116 -117 0
116 -118 0
116 -119 0
116 -120 0
-116 117 118 119 120 0
-121 -15 116 0
121 15 0
121 -116 0
-123 43 0
-123 6 0
123 -43 -6 0
-124 45 0
-124 91 0
124 -45 -91 0
-125 47 0
-125 97 0
125 -47 -97 0
-126 49 0
-126 103 0
126 -49 -103 0
122 -123 0
122 -124 0
122 -125 0
122 -126 0
-122 123 124 125 126 0
-127 -18 122 0
127 18 0
127 -122 0
-3 109 0
-3 115 0
-3 121 0
-3 127 0
3 -109 -115 -121 -127 0
-130 4 0
-130 3 0
130 -4 -3 0
-132 -23 5 0
132 23 0
132 -5 0
-133 -25 110 0
133 25 0
133 -110 0
-134 -27 116 0
134 27 0
134 -116 0
-135 -29 122 0
135 29 0
135 -122 0
-131 132 0
-131 133 0
-131 134 0
-131 135 0
131 -132 -133 -134 -135 0
-136 12 0
-136 131 0
136 -12 -131 0
-138 -33 5 0
138 33 0
138 -5 0
-139 -35 110 0
139 35 0
139 -110 0
-140 -37 116 0
140 37 0
140 -116 0
-141 -39 122 0
141 39 0
141 -122 0
-137 138 0
-137 139 0
-137 140 0
-137 141 0
137 -138 -139 -140 -141 0
-142 15 0
-142 137 0
142 -15 -137 0
-144 -43 5 0
144 43 0
144 -5 0
-145 -45 110 0
145 45 0
145 -110 0
-146 -47 116 0
146 47 0
146 -116 0
-147 -49 122 0
147 49 0
147 -122 0
-143 144 0
-143 145 0
-143 146 0
-143 147 0
143 -144 -145 -146 -147 0
-148 18 0
-148 143 0
148 -18 -143 0
129 -130 0
129 -136 0
129 -142 0
129 -148 0
-129 130 136 142 148 0
-149 -4 129 0
149 4 0
149 -129 0
-151 23 0
-151 3 0
151 -23 -3 0
-152 25 0
-152 131 0
152 -25 -131 0
-153 27 0
-153 137 0
153 -27 -137 0
-154 29 0
-154 143 0
154 -29 -143 0
150 -151 0
150 -152 0
150 -153 0
150 -154 0
-150 151 152 153 154 0
-155 -12 150 0
155 12 0
155 -150 0
-157 33 0
-157 3 0
157 -33 -3 0
-158 35 0
-158 131 0
158 -35 -131 0
-159 37 0
-159 137 0
159 -37 -137 0
-160 39 0
-160 143 0
160 -39 -143 0
156 -157 0
156 -158 0
156 -159 0
156 -160 0
-156 157 158 159 160 0
-161 -15 156 0
161 15 0
161 -156 0
-163 43 0
-163 3 0
163 -43 -3 0
-164 45 0
-164 131 0
164 -45 -131 0
-165 47 0
-165 137 0
165 -47 -137 0
-166 49 0
-166 143 0
166 -49 -143 0
162 -163 0
162 -164 0
162 -165 0
162 -166 0
-162 163 164 165 166 0
-167 -18 162 0
167 18 0
167 -162 0
-128 149 0
-128 155 0
-128 161 0
-128 167 0
128 -149 -155 -161 -167 0
-2 -3 128 0
2 3 0
2 -128 0
-168 -128 3 0
168 128 0
168 -3 0
-1 2 0
-1 168 0
1 -2 -168 0
-172 -23 129 0
172 23 0
172 -129 0
-173 -25 150 0
173 25 0
173 -150 0
-174 -27 156 0
174 27 0
174 -156 0
-175 -29 162 0
175 29 0
175 -162 0
-171 172 0
-171 173 0
-171 174 0
-171 175 0
171 -172 -173 -174 -175 0
-170 -131 171 0
170 131 0
170 -171 0
-176 -171 131 0
176 171 0
176 -131 0
-169 170 0
-169 176 0
169 -170 -176 0
-180 -33 129 0
180 33 0
180 -129 0
-181 -35 150 0
181 35 0
181 -150 0
-182 -37 156 0
182 37 0
182 -156 0
-183 -39 162 0
183 39 0
183 -162 0
-179 180 0
-179 181 0
-179 182 0
-179 183 0
179 -180 -181 -182 -183 0
-178 -137 179 0
178 137 0
178 -179 0
-184 -179 137 0
184 179 0
184 -137 0
-177 178 0
-177 184 0
177 -178 -184 0
-188 -43 129 0
188 43 0
188 -129 0
-189 -45 150 0
189 45 0
189 -150 0
-190 -47 156 0
190 47 0
190 -156 0
-191 -49 162 0
191 49 0
191 -162 0
-187 188 0
-187 189 0
-187 190 0
-187 191 0
187 -188 -189 -190 -191 0
-186 -143 187 0
186 143 0
186 -187 0
-192 -187 143 0
192 187 0
192 -143 0
-185 186 0
-185 192 0
185 -186 -192 0
-1 -169 -177 -185 0


==> anc/data/sat_proofs/alpha_m3_n5.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 3
c worlds: 5
c formula_ascii: (([]<>[]<>[]<>T -> []<>[]<>[]<>[]<>T) & ([]<>[]<>[]<>[]<>T -> []<>[]<>[]<>T))
c seed: 20260613
p cnf 285 891
10 0
-11 4 0
-11 10 0
11 -4 -10 0
13 0
-14 12 0
-14 13 0
14 -12 -13 0
16 0
-17 15 0
-17 16 0
17 -15 -16 0
19 0
-20 18 0
-20 19 0
20 -18 -19 0
22 0
-23 21 0
-23 22 0
23 -21 -22 0
9 -11 0
9 -14 0
9 -17 0
9 -20 0
9 -23 0
-9 11 14 17 20 23 0
-24 -4 9 0
24 4 0
24 -9 0
-27 26 0
-27 10 0
27 -26 -10 0
-29 28 0
-29 13 0
29 -28 -13 0
-31 30 0
-31 16 0
31 -30 -16 0
-33 32 0
-33 19 0
33 -32 -19 0
-35 34 0
-35 22 0
35 -34 -22 0
25 -27 0
25 -29 0
25 -31 0
25 -33 0
25 -35 0
-25 27 29 31 33 35 0
-36 -12 25 0
36 12 0
36 -25 0
-39 38 0
-39 10 0
39 -38 -10 0
-41 40 0
-41 13 0
41 -40 -13 0
-43 42 0
-43 16 0
43 -42 -16 0
-45 44 0
-45 19 0
45 -44 -19 0
-47 46 0
-47 22 0
47 -46 -22 0
37 -39 0
37 -41 0
37 -43 0
37 -45 0
37 -47 0
-37 39 41 43 45 47 0
-48 -15 37 0
48 15 0
48 -37 0
-51 50 0
-51 10 0
51 -50 -10 0
-53 52 0
-53 13 0
53 -52 -13 0
-55 54 0
-55 16 0
55 -54 -16 0
-57 56 0
-57 19 0
57 -56 -19 0
-59 58 0
-59 22 0
59 -58 -22 0
49 -51 0
49 -53 0
49 -55 0
49 -57 0
49 -59 0
-49 51 53 55 57 59 0
-60 -18 49 0
60 18 0
60 -49 0
-63 62 0
-63 10 0
63 -62 -10 0
-65 64 0
-65 13 0
65 -64 -13 0
-67 66 0
-67 16 0
67 -66 -16 0
-69 68 0
-69 19 0
69 -68 -19 0
-71 70 0
-71 22 0
71 -70 -22 0
61 -63 0
61 -65 0
61 -67 0
61 -69 0
61 -71 0
-61 63 65 67 69 71 0
-72 -21 61 0
72 21 0
72 -61 0
-8 24 0
-8 36 0
-8 48 0
-8 60 0
-8 72 0
8 -24 -36 -48 -60 -72 0
-73 4 0
-73 8 0
73 -4 -8 0
-75 -26 9 0
75 26 0
75 -9 0
-76 -28 25 0
76 28 0
76 -25 0
-77 -30 37 0
77 30 0
77 -37 0
-78 -32 49 0
78 32 0
78 -49 0
-79 -34 61 0
79 34 0
79 -61 0
-74 75 0
-74 76 0
-74 77 0
-74 78 0
-74 79 0
74 -75 -76 -77 -78 -79 0
-80 12 0
-80 74 0
80 -12 -74 0
-82 -38 9 0
82 38 0
82 -9 0
-83 -40 25 0
83 40 0
83 -25 0
-84 -42 37 0
84 42 0
84 -37 0
-85 -44 49 0
85 44 0
85 -49 0
-86 -46 61 0
86 46 0
86 -61 0
-81 82 0
-81 83 0
-81 84 0
-81 85 0
-81 86 0
81 -82 -83 -84 -85 -86 0
-87 15 0
-87 81 0
87 -15 -81 0
-89 -50 9 0
89 50 0
89 -9 0
-90 -52 25 0
90 52 0
90 -25 0
-91 -54 37 0
91 54 0
91 -37 0
-92 -56 49 0
92 56 0
92 -49 0
-93 -58 61 0
93 58 0
93 -61 0
-88 89 0
-88 90 0
-88 91 0
-88 92 0
-88 93 0
88 -89 -90 -91 -92 -93 0
-94 18 0
-94 88 0
94 -18 -88 0
-96 -62 9 0
96 62 0
96 -9 0
-97 -64 25 0
97 64 0
97 -25 0
-98 -66 37 0
98 66 0
98 -37 0
-99 -68 49 0
99 68 0
99 -49 0
-100 -70 61 0
100 70 0
100 -61 0
-95 96 0
-95 97 0
-95 98 0
-95 99 0
-95 100 0
95 -96 -97 -98 -99 -100 0
-101 21 0
-101 95 0
101 -21 -95 0
7 -73 0
7 -80 0
7 -87 0
7 -94 0
7 -101 0
-7 73 80 87 94 101 0
-102 -4 7 0
102 4 0
102 -7 0
-104 26 0
-104 8 0
104 -26 -8 0
-105 28 0
-105 74 0
105 -28 -74 0
-106 30 0
-106 81 0
106 -30 -81 0
-107 32 0
-107 88 0
107 -32 -88 0
-108 34 0
-108 95 0
108 -34 -95 0
103 -104 0
103 -105 0
103 -106 0
103 -107 0
103 -108 0
-103 104 105 106 107 108 0
-109 -12 103 0
109 12 0
109 -103 0
-111 38 0
-111 8 0
111 -38 -8 0
-112 40 0
-112 74 0
112 -40 -74 0
-113 42 0
-113 81 0
113 -42 -81 0
-114 44 0
-114 88 0
114 -44 -88 0
-115 46 0
-115 95 0
115 -46 -95 0
110 -111 0
110 -112 0
110 -113 0
110 -114 0
110 -115 0
-110 111 112 113 114 115 0
-116 -15 110 0
116 15 0
116 -110 0
-118 50 0
-118 8 0
118 -50 -8 0
-119 52 0
-119 74 0
119 -52 -74 0
-120 54 0
-120 81 0
120 -54 -81 0
-121 56 0
-121 88 0
121 -56 -88 0
-122 58 0
-122 95 0
122 -58 -95 0
117 -118 0
117 -119 0
117 -120 0
117 -121 0
117 -122 0
-117 118 119 120 121 122 0
-123 -18 117 0
123 18 0
123 -117 0
-125 62 0
-125 8 0
125 -62 -8 0
-126 64 0
-126 74 0
126 -64 -74 0
-127 66 0
-127 81 0
127 -66 -81 0
-128 68 0
-128 88 0
128 -68 -88 0
-129 70 0
-129 95 0
129 -70 -95 0
124 -125 0
124 -126 0
124 -127 0
124 -128 0
124 -129 0
-124 125 126 127 128 129 0
-130 -21 124 0
130 21 0
130 -124 0
-6 102 0
-6 109 0
-6 116 0
-6 123 0
-6 130 0
6 -102 -109 -116 -123 -130 0
-131 4 0
-131 6 0
131 -4 -6 0
-133 -26 7 0
133 26 0
133 -7 0
-134 -28 103 0
134 28 0
134 -103 0
-135 -30 110 0
135 30 0
135 -110 0
-136 -32 117 0
136 32 0
136 -117 0
-137 -34 124 0
137 34 0
137 -124 0
-132 133 0
-132 134 0
-132 135 0
-132 136 0
-132 137 0
132 -133 -134 -135 -136 -137 0
-138 12 0
-138 132 0
138 -12 -132 0
-140 -38 7 0
140 38 0
140 -7 0
-141 -40 103 0
141 40 0
141 -103 0
-142 -42 110 0
142 42 0
142 -110 0
-143 -44 117 0
143 44 0
143 -117 0
-144 -46 124 0
144 46 0
144 -124 0
-139 140 0
-139 141 0
-139 142 0
-139 143 0
-139 144 0
139 -140 -141 -142 -143 -144 0
-145 15 0
-145 139 0
145 -15 -139 0
-147 -50 7 0
147 50 0
147 -7 0
-148 -52 103 0
148 52 0
148 -103 0
-149 -54 110 0
149 54 0
149 -110 0
-150 -56 117 0
150 56 0
150 -117 0
-151 -58 124 0
151 58 0
151 -124 0
-146 147 0
-146 148 0
-146 149 0
-146 150 0
-146 151 0
146 -147 -148 -149 -150 -151 0
-152 18 0
-152 146 0
152 -18 -146 0
-154 -62 7 0
154 62 0
154 -7 0
-155 -64 103 0
155 64 0
155 -103 0
-156 -66 110 0
156 66 0
156 -110 0
-157 -68 117 0
157 68 0
157 -117 0
-158 -70 124 0
158 70 0
158 -124 0
-153 154 0
-153 155 0
-153 156 0
-153 157 0
-153 158 0
153 -154 -155 -156 -157 -158 0
-159 21 0
-159 153 0
159 -21 -153 0
5 -131 0
5 -138 0
5 -145 0
5 -152 0
5 -159 0
-5 131 138 145 152 159 0
-160 -4 5 0
160 4 0
160 -5 0
-162 26 0
-162 6 0
162 -26 -6 0
-163 28 0
-163 132 0
163 -28 -132 0
-164 30 0
-164 139 0
164 -30 -139 0
-165 32 0
-165 146 0
165 -32 -146 0
-166 34 0
-166 153 0
166 -34 -153 0
161 -162 0
161 -163 0
161 -164 0
161 -165 0
161 -166 0
-161 162 163 164 165 166 0
-167 -12 161 0
167 12 0
167 -161 0
-169 38 0
-169 6 0
169 -38 -6 0
-170 40 0
-170 132 0
170 -40 -132 0
-171 42 0
-171 139 0
171 -42 -139 0
-172 44 0
-172 146 0
172 -44 -146 0
-173 46 0
-173 153 0
173 -46 -153 0
168 -169 0
168 -170 0
168 -171 0
168 -172 0
168 -173 0
-168 169 170 171 172 173 0
-174 -15 168 0
174 15 0
174 -168 0
-176 50 0
-176 6 0
176 -50 -6 0
-177 52 0
-177 132 0
177 -52 -132 0
-178 54 0
-178 139 0
178 -54 -139 0
-179 56 0
-179 146 0
179 -56 -146 0
-180 58 0
-180 153 0
180 -58 -153 0
175 -176 0
175 -177 0
175 -178 0
175 -179 0
175 -180 0
-175 176 177 178 179 180 0
-181 -18 175 0
181 18 0
181 -175 0
-183 62 0
-183 6 0
183 -62 -6 0
-184 64 0
-184 132 0
184 -64 -132 0
-185 66 0
-185 139 0
185 -66 -139 0
-186 68 0
-186 146 0
186 -68 -146 0
-187 70 0
-187 153 0
187 -70 -153 0
182 -183 0
182 -184 0
182 -185 0
182 -186 0
182 -187 0
-182 183 184 185 186 187 0
-188 -21 182 0
188 21 0
188 -182 0
-3 160 0
-3 167 0
-3 174 0
-3 181 0
-3 188 0
3 -160 -167 -174 -181 -188 0
-191 4 0
-191 3 0
191 -4 -3 0
-193 -26 5 0
193 26 0
193 -5 0
-194 -28 161 0
194 28 0
194 -161 0
-195 -30 168 0
195 30 0
195 -168 0
-196 -32 175 0
196 32 0
196 -175 0
-197 -34 182 0
197 34 0
197 -182 0
-192 193 0
-192 194 0
-192 195 0
-192 196 0
-192 197 0
192 -193 -194 -195 -196 -197 0
-198 12 0
-198 192 0
198 -12 -192 0
-200 -38 5 0
200 38 0
200 -5 0
-201 -40 161 0
201 40 0
201 -161 0
-202 -42 168 0
202 42 0
202 -168 0
-203 -44 175 0
203 44 0
203 -175 0
-204 -46 182 0
204 46 0
204 -182 0
-199 200 0
-199 201 0
-199 202 0
-199 203 0
-199 204 0
199 -200 -201 -202 -203 -204 0
-205 15 0
-205 199 0
205 -15 -199 0
-207 -50 5 0
207 50 0
207 -5 0
-208 -52 161 0
208 52 0
208 -161 0
-209 -54 168 0
209 54 0
209 -168 0
-210 -56 175 0
210 56 0
210 -175 0
-211 -58 182 0
211 58 0
211 -182 0
-206 207 0
-206 208 0
-206 209 0
-206 210 0
-206 211 0
206 -207 -208 -209 -210 -211 0
-212 18 0
-212 206 0
212 -18 -206 0
-214 -62 5 0
214 62 0
214 -5 0
-215 -64 161 0
215 64 0
215 -161 0
-216 -66 168 0
216 66 0
216 -168 0
-217 -68 175 0
217 68 0
217 -175 0
-218 -70 182 0
218 70 0
218 -182 0
-213 214 0
-213 215 0
-213 216 0
-213 217 0
-213 218 0
213 -214 -215 -216 -217 -218 0
-219 21 0
-219 213 0
219 -21 -213 0
190 -191 0
190 -198 0
190 -205 0
190 -212 0
190 -219 0
-190 191 198 205 212 219 0
-220 -4 190 0
220 4 0
220 -190 0
-222 26 0
-222 3 0
222 -26 -3 0
-223 28 0
-223 192 0
223 -28 -192 0
-224 30 0
-224 199 0
224 -30 -199 0
-225 32 0
-225 206 0
225 -32 -206 0
-226 34 0
-226 213 0
226 -34 -213 0
221 -222 0
221 -223 0
221 -224 0
221 -225 0
221 -226 0
-221 222 223 224 225 226 0
-227 -12 221 0
227 12 0
227 -221 0
-229 38 0
-229 3 0
229 -38 -3 0
-230 40 0
-230 192 0
230 -40 -192 0
-231 42 0
-231 199 0
231 -42 -199 0
-232 44 0
-232 206 0
232 -44 -206 0
-233 46 0
-233 213 0
233 -46 -213 0
228 -229 0
228 -230 0
228 -231 0
228 -232 0
228 -233 0
-228 229 230 231 232 233 0
-234 -15 228 0
234 15 0
234 -228 0
-236 50 0
-236 3 0
236 -50 -3 0
-237 52 0
-237 192 0
237 -52 -192 0
-238 54 0
-238 199 0
238 -54 -199 0
-239 56 0
-239 206 0
239 -56 -206 0
-240 58 0
-240 213 0
240 -58 -213 0
235 -236 0
235 -237 0
235 -238 0
235 -239 0
235 -240 0
-235 236 237 238 239 240 0
-241 -18 235 0
241 18 0
241 -235 0
-243 62 0
-243 3 0
243 -62 -3 0
-244 64 0
-244 192 0
244 -64 -192 0
-245 66 0
-245 199 0
245 -66 -199 0
-246 68 0
-246 206 0
246 -68 -206 0
-247 70 0
-247 213 0
247 -70 -213 0
242 -243 0
242 -244 0
242 -245 0
242 -246 0
242 -247 0
-242 243 244 245 246 247 0
-248 -21 242 0
248 21 0
248 -242 0
-189 220 0
-189 227 0
-189 234 0
-189 241 0
-189 248 0
189 -220 -227 -234 -241 -248 0
-2 -3 189 0
2 3 0
2 -189 0
-249 -189 3 0
249 189 0
249 -3 0
-1 2 0
-1 249 0
1 -2 -249 0
-253 -26 190 0
253 26 0
253 -190 0
-254 -28 221 0
254 28 0
254 -221 0
-255 -30 228 0
255 30 0
255 -228 0
-256 -32 235 0
256 32 0
256 -235 0
-257 -34 242 0
257 34 0
257 -242 0
-252 253 0
-252 254 0
-252 255 0
-252 256 0
-252 257 0
252 -253 -254 -255 -256 -257 0
-251 -192 252 0
251 192 0
251 -252 0
-258 -252 192 0
258 252 0
258 -192 0
-250 251 0
-250 258 0
250 -251 -258 0
-262 -38 190 0
262 38 0
262 -190 0
-263 -40 221 0
263 40 0
263 -221 0
-264 -42 228 0
264 42 0
264 -228 0
-265 -44 235 0
265 44 0
265 -235 0
-266 -46 242 0
266 46 0
266 -242 0
-261 262 0
-261 263 0
-261 264 0
-261 265 0
-261 266 0
261 -262 -263 -264 -265 -266 0
-260 -199 261 0
260 199 0
260 -261 0
-267 -261 199 0
267 261 0
267 -199 0
-259 260 0
-259 267 0
259 -260 -267 0
-271 -50 190 0
271 50 0
271 -190 0
-272 -52 221 0
272 52 0
272 -221 0
-273 -54 228 0
273 54 0
273 -228 0
-274 -56 235 0
274 56 0
274 -235 0
-275 -58 242 0
275 58 0
275 -242 0
-270 271 0
-270 272 0
-270 273 0
-270 274 0
-270 275 0
270 -271 -272 -273 -274 -275 0
-269 -206 270 0
269 206 0
269 -270 0
-276 -270 206 0
276 270 0
276 -206 0
-268 269 0
-268 276 0
268 -269 -276 0
-280 -62 190 0
280 62 0
280 -190 0
-281 -64 221 0
281 64 0
281 -221 0
-282 -66 228 0
282 66 0
282 -228 0
-283 -68 235 0
283 68 0
283 -235 0
-284 -70 242 0
284 70 0
284 -242 0
-279 280 0
-279 281 0
-279 282 0
-279 283 0
-279 284 0
279 -280 -281 -282 -283 -284 0
-278 -213 279 0
278 213 0
278 -279 0
-285 -279 213 0
285 279 0
285 -213 0
-277 278 0
-277 285 0
277 -278 -285 0
-1 -250 -259 -268 -277 0


==> anc/data/sat_proofs/alpha_m3_n6.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 3
c worlds: 6
c formula_ascii: (([]<>[]<>[]<>T -> []<>[]<>[]<>[]<>T) & ([]<>[]<>[]<>[]<>T -> []<>[]<>[]<>T))
c seed: 20260613
p cnf 396 1261
10 0
-11 4 0
-11 10 0
11 -4 -10 0
13 0
-14 12 0
-14 13 0
14 -12 -13 0
16 0
-17 15 0
-17 16 0
17 -15 -16 0
19 0
-20 18 0
-20 19 0
20 -18 -19 0
22 0
-23 21 0
-23 22 0
23 -21 -22 0
25 0
-26 24 0
-26 25 0
26 -24 -25 0
9 -11 0
9 -14 0
9 -17 0
9 -20 0
9 -23 0
9 -26 0
-9 11 14 17 20 23 26 0
-27 -4 9 0
27 4 0
27 -9 0
-30 29 0
-30 10 0
30 -29 -10 0
-32 31 0
-32 13 0
32 -31 -13 0
-34 33 0
-34 16 0
34 -33 -16 0
-36 35 0
-36 19 0
36 -35 -19 0
-38 37 0
-38 22 0
38 -37 -22 0
-40 39 0
-40 25 0
40 -39 -25 0
28 -30 0
28 -32 0
28 -34 0
28 -36 0
28 -38 0
28 -40 0
-28 30 32 34 36 38 40 0
-41 -12 28 0
41 12 0
41 -28 0
-44 43 0
-44 10 0
44 -43 -10 0
-46 45 0
-46 13 0
46 -45 -13 0
-48 47 0
-48 16 0
48 -47 -16 0
-50 49 0
-50 19 0
50 -49 -19 0
-52 51 0
-52 22 0
52 -51 -22 0
-54 53 0
-54 25 0
54 -53 -25 0
42 -44 0
42 -46 0
42 -48 0
42 -50 0
42 -52 0
42 -54 0
-42 44 46 48 50 52 54 0
-55 -15 42 0
55 15 0
55 -42 0
-58 57 0
-58 10 0
58 -57 -10 0
-60 59 0
-60 13 0
60 -59 -13 0
-62 61 0
-62 16 0
62 -61 -16 0
-64 63 0
-64 19 0
64 -63 -19 0
-66 65 0
-66 22 0
66 -65 -22 0
-68 67 0
-68 25 0
68 -67 -25 0
56 -58 0
56 -60 0
56 -62 0
56 -64 0
56 -66 0
56 -68 0
-56 58 60 62 64 66 68 0
-69 -18 56 0
69 18 0
69 -56 0
-72 71 0
-72 10 0
72 -71 -10 0
-74 73 0
-74 13 0
74 -73 -13 0
-76 75 0
-76 16 0
76 -75 -16 0
-78 77 0
-78 19 0
78 -77 -19 0
-80 79 0
-80 22 0
80 -79 -22 0
-82 81 0
-82 25 0
82 -81 -25 0
70 -72 0
70 -74 0
70 -76 0
70 -78 0
70 -80 0
70 -82 0
-70 72 74 76 78 80 82 0
-83 -21 70 0
83 21 0
83 -70 0
-86 85 0
-86 10 0
86 -85 -10 0
-88 87 0
-88 13 0
88 -87 -13 0
-90 89 0
-90 16 0
90 -89 -16 0
-92 91 0
-92 19 0
92 -91 -19 0
-94 93 0
-94 22 0
94 -93 -22 0
-96 95 0
-96 25 0
96 -95 -25 0
84 -86 0
84 -88 0
84 -90 0
84 -92 0
84 -94 0
84 -96 0
-84 86 88 90 92 94 96 0
-97 -24 84 0
97 24 0
97 -84 0
-8 27 0
-8 41 0
-8 55 0
-8 69 0
-8 83 0
-8 97 0
8 -27 -41 -55 -69 -83 -97 0
-98 4 0
-98 8 0
98 -4 -8 0
-100 -29 9 0
100 29 0
100 -9 0
-101 -31 28 0
101 31 0
101 -28 0
-102 -33 42 0
102 33 0
102 -42 0
-103 -35 56 0
103 35 0
103 -56 0
-104 -37 70 0
104 37 0
104 -70 0
-105 -39 84 0
105 39 0
105 -84 0
-99 100 0
-99 101 0
-99 102 0
-99 103 0
-99 104 0
-99 105 0
99 -100 -101 -102 -103 -104 -105 0
-106 12 0
-106 99 0
106 -12 -99 0
-108 -43 9 0
108 43 0
108 -9 0
-109 -45 28 0
109 45 0
109 -28 0
-110 -47 42 0
110 47 0
110 -42 0
-111 -49 56 0
111 49 0
111 -56 0
-112 -51 70 0
112 51 0
112 -70 0
-113 -53 84 0
113 53 0
113 -84 0
-107 108 0
-107 109 0
-107 110 0
-107 111 0
-107 112 0
-107 113 0
107 -108 -109 -110 -111 -112 -113 0
-114 15 0
-114 107 0
114 -15 -107 0
-116 -57 9 0
116 57 0
116 -9 0
-117 -59 28 0
117 59 0
117 -28 0
-118 -61 42 0
118 61 0
118 -42 0
-119 -63 56 0
119 63 0
119 -56 0
-120 -65 70 0
120 65 0
120 -70 0
-121 -67 84 0
121 67 0
121 -84 0
-115 116 0
-115 117 0
-115 118 0
-115 119 0
-115 120 0
-115 121 0
115 -116 -117 -118 -119 -120 -121 0
-122 18 0
-122 115 0
122 -18 -115 0
-124 -71 9 0
124 71 0
124 -9 0
-125 -73 28 0
125 73 0
125 -28 0
-126 -75 42 0
126 75 0
126 -42 0
-127 -77 56 0
127 77 0
127 -56 0
-128 -79 70 0
128 79 0
128 -70 0
-129 -81 84 0
129 81 0
129 -84 0
-123 124 0
-123 125 0
-123 126 0
-123 127 0
-123 128 0
-123 129 0
123 -124 -125 -126 -127 -128 -129 0
-130 21 0
-130 123 0
130 -21 -123 0
-132 -85 9 0
132 85 0
132 -9 0
-133 -87 28 0
133 87 0
133 -28 0
-134 -89 42 0
134 89 0
134 -42 0
-135 -91 56 0
135 91 0
135 -56 0
-136 -93 70 0
136 93 0
136 -70 0
-137 -95 84 0
137 95 0
137 -84 0
-131 132 0
-131 133 0
-131 134 0
-131 135 0
-131 136 0
-131 137 0
131 -132 -133 -134 -135 -136 -137 0
-138 24 0
-138 131 0
138 -24 -131 0
7 -98 0
7 -106 0
7 -114 0
7 -122 0
7 -130 0
7 -138 0
-7 98 106 114 122 130 138 0
-139 -4 7 0
139 4 0
139 -7 0
-141 29 0
-141 8 0
141 -29 -8 0
-142 31 0
-142 99 0
142 -31 -99 0
-143 33 0
-143 107 0
143 -33 -107 0
-144 35 0
-144 115 0
144 -35 -115 0
-145 37 0
-145 123 0
145 -37 -123 0
-146 39 0
-146 131 0
146 -39 -131 0
140 -141 0
140 -142 0
140 -143 0
140 -144 0
140 -145 0
140 -146 0
-140 141 142 143 144 145 146 0
-147 -12 140 0
147 12 0
147 -140 0
-149 43 0
-149 8 0
149 -43 -8 0
-150 45 0
-150 99 0
150 -45 -99 0
-151 47 0
-151 107 0
151 -47 -107 0
-152 49 0
-152 115 0
152 -49 -115 0
-153 51 0
-153 123 0
153 -51 -123 0
-154 53 0
-154 131 0
154 -53 -131 0
148 -149 0
148 -150 0
148 -151 0
148 -152 0
148 -153 0
148 -154 0
-148 149 150 151 152 153 154 0
-155 -15 148 0
155 15 0
155 -148 0
-157 57 0
-157 8 0
157 -57 -8 0
-158 59 0
-158 99 0
158 -59 -99 0
-159 61 0
-159 107 0
159 -61 -107 0
-160 63 0
-160 115 0
160 -63 -115 0
-161 65 0
-161 123 0
161 -65 -123 0
-162 67 0
-162 131 0
162 -67 -131 0
156 -157 0
156 -158 0
156 -159 0
156 -160 0
156 -161 0
156 -162 0
-156 157 158 159 160 161 162 0
-163 -18 156 0
163 18 0
163 -156 0
-165 71 0
-165 8 0
165 -71 -8 0
-166 73 0
-166 99 0
166 -73 -99 0
-167 75 0
-167 107 0
167 -75 -107 0
-168 77 0
-168 115 0
168 -77 -115 0
-169 79 0
-169 123 0
169 -79 -123 0
-170 81 0
-170 131 0
170 -81 -131 0
164 -165 0
164 -166 0
164 -167 0
164 -168 0
164 -169 0
164 -170 0
-164 165 166 167 168 169 170 0
-171 -21 164 0
171 21 0
171 -164 0
-173 85 0
-173 8 0
173 -85 -8 0
-174 87 0
-174 99 0
174 -87 -99 0
-175 89 0
-175 107 0
175 -89 -107 0
-176 91 0
-176 115 0
176 -91 -115 0
-177 93 0
-177 123 0
177 -93 -123 0
-178 95 0
-178 131 0
178 -95 -131 0
172 -173 0
172 -174 0
172 -175 0
172 -176 0
172 -177 0
172 -178 0
-172 173 174 175 176 177 178 0
-179 -24 172 0
179 24 0
179 -172 0
-6 139 0
-6 147 0
-6 155 0
-6 163 0
-6 171 0
-6 179 0
6 -139 -147 -155 -163 -171 -179 0
-180 4 0
-180 6 0
180 -4 -6 0
-182 -29 7 0
182 29 0
182 -7 0
-183 -31 140 0
183 31 0
183 -140 0
-184 -33 148 0
184 33 0
184 -148 0
-185 -35 156 0
185 35 0
185 -156 0
-186 -37 164 0
186 37 0
186 -164 0
-187 -39 172 0
187 39 0
187 -172 0
-181 182 0
-181 183 0
-181 184 0
-181 185 0
-181 186 0
-181 187 0
181 -182 -183 -184 -185 -186 -187 0
-188 12 0
-188 181 0
188 -12 -181 0
-190 -43 7 0
190 43 0
190 -7 0
-191 -45 140 0
191 45 0
191 -140 0
-192 -47 148 0
192 47 0
192 -148 0
-193 -49 156 0
193 49 0
193 -156 0
-194 -51 164 0
194 51 0
194 -164 0
-195 -53 172 0
195 53 0
195 -172 0
-189 190 0
-189 191 0
-189 192 0
-189 193 0
-189 194 0
-189 195 0
189 -190 -191 -192 -193 -194 -195 0
-196 15 0
-196 189 0
196 -15 -189 0
-198 -57 7 0
198 57 0
198 -7 0
-199 -59 140 0
199 59 0
199 -140 0
-200 -61 148 0
200 61 0
200 -148 0
-201 -63 156 0
201 63 0
201 -156 0
-202 -65 164 0
202 65 0
202 -164 0
-203 -67 172 0
203 67 0
203 -172 0
-197 198 0
-197 199 0
-197 200 0
-197 201 0
-197 202 0
-197 203 0
197 -198 -199 -200 -201 -202 -203 0
-204 18 0
-204 197 0
204 -18 -197 0
-206 -71 7 0
206 71 0
206 -7 0
-207 -73 140 0
207 73 0
207 -140 0
-208 -75 148 0
208 75 0
208 -148 0
-209 -77 156 0
209 77 0
209 -156 0
-210 -79 164 0
210 79 0
210 -164 0
-211 -81 172 0
211 81 0
211 -172 0
-205 206 0
-205 207 0
-205 208 0
-205 209 0
-205 210 0
-205 211 0
205 -206 -207 -208 -209 -210 -211 0
-212 21 0
-212 205 0
212 -21 -205 0
-214 -85 7 0
214 85 0
214 -7 0
-215 -87 140 0
215 87 0
215 -140 0
-216 -89 148 0
216 89 0
216 -148 0
-217 -91 156 0
217 91 0
217 -156 0
-218 -93 164 0
218 93 0
218 -164 0
-219 -95 172 0
219 95 0
219 -172 0
-213 214 0
-213 215 0
-213 216 0
-213 217 0
-213 218 0
-213 219 0
213 -214 -215 -216 -217 -218 -219 0
-220 24 0
-220 213 0
220 -24 -213 0
5 -180 0
5 -188 0
5 -196 0
5 -204 0
5 -212 0
5 -220 0
-5 180 188 196 204 212 220 0
-221 -4 5 0
221 4 0
221 -5 0
-223 29 0
-223 6 0
223 -29 -6 0
-224 31 0
-224 181 0
224 -31 -181 0
-225 33 0
-225 189 0
225 -33 -189 0
-226 35 0
-226 197 0
226 -35 -197 0
-227 37 0
-227 205 0
227 -37 -205 0
-228 39 0
-228 213 0
228 -39 -213 0
222 -223 0
222 -224 0
222 -225 0
222 -226 0
222 -227 0
222 -228 0
-222 223 224 225 226 227 228 0
-229 -12 222 0
229 12 0
229 -222 0
-231 43 0
-231 6 0
231 -43 -6 0
-232 45 0
-232 181 0
232 -45 -181 0
-233 47 0
-233 189 0
233 -47 -189 0
-234 49 0
-234 197 0
234 -49 -197 0
-235 51 0
-235 205 0
235 -51 -205 0
-236 53 0
-236 213 0
236 -53 -213 0
230 -231 0
230 -232 0
230 -233 0
230 -234 0
230 -235 0
230 -236 0
-230 231 232 233 234 235 236 0
-237 -15 230 0
237 15 0
237 -230 0
-239 57 0
-239 6 0
239 -57 -6 0
-240 59 0
-240 181 0
240 -59 -181 0
-241 61 0
-241 189 0
241 -61 -189 0
-242 63 0
-242 197 0
242 -63 -197 0
-243 65 0
-243 205 0
243 -65 -205 0
-244 67 0
-244 213 0
244 -67 -213 0
238 -239 0
238 -240 0
238 -241 0
238 -242 0
238 -243 0
238 -244 0
-238 239 240 241 242 243 244 0
-245 -18 238 0
245 18 0
245 -238 0
-247 71 0
-247 6 0
247 -71 -6 0
-248 73 0
-248 181 0
248 -73 -181 0
-249 75 0
-249 189 0
249 -75 -189 0
-250 77 0
-250 197 0
250 -77 -197 0
-251 79 0
-251 205 0
251 -79 -205 0
-252 81 0
-252 213 0
252 -81 -213 0
246 -247 0
246 -248 0
246 -249 0
246 -250 0
246 -251 0
246 -252 0
-246 247 248 249 250 251 252 0
-253 -21 246 0
253 21 0
253 -246 0
-255 85 0
-255 6 0
255 -85 -6 0
-256 87 0
-256 181 0
256 -87 -181 0
-257 89 0
-257 189 0
257 -89 -189 0
-258 91 0
-258 197 0
258 -91 -197 0
-259 93 0
-259 205 0
259 -93 -205 0
-260 95 0
-260 213 0
260 -95 -213 0
254 -255 0
254 -256 0
254 -257 0
254 -258 0
254 -259 0
254 -260 0
-254 255 256 257 258 259 260 0
-261 -24 254 0
261 24 0
261 -254 0
-3 221 0
-3 229 0
-3 237 0
-3 245 0
-3 253 0
-3 261 0
3 -221 -229 -237 -245 -253 -261 0
-264 4 0
-264 3 0
264 -4 -3 0
-266 -29 5 0
266 29 0
266 -5 0
-267 -31 222 0
267 31 0
267 -222 0
-268 -33 230 0
268 33 0
268 -230 0
-269 -35 238 0
269 35 0
269 -238 0
-270 -37 246 0
270 37 0
270 -246 0
-271 -39 254 0
271 39 0
271 -254 0
-265 266 0
-265 267 0
-265 268 0
-265 269 0
-265 270 0
-265 271 0
265 -266 -267 -268 -269 -270 -271 0
-272 12 0
-272 265 0
272 -12 -265 0
-274 -43 5 0
274 43 0
274 -5 0
-275 -45 222 0
275 45 0
275 -222 0
-276 -47 230 0
276 47 0
276 -230 0
-277 -49 238 0
277 49 0
277 -238 0
-278 -51 246 0
278 51 0
278 -246 0
-279 -53 254 0
279 53 0
279 -254 0
-273 274 0
-273 275 0
-273 276 0
-273 277 0
-273 278 0
-273 279 0
273 -274 -275 -276 -277 -278 -279 0
-280 15 0
-280 273 0
280 -15 -273 0
-282 -57 5 0
282 57 0
282 -5 0
-283 -59 222 0
283 59 0
283 -222 0
-284 -61 230 0
284 61 0
284 -230 0
-285 -63 238 0
285 63 0
285 -238 0
-286 -65 246 0
286 65 0
286 -246 0
-287 -67 254 0
287 67 0
287 -254 0
-281 282 0
-281 283 0
-281 284 0
-281 285 0
-281 286 0
-281 287 0
281 -282 -283 -284 -285 -286 -287 0
-288 18 0
-288 281 0
288 -18 -281 0
-290 -71 5 0
290 71 0
290 -5 0
-291 -73 222 0
291 73 0
291 -222 0
-292 -75 230 0
292 75 0
292 -230 0
-293 -77 238 0
293 77 0
293 -238 0
-294 -79 246 0
294 79 0
294 -246 0
-295 -81 254 0
295 81 0
295 -254 0
-289 290 0
-289 291 0
-289 292 0
-289 293 0
-289 294 0
-289 295 0
289 -290 -291 -292 -293 -294 -295 0
-296 21 0
-296 289 0
296 -21 -289 0
-298 -85 5 0
298 85 0
298 -5 0
-299 -87 222 0
299 87 0
299 -222 0
-300 -89 230 0
300 89 0
300 -230 0
-301 -91 238 0
301 91 0
301 -238 0
-302 -93 246 0
302 93 0
302 -246 0
-303 -95 254 0
303 95 0
303 -254 0
-297 298 0
-297 299 0
-297 300 0
-297 301 0
-297 302 0
-297 303 0
297 -298 -299 -300 -301 -302 -303 0
-304 24 0
-304 297 0
304 -24 -297 0
263 -264 0
263 -272 0
263 -280 0
263 -288 0
263 -296 0
263 -304 0
-263 264 272 280 288 296 304 0
-305 -4 263 0
305 4 0
305 -263 0
-307 29 0
-307 3 0
307 -29 -3 0
-308 31 0
-308 265 0
308 -31 -265 0
-309 33 0
-309 273 0
309 -33 -273 0
-310 35 0
-310 281 0
310 -35 -281 0
-311 37 0
-311 289 0
311 -37 -289 0
-312 39 0
-312 297 0
312 -39 -297 0
306 -307 0
306 -308 0
306 -309 0
306 -310 0
306 -311 0
306 -312 0
-306 307 308 309 310 311 312 0
-313 -12 306 0
313 12 0
313 -306 0
-315 43 0
-315 3 0
315 -43 -3 0
-316 45 0
-316 265 0
316 -45 -265 0
-317 47 0
-317 273 0
317 -47 -273 0
-318 49 0
-318 281 0
318 -49 -281 0
-319 51 0
-319 289 0
319 -51 -289 0
-320 53 0
-320 297 0
320 -53 -297 0
314 -315 0
314 -316 0
314 -317 0
314 -318 0
314 -319 0
314 -320 0
-314 315 316 317 318 319 320 0
-321 -15 314 0
321 15 0
321 -314 0
-323 57 0
-323 3 0
323 -57 -3 0
-324 59 0
-324 265 0
324 -59 -265 0
-325 61 0
-325 273 0
325 -61 -273 0
-326 63 0
-326 281 0
326 -63 -281 0
-327 65 0
-327 289 0
327 -65 -289 0
-328 67 0
-328 297 0
328 -67 -297 0
322 -323 0
322 -324 0
322 -325 0
322 -326 0
322 -327 0
322 -328 0
-322 323 324 325 326 327 328 0
-329 -18 322 0
329 18 0
329 -322 0
-331 71 0
-331 3 0
331 -71 -3 0
-332 73 0
-332 265 0
332 -73 -265 0
-333 75 0
-333 273 0
333 -75 -273 0
-334 77 0
-334 281 0
334 -77 -281 0
-335 79 0
-335 289 0
335 -79 -289 0
-336 81 0
-336 297 0
336 -81 -297 0
330 -331 0
330 -332 0
330 -333 0
330 -334 0
330 -335 0
330 -336 0
-330 331 332 333 334 335 336 0
-337 -21 330 0
337 21 0
337 -330 0
-339 85 0
-339 3 0
339 -85 -3 0
-340 87 0
-340 265 0
340 -87 -265 0
-341 89 0
-341 273 0
341 -89 -273 0
-342 91 0
-342 281 0
342 -91 -281 0
-343 93 0
-343 289 0
343 -93 -289 0
-344 95 0
-344 297 0
344 -95 -297 0
338 -339 0
338 -340 0
338 -341 0
338 -342 0
338 -343 0
338 -344 0
-338 339 340 341 342 343 344 0
-345 -24 338 0
345 24 0
345 -338 0
-262 305 0
-262 313 0
-262 321 0
-262 329 0
-262 337 0
-262 345 0
262 -305 -313 -321 -329 -337 -345 0
-2 -3 262 0
2 3 0
2 -262 0
-346 -262 3 0
346 262 0
346 -3 0
-1 2 0
-1 346 0
1 -2 -346 0
-350 -29 263 0
350 29 0
350 -263 0
-351 -31 306 0
351 31 0
351 -306 0
-352 -33 314 0
352 33 0
352 -314 0
-353 -35 322 0
353 35 0
353 -322 0
-354 -37 330 0
354 37 0
354 -330 0
-355 -39 338 0
355 39 0
355 -338 0
-349 350 0
-349 351 0
-349 352 0
-349 353 0
-349 354 0
-349 355 0
349 -350 -351 -352 -353 -354 -355 0
-348 -265 349 0
348 265 0
348 -349 0
-356 -349 265 0
356 349 0
356 -265 0
-347 348 0
-347 356 0
347 -348 -356 0
-360 -43 263 0
360 43 0
360 -263 0
-361 -45 306 0
361 45 0
361 -306 0
-362 -47 314 0
362 47 0
362 -314 0
-363 -49 322 0
363 49 0
363 -322 0
-364 -51 330 0
364 51 0
364 -330 0
-365 -53 338 0
365 53 0
365 -338 0
-359 360 0
-359 361 0
-359 362 0
-359 363 0
-359 364 0
-359 365 0
359 -360 -361 -362 -363 -364 -365 0
-358 -273 359 0
358 273 0
358 -359 0
-366 -359 273 0
366 359 0
366 -273 0
-357 358 0
-357 366 0
357 -358 -366 0
-370 -57 263 0
370 57 0
370 -263 0
-371 -59 306 0
371 59 0
371 -306 0
-372 -61 314 0
372 61 0
372 -314 0
-373 -63 322 0
373 63 0
373 -322 0
-374 -65 330 0
374 65 0
374 -330 0
-375 -67 338 0
375 67 0
375 -338 0
-369 370 0
-369 371 0
-369 372 0
-369 373 0
-369 374 0
-369 375 0
369 -370 -371 -372 -373 -374 -375 0
-368 -281 369 0
368 281 0
368 -369 0
-376 -369 281 0
376 369 0
376 -281 0
-367 368 0
-367 376 0
367 -368 -376 0
-380 -71 263 0
380 71 0
380 -263 0
-381 -73 306 0
381 73 0
381 -306 0
-382 -75 314 0
382 75 0
382 -314 0
-383 -77 322 0
383 77 0
383 -322 0
-384 -79 330 0
384 79 0
384 -330 0
-385 -81 338 0
385 81 0
385 -338 0
-379 380 0
-379 381 0
-379 382 0
-379 383 0
-379 384 0
-379 385 0
379 -380 -381 -382 -383 -384 -385 0
-378 -289 379 0
378 289 0
378 -379 0
-386 -379 289 0
386 379 0
386 -289 0
-377 378 0
-377 386 0
377 -378 -386 0
-390 -85 263 0
390 85 0
390 -263 0
-391 -87 306 0
391 87 0
391 -306 0
-392 -89 314 0
392 89 0
392 -314 0
-393 -91 322 0
393 91 0
393 -322 0
-394 -93 330 0
394 93 0
394 -330 0
-395 -95 338 0
395 95 0
395 -338 0
-389 390 0
-389 391 0
-389 392 0
-389 393 0
-389 394 0
-389 395 0
389 -390 -391 -392 -393 -394 -395 0
-388 -297 389 0
388 297 0
388 -389 0
-396 -389 297 0
396 389 0
396 -297 0
-387 388 0
-387 396 0
387 -388 -396 0
-1 -347 -357 -367 -377 -387 0


==> anc/data/sat_proofs/alpha_m3_n7.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 3
c worlds: 7
c formula_ascii: (([]<>[]<>[]<>T -> []<>[]<>[]<>[]<>T) & ([]<>[]<>[]<>[]<>T -> []<>[]<>[]<>T))
c seed: 20260613
p cnf 525 1695
10 0
-11 4 0
-11 10 0
11 -4 -10 0
13 0
-14 12 0
-14 13 0
14 -12 -13 0
16 0
-17 15 0
-17 16 0
17 -15 -16 0
19 0
-20 18 0
-20 19 0
20 -18 -19 0
22 0
-23 21 0
-23 22 0
23 -21 -22 0
25 0
-26 24 0
-26 25 0
26 -24 -25 0
28 0
-29 27 0
-29 28 0
29 -27 -28 0
9 -11 0
9 -14 0
9 -17 0
9 -20 0
9 -23 0
9 -26 0
9 -29 0
-9 11 14 17 20 23 26 29 0
-30 -4 9 0
30 4 0
30 -9 0
-33 32 0
-33 10 0
33 -32 -10 0
-35 34 0
-35 13 0
35 -34 -13 0
-37 36 0
-37 16 0
37 -36 -16 0
-39 38 0
-39 19 0
39 -38 -19 0
-41 40 0
-41 22 0
41 -40 -22 0
-43 42 0
-43 25 0
43 -42 -25 0
-45 44 0
-45 28 0
45 -44 -28 0
31 -33 0
31 -35 0
31 -37 0
31 -39 0
31 -41 0
31 -43 0
31 -45 0
-31 33 35 37 39 41 43 45 0
-46 -12 31 0
46 12 0
46 -31 0
-49 48 0
-49 10 0
49 -48 -10 0
-51 50 0
-51 13 0
51 -50 -13 0
-53 52 0
-53 16 0
53 -52 -16 0
-55 54 0
-55 19 0
55 -54 -19 0
-57 56 0
-57 22 0
57 -56 -22 0
-59 58 0
-59 25 0
59 -58 -25 0
-61 60 0
-61 28 0
61 -60 -28 0
47 -49 0
47 -51 0
47 -53 0
47 -55 0
47 -57 0
47 -59 0
47 -61 0
-47 49 51 53 55 57 59 61 0
-62 -15 47 0
62 15 0
62 -47 0
-65 64 0
-65 10 0
65 -64 -10 0
-67 66 0
-67 13 0
67 -66 -13 0
-69 68 0
-69 16 0
69 -68 -16 0
-71 70 0
-71 19 0
71 -70 -19 0
-73 72 0
-73 22 0
73 -72 -22 0
-75 74 0
-75 25 0
75 -74 -25 0
-77 76 0
-77 28 0
77 -76 -28 0
63 -65 0
63 -67 0
63 -69 0
63 -71 0
63 -73 0
63 -75 0
63 -77 0
-63 65 67 69 71 73 75 77 0
-78 -18 63 0
78 18 0
78 -63 0
-81 80 0
-81 10 0
81 -80 -10 0
-83 82 0
-83 13 0
83 -82 -13 0
-85 84 0
-85 16 0
85 -84 -16 0
-87 86 0
-87 19 0
87 -86 -19 0
-89 88 0
-89 22 0
89 -88 -22 0
-91 90 0
-91 25 0
91 -90 -25 0
-93 92 0
-93 28 0
93 -92 -28 0
79 -81 0
79 -83 0
79 -85 0
79 -87 0
79 -89 0
79 -91 0
79 -93 0
-79 81 83 85 87 89 91 93 0
-94 -21 79 0
94 21 0
94 -79 0
-97 96 0
-97 10 0
97 -96 -10 0
-99 98 0
-99 13 0
99 -98 -13 0
-101 100 0
-101 16 0
101 -100 -16 0
-103 102 0
-103 19 0
103 -102 -19 0
-105 104 0
-105 22 0
105 -104 -22 0
-107 106 0
-107 25 0
107 -106 -25 0
-109 108 0
-109 28 0
109 -108 -28 0
95 -97 0
95 -99 0
95 -101 0
95 -103 0
95 -105 0
95 -107 0
95 -109 0
-95 97 99 101 103 105 107 109 0
-110 -24 95 0
110 24 0
110 -95 0
-113 112 0
-113 10 0
113 -112 -10 0
-115 114 0
-115 13 0
115 -114 -13 0
-117 116 0
-117 16 0
117 -116 -16 0
-119 118 0
-119 19 0
119 -118 -19 0
-121 120 0
-121 22 0
121 -120 -22 0
-123 122 0
-123 25 0
123 -122 -25 0
-125 124 0
-125 28 0
125 -124 -28 0
111 -113 0
111 -115 0
111 -117 0
111 -119 0
111 -121 0
111 -123 0
111 -125 0
-111 113 115 117 119 121 123 125 0
-126 -27 111 0
126 27 0
126 -111 0
-8 30 0
-8 46 0
-8 62 0
-8 78 0
-8 94 0
-8 110 0
-8 126 0
8 -30 -46 -62 -78 -94 -110 -126 0
-127 4 0
-127 8 0
127 -4 -8 0
-129 -32 9 0
129 32 0
129 -9 0
-130 -34 31 0
130 34 0
130 -31 0
-131 -36 47 0
131 36 0
131 -47 0
-132 -38 63 0
132 38 0
132 -63 0
-133 -40 79 0
133 40 0
133 -79 0
-134 -42 95 0
134 42 0
134 -95 0
-135 -44 111 0
135 44 0
135 -111 0
-128 129 0
-128 130 0
-128 131 0
-128 132 0
-128 133 0
-128 134 0
-128 135 0
128 -129 -130 -131 -132 -133 -134 -135 0
-136 12 0
-136 128 0
136 -12 -128 0
-138 -48 9 0
138 48 0
138 -9 0
-139 -50 31 0
139 50 0
139 -31 0
-140 -52 47 0
140 52 0
140 -47 0
-141 -54 63 0
141 54 0
141 -63 0
-142 -56 79 0
142 56 0
142 -79 0
-143 -58 95 0
143 58 0
143 -95 0
-144 -60 111 0
144 60 0
144 -111 0
-137 138 0
-137 139 0
-137 140 0
-137 141 0
-137 142 0
-137 143 0
-137 144 0
137 -138 -139 -140 -141 -142 -143 -144 0
-145 15 0
-145 137 0
145 -15 -137 0
-147 -64 9 0
147 64 0
147 -9 0
-148 -66 31 0
148 66 0
148 -31 0
-149 -68 47 0
149 68 0
149 -47 0
-150 -70 63 0
150 70 0
150 -63 0
-151 -72 79 0
151 72 0
151 -79 0
-152 -74 95 0
152 74 0
152 -95 0
-153 -76 111 0
153 76 0
153 -111 0
-146 147 0
-146 148 0
-146 149 0
-146 150 0
-146 151 0
-146 152 0
-146 153 0
146 -147 -148 -149 -150 -151 -152 -153 0
-154 18 0
-154 146 0
154 -18 -146 0
-156 -80 9 0
156 80 0
156 -9 0
-157 -82 31 0
157 82 0
157 -31 0
-158 -84 47 0
158 84 0
158 -47 0
-159 -86 63 0
159 86 0
159 -63 0
-160 -88 79 0
160 88 0
160 -79 0
-161 -90 95 0
161 90 0
161 -95 0
-162 -92 111 0
162 92 0
162 -111 0
-155 156 0
-155 157 0
-155 158 0
-155 159 0
-155 160 0
-155 161 0
-155 162 0
155 -156 -157 -158 -159 -160 -161 -162 0
-163 21 0
-163 155 0
163 -21 -155 0
-165 -96 9 0
165 96 0
165 -9 0
-166 -98 31 0
166 98 0
166 -31 0
-167 -100 47 0
167 100 0
167 -47 0
-168 -102 63 0
168 102 0
168 -63 0
-169 -104 79 0
169 104 0
169 -79 0
-170 -106 95 0
170 106 0
170 -95 0
-171 -108 111 0
171 108 0
171 -111 0
-164 165 0
-164 166 0
-164 167 0
-164 168 0
-164 169 0
-164 170 0
-164 171 0
164 -165 -166 -167 -168 -169 -170 -171 0
-172 24 0
-172 164 0
172 -24 -164 0
-174 -112 9 0
174 112 0
174 -9 0
-175 -114 31 0
175 114 0
175 -31 0
-176 -116 47 0
176 116 0
176 -47 0
-177 -118 63 0
177 118 0
177 -63 0
-178 -120 79 0
178 120 0
178 -79 0
-179 -122 95 0
179 122 0
179 -95 0
-180 -124 111 0
180 124 0
180 -111 0
-173 174 0
-173 175 0
-173 176 0
-173 177 0
-173 178 0
-173 179 0
-173 180 0
173 -174 -175 -176 -177 -178 -179 -180 0
-181 27 0
-181 173 0
181 -27 -173 0
7 -127 0
7 -136 0
7 -145 0
7 -154 0
7 -163 0
7 -172 0
7 -181 0
-7 127 136 145 154 163 172 181 0
-182 -4 7 0
182 4 0
182 -7 0
-184 32 0
-184 8 0
184 -32 -8 0
-185 34 0
-185 128 0
185 -34 -128 0
-186 36 0
-186 137 0
186 -36 -137 0
-187 38 0
-187 146 0
187 -38 -146 0
-188 40 0
-188 155 0
188 -40 -155 0
-189 42 0
-189 164 0
189 -42 -164 0
-190 44 0
-190 173 0
190 -44 -173 0
183 -184 0
183 -185 0
183 -186 0
183 -187 0
183 -188 0
183 -189 0
183 -190 0
-183 184 185 186 187 188 189 190 0
-191 -12 183 0
191 12 0
191 -183 0
-193 48 0
-193 8 0
193 -48 -8 0
-194 50 0
-194 128 0
194 -50 -128 0
-195 52 0
-195 137 0
195 -52 -137 0
-196 54 0
-196 146 0
196 -54 -146 0
-197 56 0
-197 155 0
197 -56 -155 0
-198 58 0
-198 164 0
198 -58 -164 0
-199 60 0
-199 173 0
199 -60 -173 0
192 -193 0
192 -194 0
192 -195 0
192 -196 0
192 -197 0
192 -198 0
192 -199 0
-192 193 194 195 196 197 198 199 0
-200 -15 192 0
200 15 0
200 -192 0
-202 64 0
-202 8 0
202 -64 -8 0
-203 66 0
-203 128 0
203 -66 -128 0
-204 68 0
-204 137 0
204 -68 -137 0
-205 70 0
-205 146 0
205 -70 -146 0
-206 72 0
-206 155 0
206 -72 -155 0
-207 74 0
-207 164 0
207 -74 -164 0
-208 76 0
-208 173 0
208 -76 -173 0
201 -202 0
201 -203 0
201 -204 0
201 -205 0
201 -206 0
201 -207 0
201 -208 0
-201 202 203 204 205 206 207 208 0
-209 -18 201 0
209 18 0
209 -201 0
-211 80 0
-211 8 0
211 -80 -8 0
-212 82 0
-212 128 0
212 -82 -128 0
-213 84 0
-213 137 0
213 -84 -137 0
-214 86 0
-214 146 0
214 -86 -146 0
-215 88 0
-215 155 0
215 -88 -155 0
-216 90 0
-216 164 0
216 -90 -164 0
-217 92 0
-217 173 0
217 -92 -173 0
210 -211 0
210 -212 0
210 -213 0
210 -214 0
210 -215 0
210 -216 0
210 -217 0
-210 211 212 213 214 215 216 217 0
-218 -21 210 0
218 21 0
218 -210 0
-220 96 0
-220 8 0
220 -96 -8 0
-221 98 0
-221 128 0
221 -98 -128 0
-222 100 0
-222 137 0
222 -100 -137 0
-223 102 0
-223 146 0
223 -102 -146 0
-224 104 0
-224 155 0
224 -104 -155 0
-225 106 0
-225 164 0
225 -106 -164 0
-226 108 0
-226 173 0
226 -108 -173 0
219 -220 0
219 -221 0
219 -222 0
219 -223 0
219 -224 0
219 -225 0
219 -226 0
-219 220 221 222 223 224 225 226 0
-227 -24 219 0
227 24 0
227 -219 0
-229 112 0
-229 8 0
229 -112 -8 0
-230 114 0
-230 128 0
230 -114 -128 0
-231 116 0
-231 137 0
231 -116 -137 0
-232 118 0
-232 146 0
232 -118 -146 0
-233 120 0
-233 155 0
233 -120 -155 0
-234 122 0
-234 164 0
234 -122 -164 0
-235 124 0
-235 173 0
235 -124 -173 0
228 -229 0
228 -230 0
228 -231 0
228 -232 0
228 -233 0
228 -234 0
228 -235 0
-228 229 230 231 232 233 234 235 0
-236 -27 228 0
236 27 0
236 -228 0
-6 182 0
-6 191 0
-6 200 0
-6 209 0
-6 218 0
-6 227 0
-6 236 0
6 -182 -191 -200 -209 -218 -227 -236 0
-237 4 0
-237 6 0
237 -4 -6 0
-239 -32 7 0
239 32 0
239 -7 0
-240 -34 183 0
240 34 0
240 -183 0
-241 -36 192 0
241 36 0
241 -192 0
-242 -38 201 0
242 38 0
242 -201 0
-243 -40 210 0
243 40 0
243 -210 0
-244 -42 219 0
244 42 0
244 -219 0
-245 -44 228 0
245 44 0
245 -228 0
-238 239 0
-238 240 0
-238 241 0
-238 242 0
-238 243 0
-238 244 0
-238 245 0
238 -239 -240 -241 -242 -243 -244 -245 0
-246 12 0
-246 238 0
246 -12 -238 0
-248 -48 7 0
248 48 0
248 -7 0
-249 -50 183 0
249 50 0
249 -183 0
-250 -52 192 0
250 52 0
250 -192 0
-251 -54 201 0
251 54 0
251 -201 0
-252 -56 210 0
252 56 0
252 -210 0
-253 -58 219 0
253 58 0
253 -219 0
-254 -60 228 0
254 60 0
254 -228 0
-247 248 0
-247 249 0
-247 250 0
-247 251 0
-247 252 0
-247 253 0
-247 254 0
247 -248 -249 -250 -251 -252 -253 -254 0
-255 15 0
-255 247 0
255 -15 -247 0
-257 -64 7 0
257 64 0
257 -7 0
-258 -66 183 0
258 66 0
258 -183 0
-259 -68 192 0
259 68 0
259 -192 0
-260 -70 201 0
260 70 0
260 -201 0
-261 -72 210 0
261 72 0
261 -210 0
-262 -74 219 0
262 74 0
262 -219 0
-263 -76 228 0
263 76 0
263 -228 0
-256 257 0
-256 258 0
-256 259 0
-256 260 0
-256 261 0
-256 262 0
-256 263 0
256 -257 -258 -259 -260 -261 -262 -263 0
-264 18 0
-264 256 0
264 -18 -256 0
-266 -80 7 0
266 80 0
266 -7 0
-267 -82 183 0
267 82 0
267 -183 0
-268 -84 192 0
268 84 0
268 -192 0
-269 -86 201 0
269 86 0
269 -201 0
-270 -88 210 0
270 88 0
270 -210 0
-271 -90 219 0
271 90 0
271 -219 0
-272 -92 228 0
272 92 0
272 -228 0
-265 266 0
-265 267 0
-265 268 0
-265 269 0
-265 270 0
-265 271 0
-265 272 0
265 -266 -267 -268 -269 -270 -271 -272 0
-273 21 0
-273 265 0
273 -21 -265 0
-275 -96 7 0
275 96 0
275 -7 0
-276 -98 183 0
276 98 0
276 -183 0
-277 -100 192 0
277 100 0
277 -192 0
-278 -102 201 0
278 102 0
278 -201 0
-279 -104 210 0
279 104 0
279 -210 0
-280 -106 219 0
280 106 0
280 -219 0
-281 -108 228 0
281 108 0
281 -228 0
-274 275 0
-274 276 0
-274 277 0
-274 278 0
-274 279 0
-274 280 0
-274 281 0
274 -275 -276 -277 -278 -279 -280 -281 0
-282 24 0
-282 274 0
282 -24 -274 0
-284 -112 7 0
284 112 0
284 -7 0
-285 -114 183 0
285 114 0
285 -183 0
-286 -116 192 0
286 116 0
286 -192 0
-287 -118 201 0
287 118 0
287 -201 0
-288 -120 210 0
288 120 0
288 -210 0
-289 -122 219 0
289 122 0
289 -219 0
-290 -124 228 0
290 124 0
290 -228 0
-283 284 0
-283 285 0
-283 286 0
-283 287 0
-283 288 0
-283 289 0
-283 290 0
283 -284 -285 -286 -287 -288 -289 -290 0
-291 27 0
-291 283 0
291 -27 -283 0
5 -237 0
5 -246 0
5 -255 0
5 -264 0
5 -273 0
5 -282 0
5 -291 0
-5 237 246 255 264 273 282 291 0
-292 -4 5 0
292 4 0
292 -5 0
-294 32 0
-294 6 0
294 -32 -6 0
-295 34 0
-295 238 0
295 -34 -238 0
-296 36 0
-296 247 0
296 -36 -247 0
-297 38 0
-297 256 0
297 -38 -256 0
-298 40 0
-298 265 0
298 -40 -265 0
-299 42 0
-299 274 0
299 -42 -274 0
-300 44 0
-300 283 0
300 -44 -283 0
293 -294 0
293 -295 0
293 -296 0
293 -297 0
293 -298 0
293 -299 0
293 -300 0
-293 294 295 296 297 298 299 300 0
-301 -12 293 0
301 12 0
301 -293 0
-303 48 0
-303 6 0
303 -48 -6 0
-304 50 0
-304 238 0
304 -50 -238 0
-305 52 0
-305 247 0
305 -52 -247 0
-306 54 0
-306 256 0
306 -54 -256 0
-307 56 0
-307 265 0
307 -56 -265 0
-308 58 0
-308 274 0
308 -58 -274 0
-309 60 0
-309 283 0
309 -60 -283 0
302 -303 0
302 -304 0
302 -305 0
302 -306 0
302 -307 0
302 -308 0
302 -309 0
-302 303 304 305 306 307 308 309 0
-310 -15 302 0
310 15 0
310 -302 0
-312 64 0
-312 6 0
312 -64 -6 0
-313 66 0
-313 238 0
313 -66 -238 0
-314 68 0
-314 247 0
314 -68 -247 0
-315 70 0
-315 256 0
315 -70 -256 0
-316 72 0
-316 265 0
316 -72 -265 0
-317 74 0
-317 274 0
317 -74 -274 0
-318 76 0
-318 283 0
318 -76 -283 0
311 -312 0
311 -313 0
311 -314 0
311 -315 0
311 -316 0
311 -317 0
311 -318 0
-311 312 313 314 315 316 317 318 0
-319 -18 311 0
319 18 0
319 -311 0
-321 80 0
-321 6 0
321 -80 -6 0
-322 82 0
-322 238 0
322 -82 -238 0
-323 84 0
-323 247 0
323 -84 -247 0
-324 86 0
-324 256 0
324 -86 -256 0
-325 88 0
-325 265 0
325 -88 -265 0
-326 90 0
-326 274 0
326 -90 -274 0
-327 92 0
-327 283 0
327 -92 -283 0
320 -321 0
320 -322 0
320 -323 0
320 -324 0
320 -325 0
320 -326 0
320 -327 0
-320 321 322 323 324 325 326 327 0
-328 -21 320 0
328 21 0
328 -320 0
-330 96 0
-330 6 0
330 -96 -6 0
-331 98 0
-331 238 0
331 -98 -238 0
-332 100 0
-332 247 0
332 -100 -247 0
-333 102 0
-333 256 0
333 -102 -256 0
-334 104 0
-334 265 0
334 -104 -265 0
-335 106 0
-335 274 0
335 -106 -274 0
-336 108 0
-336 283 0
336 -108 -283 0
329 -330 0
329 -331 0
329 -332 0
329 -333 0
329 -334 0
329 -335 0
329 -336 0
-329 330 331 332 333 334 335 336 0
-337 -24 329 0
337 24 0
337 -329 0
-339 112 0
-339 6 0
339 -112 -6 0
-340 114 0
-340 238 0
340 -114 -238 0
-341 116 0
-341 247 0
341 -116 -247 0
-342 118 0
-342 256 0
342 -118 -256 0
-343 120 0
-343 265 0
343 -120 -265 0
-344 122 0
-344 274 0
344 -122 -274 0
-345 124 0
-345 283 0
345 -124 -283 0
338 -339 0
338 -340 0
338 -341 0
338 -342 0
338 -343 0
338 -344 0
338 -345 0
-338 339 340 341 342 343 344 345 0
-346 -27 338 0
346 27 0
346 -338 0
-3 292 0
-3 301 0
-3 310 0
-3 319 0
-3 328 0
-3 337 0
-3 346 0
3 -292 -301 -310 -319 -328 -337 -346 0
-349 4 0
-349 3 0
349 -4 -3 0
-351 -32 5 0
351 32 0
351 -5 0
-352 -34 293 0
352 34 0
352 -293 0
-353 -36 302 0
353 36 0
353 -302 0
-354 -38 311 0
354 38 0
354 -311 0
-355 -40 320 0
355 40 0
355 -320 0
-356 -42 329 0
356 42 0
356 -329 0
-357 -44 338 0
357 44 0
357 -338 0
-350 351 0
-350 352 0
-350 353 0
-350 354 0
-350 355 0
-350 356 0
-350 357 0
350 -351 -352 -353 -354 -355 -356 -357 0
-358 12 0
-358 350 0
358 -12 -350 0
-360 -48 5 0
360 48 0
360 -5 0
-361 -50 293 0
361 50 0
361 -293 0
-362 -52 302 0
362 52 0
362 -302 0
-363 -54 311 0
363 54 0
363 -311 0
-364 -56 320 0
364 56 0
364 -320 0
-365 -58 329 0
365 58 0
365 -329 0
-366 -60 338 0
366 60 0
366 -338 0
-359 360 0
-359 361 0
-359 362 0
-359 363 0
-359 364 0
-359 365 0
-359 366 0
359 -360 -361 -362 -363 -364 -365 -366 0
-367 15 0
-367 359 0
367 -15 -359 0
-369 -64 5 0
369 64 0
369 -5 0
-370 -66 293 0
370 66 0
370 -293 0
-371 -68 302 0
371 68 0
371 -302 0
-372 -70 311 0
372 70 0
372 -311 0
-373 -72 320 0
373 72 0
373 -320 0
-374 -74 329 0
374 74 0
374 -329 0
-375 -76 338 0
375 76 0
375 -338 0
-368 369 0
-368 370 0
-368 371 0
-368 372 0
-368 373 0
-368 374 0
-368 375 0
368 -369 -370 -371 -372 -373 -374 -375 0
-376 18 0
-376 368 0
376 -18 -368 0
-378 -80 5 0
378 80 0
378 -5 0
-379 -82 293 0
379 82 0
379 -293 0
-380 -84 302 0
380 84 0
380 -302 0
-381 -86 311 0
381 86 0
381 -311 0
-382 -88 320 0
382 88 0
382 -320 0
-383 -90 329 0
383 90 0
383 -329 0
-384 -92 338 0
384 92 0
384 -338 0
-377 378 0
-377 379 0
-377 380 0
-377 381 0
-377 382 0
-377 383 0
-377 384 0
377 -378 -379 -380 -381 -382 -383 -384 0
-385 21 0
-385 377 0
385 -21 -377 0
-387 -96 5 0
387 96 0
387 -5 0
-388 -98 293 0
388 98 0
388 -293 0
-389 -100 302 0
389 100 0
389 -302 0
-390 -102 311 0
390 102 0
390 -311 0
-391 -104 320 0
391 104 0
391 -320 0
-392 -106 329 0
392 106 0
392 -329 0
-393 -108 338 0
393 108 0
393 -338 0
-386 387 0
-386 388 0
-386 389 0
-386 390 0
-386 391 0
-386 392 0
-386 393 0
386 -387 -388 -389 -390 -391 -392 -393 0
-394 24 0
-394 386 0
394 -24 -386 0
-396 -112 5 0
396 112 0
396 -5 0
-397 -114 293 0
397 114 0
397 -293 0
-398 -116 302 0
398 116 0
398 -302 0
-399 -118 311 0
399 118 0
399 -311 0
-400 -120 320 0
400 120 0
400 -320 0
-401 -122 329 0
401 122 0
401 -329 0
-402 -124 338 0
402 124 0
402 -338 0
-395 396 0
-395 397 0
-395 398 0
-395 399 0
-395 400 0
-395 401 0
-395 402 0
395 -396 -397 -398 -399 -400 -401 -402 0
-403 27 0
-403 395 0
403 -27 -395 0
348 -349 0
348 -358 0
348 -367 0
348 -376 0
348 -385 0
348 -394 0
348 -403 0
-348 349 358 367 376 385 394 403 0
-404 -4 348 0
404 4 0
404 -348 0
-406 32 0
-406 3 0
406 -32 -3 0
-407 34 0
-407 350 0
407 -34 -350 0
-408 36 0
-408 359 0
408 -36 -359 0
-409 38 0
-409 368 0
409 -38 -368 0
-410 40 0
-410 377 0
410 -40 -377 0
-411 42 0
-411 386 0
411 -42 -386 0
-412 44 0
-412 395 0
412 -44 -395 0
405 -406 0
405 -407 0
405 -408 0
405 -409 0
405 -410 0
405 -411 0
405 -412 0
-405 406 407 408 409 410 411 412 0
-413 -12 405 0
413 12 0
413 -405 0
-415 48 0
-415 3 0
415 -48 -3 0
-416 50 0
-416 350 0
416 -50 -350 0
-417 52 0
-417 359 0
417 -52 -359 0
-418 54 0
-418 368 0
418 -54 -368 0
-419 56 0
-419 377 0
419 -56 -377 0
-420 58 0
-420 386 0
420 -58 -386 0
-421 60 0
-421 395 0
421 -60 -395 0
414 -415 0
414 -416 0
414 -417 0
414 -418 0
414 -419 0
414 -420 0
414 -421 0
-414 415 416 417 418 419 420 421 0
-422 -15 414 0
422 15 0
422 -414 0
-424 64 0
-424 3 0
424 -64 -3 0
-425 66 0
-425 350 0
425 -66 -350 0
-426 68 0
-426 359 0
426 -68 -359 0
-427 70 0
-427 368 0
427 -70 -368 0
-428 72 0
-428 377 0
428 -72 -377 0
-429 74 0
-429 386 0
429 -74 -386 0
-430 76 0
-430 395 0
430 -76 -395 0
423 -424 0
423 -425 0
423 -426 0
423 -427 0
423 -428 0
423 -429 0
423 -430 0
-423 424 425 426 427 428 429 430 0
-431 -18 423 0
431 18 0
431 -423 0
-433 80 0
-433 3 0
433 -80 -3 0
-434 82 0
-434 350 0
434 -82 -350 0
-435 84 0
-435 359 0
435 -84 -359 0
-436 86 0
-436 368 0
436 -86 -368 0
-437 88 0
-437 377 0
437 -88 -377 0
-438 90 0
-438 386 0
438 -90 -386 0
-439 92 0
-439 395 0
439 -92 -395 0
432 -433 0
432 -434 0
432 -435 0
432 -436 0
432 -437 0
432 -438 0
432 -439 0
-432 433 434 435 436 437 438 439 0
-440 -21 432 0
440 21 0
440 -432 0
-442 96 0
-442 3 0
442 -96 -3 0
-443 98 0
-443 350 0
443 -98 -350 0
-444 100 0
-444 359 0
444 -100 -359 0
-445 102 0
-445 368 0
445 -102 -368 0
-446 104 0
-446 377 0
446 -104 -377 0
-447 106 0
-447 386 0
447 -106 -386 0
-448 108 0
-448 395 0
448 -108 -395 0
441 -442 0
441 -443 0
441 -444 0
441 -445 0
441 -446 0
441 -447 0
441 -448 0
-441 442 443 444 445 446 447 448 0
-449 -24 441 0
449 24 0
449 -441 0
-451 112 0
-451 3 0
451 -112 -3 0
-452 114 0
-452 350 0
452 -114 -350 0
-453 116 0
-453 359 0
453 -116 -359 0
-454 118 0
-454 368 0
454 -118 -368 0
-455 120 0
-455 377 0
455 -120 -377 0
-456 122 0
-456 386 0
456 -122 -386 0
-457 124 0
-457 395 0
457 -124 -395 0
450 -451 0
450 -452 0
450 -453 0
450 -454 0
450 -455 0
450 -456 0
450 -457 0
-450 451 452 453 454 455 456 457 0
-458 -27 450 0
458 27 0
458 -450 0
-347 404 0
-347 413 0
-347 422 0
-347 431 0
-347 440 0
-347 449 0
-347 458 0
347 -404 -413 -422 -431 -440 -449 -458 0
-2 -3 347 0
2 3 0
2 -347 0
-459 -347 3 0
459 347 0
459 -3 0
-1 2 0
-1 459 0
1 -2 -459 0
-463 -32 348 0
463 32 0
463 -348 0
-464 -34 405 0
464 34 0
464 -405 0
-465 -36 414 0
465 36 0
465 -414 0
-466 -38 423 0
466 38 0
466 -423 0
-467 -40 432 0
467 40 0
467 -432 0
-468 -42 441 0
468 42 0
468 -441 0
-469 -44 450 0
469 44 0
469 -450 0
-462 463 0
-462 464 0
-462 465 0
-462 466 0
-462 467 0
-462 468 0
-462 469 0
462 -463 -464 -465 -466 -467 -468 -469 0
-461 -350 462 0
461 350 0
461 -462 0
-470 -462 350 0
470 462 0
470 -350 0
-460 461 0
-460 470 0
460 -461 -470 0
-474 -48 348 0
474 48 0
474 -348 0
-475 -50 405 0
475 50 0
475 -405 0
-476 -52 414 0
476 52 0
476 -414 0
-477 -54 423 0
477 54 0
477 -423 0
-478 -56 432 0
478 56 0
478 -432 0
-479 -58 441 0
479 58 0
479 -441 0
-480 -60 450 0
480 60 0
480 -450 0
-473 474 0
-473 475 0
-473 476 0
-473 477 0
-473 478 0
-473 479 0
-473 480 0
473 -474 -475 -476 -477 -478 -479 -480 0
-472 -359 473 0
472 359 0
472 -473 0
-481 -473 359 0
481 473 0
481 -359 0
-471 472 0
-471 481 0
471 -472 -481 0
-485 -64 348 0
485 64 0
485 -348 0
-486 -66 405 0
486 66 0
486 -405 0
-487 -68 414 0
487 68 0
487 -414 0
-488 -70 423 0
488 70 0
488 -423 0
-489 -72 432 0
489 72 0
489 -432 0
-490 -74 441 0
490 74 0
490 -441 0
-491 -76 450 0
491 76 0
491 -450 0
-484 485 0
-484 486 0
-484 487 0
-484 488 0
-484 489 0
-484 490 0
-484 491 0
484 -485 -486 -487 -488 -489 -490 -491 0
-483 -368 484 0
483 368 0
483 -484 0
-492 -484 368 0
492 484 0
492 -368 0
-482 483 0
-482 492 0
482 -483 -492 0
-496 -80 348 0
496 80 0
496 -348 0
-497 -82 405 0
497 82 0
497 -405 0
-498 -84 414 0
498 84 0
498 -414 0
-499 -86 423 0
499 86 0
499 -423 0
-500 -88 432 0
500 88 0
500 -432 0
-501 -90 441 0
501 90 0
501 -441 0
-502 -92 450 0
502 92 0
502 -450 0
-495 496 0
-495 497 0
-495 498 0
-495 499 0
-495 500 0
-495 501 0
-495 502 0
495 -496 -497 -498 -499 -500 -501 -502 0
-494 -377 495 0
494 377 0
494 -495 0
-503 -495 377 0
503 495 0
503 -377 0
-493 494 0
-493 503 0
493 -494 -503 0
-507 -96 348 0
507 96 0
507 -348 0
-508 -98 405 0
508 98 0
508 -405 0
-509 -100 414 0
509 100 0
509 -414 0
-510 -102 423 0
510 102 0
510 -423 0
-511 -104 432 0
511 104 0
511 -432 0
-512 -106 441 0
512 106 0
512 -441 0
-513 -108 450 0
513 108 0
513 -450 0
-506 507 0
-506 508 0
-506 509 0
-506 510 0
-506 511 0
-506 512 0
-506 513 0
506 -507 -508 -509 -510 -511 -512 -513 0
-505 -386 506 0
505 386 0
505 -506 0
-514 -506 386 0
514 506 0
514 -386 0
-504 505 0
-504 514 0
504 -505 -514 0
-518 -112 348 0
518 112 0
518 -348 0
-519 -114 405 0
519 114 0
519 -405 0
-520 -116 414 0
520 116 0
520 -414 0
-521 -118 423 0
521 118 0
521 -423 0
-522 -120 432 0
522 120 0
522 -432 0
-523 -122 441 0
523 122 0
523 -441 0
-524 -124 450 0
524 124 0
524 -450 0
-517 518 0
-517 519 0
-517 520 0
-517 521 0
-517 522 0
-517 523 0
-517 524 0
517 -518 -519 -520 -521 -522 -523 -524 0
-516 -395 517 0
516 395 0
516 -517 0
-525 -517 395 0
525 517 0
525 -395 0
-515 516 0
-515 525 0
515 -516 -525 0
-1 -460 -471 -482 -493 -504 -515 0


==> anc/data/sat_proofs/alpha_m3_n8.cnf <==
c encoding: exists labelled K-frame, valuation, and world refuting formula
c family_member: 3
c worlds: 8
c formula_ascii: (([]<>[]<>[]<>T -> []<>[]<>[]<>[]<>T) & ([]<>[]<>[]<>[]<>T -> []<>[]<>[]<>T))
c seed: 20260613
p cnf 672 2193
10 0
-11 4 0
-11 10 0
11 -4 -10 0
13 0
-14 12 0
-14 13 0
14 -12 -13 0
16 0
-17 15 0
-17 16 0
17 -15 -16 0
19 0
-20 18 0
-20 19 0
20 -18 -19 0
22 0
-23 21 0
-23 22 0
23 -21 -22 0
25 0
-26 24 0
-26 25 0
26 -24 -25 0
28 0
-29 27 0
-29 28 0
29 -27 -28 0
31 0
-32 30 0
-32 31 0
32 -30 -31 0
9 -11 0
9 -14 0
9 -17 0
9 -20 0
9 -23 0
9 -26 0
9 -29 0
9 -32 0
-9 11 14 17 20 23 26 29 32 0
-33 -4 9 0
33 4 0
33 -9 0
-36 35 0
-36 10 0
36 -35 -10 0
-38 37 0
-38 13 0
38 -37 -13 0
-40 39 0
-40 16 0
40 -39 -16 0
-42 41 0
-42 19 0
42 -41 -19 0
-44 43 0
-44 22 0
44 -43 -22 0
-46 45 0
-46 25 0
46 -45 -25 0
-48 47 0
-48 28 0
48 -47 -28 0
-50 49 0
-50 31 0
50 -49 -31 0
34 -36 0
34 -38 0
34 -40 0
34 -42 0
34 -44 0
34 -46 0
34 -48 0
34 -50 0
-34 36 38 40 42 44 46 48 50 0
-51 -12 34 0
51 12 0
51 -34 0
-54 53 0
-54 10 0
54 -53 -10 0
-56 55 0
-56 13 0
56 -55 -13 0
-58 57 0
-58 16 0
58 -57 -16 0
-60 59 0
-60 19 0
60 -59 -19 0
-62 61 0
-62 22 0
62 -61 -22 0
-64 63 0
-64 25 0
64 -63 -25 0
-66 65 0
-66 28 0
66 -65 -28 0
-68 67 0
-68 31 0
68 -67 -31 0
52 -54 0
52 -56 0
52 -58 0
52 -60 0
52 -62 0
52 -64 0
52 -66 0
52 -68 0
-52 54 56 58 60 62 64 66 68 0
-69 -15 52 0
69 15 0
69 -52 0
-72 71 0
-72 10 0
72 -71 -10 0
-74 73 0
-74 13 0
74 -73 -13 0
-76 75 0
-76 16 0
76 -75 -16 0
-78 77 0
-78 19 0
78 -77 -19 0
-80 79 0
-80 22 0
80 -79 -22 0
-82 81 0
-82 25 0
82 -81 -25 0
-84 83 0
-84 28 0
84 -83 -28 0
-86 85 0
-86 31 0
86 -85 -31 0
70 -72 0
70 -74 0
70 -76 0
70 -78 0
70 -80 0
70 -82 0
70 -84 0
70 -86 0
-70 72 74 76 78 80 82 84 86 0
-87 -18 70 0
87 18 0
87 -70 0
-90 89 0
-90 10 0
90 -89 -10 0
-92 91 0
-92 13 0
92 -91 -13 0
-94 93 0
-94 16 0
94 -93 -16 0
-96 95 0
-96 19 0
96 -95 -19 0
-98 97 0
-98 22 0
98 -97 -22 0
-100 99 0
-100 25 0
100 -99 -25 0
-102 101 0
-102 28 0
102 -101 -28 0
-104 103 0
-104 31 0
104 -103 -31 0
88 -90 0
88 -92 0
88 -94 0
88 -96 0
88 -98 0
88 -100 0
88 -102 0
88 -104 0
-88 90 92 94 96 98 100 102 104 0
-105 -21 88 0
105 21 0
105 -88 0
-108 107 0
-108 10 0
108 -107 -10 0
-110 109 0
-110 13 0
110 -109 -13 0
-112 111 0
-112 16 0
112 -111 -16 0
-114 113 0
-114 19 0
114 -113 -19 0
-116 115 0
-116 22 0
116 -115 -22 0
-118 117 0
-118 25 0
118 -117 -25 0
-120 119 0
-120 28 0
120 -119 -28 0
-122 121 0
-122 31 0
122 -121 -31 0
106 -108 0
106 -110 0
106 -112 0
106 -114 0
106 -116 0
106 -118 0
106 -120 0
106 -122 0
-106 108 110 112 114 116 118 120 122 0
-123 -24 106 0
123 24 0
123 -106 0
-126 125 0
-126 10 0
126 -125 -10 0
-128 127 0
-128 13 0
128 -127 -13 0
-130 129 0
-130 16 0
130 -129 -16 0
-132 131 0
-132 19 0
132 -131 -19 0
-134 133 0
-134 22 0
134 -133 -22 0
-136 135 0
-136 25 0
136 -135 -25 0
-138 137 0
-138 28 0
138 -137 -28 0
-140 139 0
-140 31 0
140 -139 -31 0
124 -126 0
124 -128 0
124 -130 0
124 -132 0
124 -134 0
124 -136 0
124 -138 0
124 -140 0
-124 126 128 130 132 134 136 138 140 0
-141 -27 124 0
141 27 0
141 -124 0
-144 143 0
-144 10 0
144 -143 -10 0
-146 145 0
-146 13 0
146 -145 -13 0
-148 147 0
-148 16 0
148 -147 -16 0
-150 149 0
-150 19 0
150 -149 -19 0
-152 151 0
-152 22 0
152 -151 -22 0
-154 153 0
-154 25 0
154 -153 -25 0
-156 155 0
-156 28 0
156 -155 -28 0
-158 157 0
-158 31 0
158 -157 -31 0
142 -144 0
142 -146 0
142 -148 0
142 -150 0
142 -152 0
142 -154 0
142 -156 0
142 -158 0
-142 144 146 148 150 152 154 156 158 0
-159 -30 142 0
159 30 0
159 -142 0
-8 33 0
-8 51 0
-8 69 0
-8 87 0
-8 105 0
-8 123 0
-8 141 0
-8 159 0
8 -33 -51 -69 -87 -105 -123 -141 -159 0
-160 4 0
-160 8 0
160 -4 -8 0
-162 -35 9 0
162 35 0
162 -9 0
-163 -37 34 0
163 37 0
163 -34 0
-164 -39 52 0
164 39 0
164 -52 0
-165 -41 70 0
165 41 0
165 -70 0
-166 -43 88 0
166 43 0
166 -88 0
-167 -45 106 0
167 45 0
167 -106 0
-168 -47 124 0
168 47 0
168 -124 0
-169 -49 142 0
169 49 0
169 -142 0
-161 162 0
-161 163 0
-161 164 0
-161 165 0
-161 166 0
-161 167 0
-161 168 0
-161 169 0
161 -162 -163 -164 -165 -166 -167 -168 -169 0
-170 12 0
-170 161 0
170 -12 -161 0
-172 -53 9 0
172 53 0
172 -9 0
-173 -55 34 0
173 55 0
173 -34 0
-174 -57 52 0
174 57 0
174 -52 0
-175 -59 70 0
175 59 0
175 -70 0
-176 -61 88 0
176 61 0
176 -88 0
-177 -63 106 0
177 63 0
177 -106 0
-178 -65 124 0
178 65 0
178 -124 0
-179 -67 142 0
179 67 0
179 -142 0
-171 172 0
-171 173 0
-171 174 0
-171 175 0
-171 176 0
-171 177 0
-171 178 0
-171 179 0
171 -172 -173 -174 -175 -176 -177 -178 -179 0
-180 15 0
-180 171 0
180 -15 -171 0
-182 -71 9 0
182 71 0
182 -9 0
-183 -73 34 0
183 73 0
183 -34 0
-184 -75 52 0
184 75 0
184 -52 0
-185 -77 70 0
185 77 0
185 -70 0
-186 -79 88 0
186 79 0
186 -88 0
-187 -81 106 0
187 81 0
187 -106 0
-188 -83 124 0
188 83 0
188 -124 0
-189 -85 142 0
189 85 0
189 -142 0
-181 182 0
-181 183 0
-181 184 0
-181 185 0
-181 186 0
-181 187 0
-181 188 0
-181 189 0
181 -182 -183 -184 -185 -186 -187 -188 -189 0
-190 18 0
-190 181 0
190 -18 -181 0
-192 -89 9 0
192 89 0
192 -9 0
-193 -91 34 0
193 91 0
193 -34 0
-194 -93 52 0
194 93 0
194 -52 0
-195 -95 70 0
195 95 0
195 -70 0
-196 -97 88 0
196 97 0
196 -88 0
-197 -99 106 0
197 99 0
197 -106 0
-198 -101 124 0
198 101 0
198 -124 0
-199 -103 142 0
199 103 0
199 -142 0
-191 192 0
-191 193 0
-191 194 0
-191 195 0
-191 196 0
-191 197 0
-191 198 0
-191 199 0
191 -192 -193 -194 -195 -196 -197 -198 -199 0
-200 21 0
-200 191 0
200 -21 -191 0
-202 -107 9 0
202 107 0
202 -9 0
-203 -109 34 0
203 109 0
203 -34 0
-204 -111 52 0
204 111 0
204 -52 0
-205 -113 70 0
205 113 0
205 -70 0
-206 -115 88 0
206 115 0
206 -88 0
-207 -117 106 0
207 117 0
207 -106 0
-208 -119 124 0
208 119 0
208 -124 0
-209 -121 142 0
209 121 0
209 -142 0
-201 202 0
-201 203 0
-201 204 0
-201 205 0
-201 206 0
-201 207 0
-201 208 0
-201 209 0
201 -202 -203 -204 -205 -206 -207 -208 -209 0
-210 24 0
-210 201 0
210 -24 -201 0
-212 -125 9 0
212 125 0
212 -9 0
-213 -127 34 0
213 127 0
213 -34 0
-214 -129 52 0
214 129 0
214 -52 0
-215 -131 70 0
215 131 0
215 -70 0
-216 -133 88 0
216 133 0
216 -88 0
-217 -135 106 0
217 135 0
217 -106 0
-218 -137 124 0
218 137 0
218 -124 0
-219 -139 142 0
219 139 0
219 -142 0
-211 212 0
-211 213 0
-211 214 0
-211 215 0
-211 216 0
-211 217 0
-211 218 0
-211 219 0
211 -212 -213 -214 -215 -216 -217 -218 -219 0
-220 27 0
-220 211 0
220 -27 -211 0
-222 -143 9 0
222 143 0
222 -9 0
-223 -145 34 0
223 145 0
223 -34 0
-224 -147 52 0
224 147 0
224 -52 0
-225 -149 70 0
225 149 0
225 -70 0
-226 -151 88 0
226 151 0
226 -88 0
-227 -153 106 0
227 153 0
227 -106 0
-228 -155 124 0
228 155 0
228 -124 0
-229 -157 142 0
229 157 0
229 -142 0
-221 222 0
-221 223 0
-221 224 0
-221 225 0
-221 226 0
-221 227 0
-221 228 0
-221 229 0
221 -222 -223 -224 -225 -226 -227 -228 -229 0
-230 30 0
-230 221 0
230 -30 -221 0
7 -160 0
7 -170 0
7 -180 0
7 -190 0
7 -200 0
7 -210 0
7 -220 0
7 -230 0
-7 160 170 180 190 200 210 220 230 0
-231 -4 7 0
231 4 0
231 -7 0
-233 35 0
-233 8 0
233 -35 -8 0
-234 37 0
-234 161 0
234 -37 -161 0
-235 39 0
-235 171 0
235 -39 -171 0
-236 41 0
-236 181 0
236 -41 -181 0
-237 43 0
-237 191 0
237 -43 -191 0
-238 45 0
-238 201 0
238 -45 -201 0
-239 47 0
-239 211 0
239 -47 -211 0
-240 49 0
-240 221 0
240 -49 -221 0
232 -233 0
232 -234 0
232 -235 0
232 -236 0
232 -237 0
232 -238 0
232 -239 0
232 -240 0
-232 233 234 235 236 237 238 239 240 0
-241 -12 232 0
241 12 0
241 -232 0
-243 53 0
-243 8 0
243 -53 -8 0
-244 55 0
-244 161 0
244 -55 -161 0
-245 57 0
-245 171 0
245 -57 -171 0
-246 59 0
-246 181 0
246 -59 -181 0
-247 61 0
-247 191 0
247 -61 -191 0
-248 63 0
-248 201 0
248 -63 -201 0
-249 65 0
-249 211 0
249 -65 -211 0
-250 67 0
-250 221 0
250 -67 -221 0
242 -243 0
242 -244 0
242 -245 0
242 -246 0
242 -247 0
242 -248 0
242 -249 0
242 -250 0
-242 243 244 245 246 247 248 249 250 0
-251 -15 242 0
251 15 0
251 -242 0
-253 71 0
-253 8 0
253 -71 -8 0
-254 73 0
-254 161 0
254 -73 -161 0
-255 75 0
-255 171 0
255 -75 -171 0
-256 77 0
-256 181 0
256 -77 -181 0
-257 79 0
-257 191 0
257 -79 -191 0
-258 81 0
-258 201 0
258 -81 -201 0
-259 83 0
-259 211 0
259 -83 -211 0
-260 85 0
-260 221 0
260 -85 -221 0
252 -253 0
252 -254 0
252 -255 0
252 -256 0
252 -257 0
252 -258 0
252 -259 0
252 -260 0
-252 253 254 255 256 257 258 259 260 0
-261 -18 252 0
261 18 0
261 -252 0
-263 89 0
-263 8 0
263 -89 -8 0
-264 91 0
-264 161 0
264 -91 -161 0
-265 93 0
-265 171 0
265 -93 -171 0
-266 95 0
-266 181 0
266 -95 -181 0
-267 97 0
-267 191 0
267 -97 -191 0
-268 99 0
-268 201 0
268 -99 -201 0
-269 101 0
-269 211 0
269 -101 -211 0
-270 103 0
-270 221 0
270 -103 -221 0
262 -263 0
262 -264 0
262 -265 0
262 -266 0
262 -267 0
262 -268 0
262 -269 0
262 -270 0
-262 263 264 265 266 267 268 269 270 0
-271 -21 262 0
271 21 0
271 -262 0
-273 107 0
-273 8 0
273 -107 -8 0
-274 109 0
-274 161 0
274 -109 -161 0
-275 111 0
-275 171 0
275 -111 -171 0
-276 113 0
-276 181 0
276 -113 -181 0
-277 115 0
-277 191 0
277 -115 -191 0
-278 117 0
-278 201 0
278 -117 -201 0
-279 119 0
-279 211 0
279 -119 -211 0
-280 121 0
-280 221 0
280 -121 -221 0
272 -273 0
272 -274 0
272 -275 0
272 -276 0
272 -277 0
272 -278 0
272 -279 0
272 -280 0
-272 273 274 275 276 277 278 279 280 0
-281 -24 272 0
281 24 0
281 -272 0
-283 125 0
-283 8 0
283 -125 -8 0
-284 127 0
-284 161 0
284 -127 -161 0
-285 129 0
-285 171 0
285 -129 -171 0
-286 131 0
-286 181 0
286 -131 -181 0
-287 133 0
-287 191 0
287 -133 -191 0
-288 135 0
-288 201 0
288 -135 -201 0
-289 137 0
-289 211 0
289 -137 -211 0
-290 139 0
-290 221 0
290 -139 -221 0
282 -283 0
282 -284 0
282 -285 0
282 -286 0
282 -287 0
282 -288 0
282 -289 0
282 -290 0
-282 283 284 285 286 287 288 289 290 0
-291 -27 282 0
291 27 0
291 -282 0
-293 143 0
-293 8 0
293 -143 -8 0
-294 145 0
-294 161 0
294 -145 -161 0
-295 147 0
-295 171 0
295 -147 -171 0
-296 149 0
-296 181 0
296 -149 -181 0
-297 151 0
-297 191 0
297 -151 -191 0
-298 153 0
-298 201 0
298 -153 -201 0
-299 155 0
-299 211 0
299 -155 -211 0
-300 157 0
-300 221 0
300 -157 -221 0
292 -293 0
292 -294 0
292 -295 0
292 -296 0
292 -297 0
292 -298 0
292 -299 0
292 -300 0
-292 293 294 295 296 297 298 299 300 0
-301 -30 292 0
301 30 0
301 -292 0
-6 231 0
-6 241 0
-6 251 0
-6 261 0
-6 271 0
-6 281 0
-6 291 0
-6 301 0
6 -231 -241 -251 -261 -271 -281 -291 -301 0
-302 4 0
-302 6 0
302 -4 -6 0
-304 -35 7 0
304 35 0
304 -7 0
-305 -37 232 0
305 37 0
305 -232 0
-306 -39 242 0
306 39 0
306 -242 0
-307 -41 252 0
307 41 0
307 -252 0
-308 -43 262 0
308 43 0
308 -262 0
-309 -45 272 0
309 45 0
309 -272 0
-310 -47 282 0
310 47 0
310 -282 0
-311 -49 292 0
311 49 0
311 -292 0
-303 304 0
-303 305 0
-303 306 0
-303 307 0
-303 308 0
-303 309 0
-303 310 0
-303 311 0
303 -304 -305 -306 -307 -308 -309 -310 -311 0
-312 12 0
-312 303 0
312 -12 -303 0
-314 -53 7 0
314 53 0
314 -7 0
-315 -55 232 0
315 55 0
315 -232 0
-316 -57 242 0
316 57 0
316 -242 0
-317 -59 252 0
317 59 0
317 -252 0
-318 -61 262 0
318 61 0
318 -262 0
-319 -63 272 0
319 63 0
319 -272 0
-320 -65 282 0
320 65 0
320 -282 0
-321 -67 292 0
321 67 0
321 -292 0
-313 314 0
-313 315 0
-313 316 0
-313 317 0
-313 318 0
-313 319 0
-313 320 0
-313 321 0
313 -314 -315 -316 -317 -318 -319 -320 -321 0
-322 15 0
-322 313 0
322 -15 -313 0
-324 -71 7 0
324 71 0
324 -7 0
-325 -73 232 0
325 73 0
325 -232 0
-326 -75 242 0
326 75 0
326 -242 0
-327 -77 252 0
327 77 0
327 -252 0
-328 -79 262 0
328 79 0
328 -262 0
-329 -81 272 0
329 81 0
329 -272 0
-330 -83 282 0
330 83 0
330 -282 0
-331 -85 292 0
331 85 0
331 -292 0
-323 324 0
-323 325 0
-323 326 0
-323 327 0
-323 328 0
-323 329 0
-323 330 0
-323 331 0
323 -324 -325 -326 -327 -328 -329 -330 -331 0
-332 18 0
-332 323 0
332 -18 -323 0
-334 -89 7 0
334 89 0
334 -7 0
-335 -91 232 0
335 91 0
335 -232 0
-336 -93 242 0
336 93 0
336 -242 0
-337 -95 252 0
337 95 0
337 -252 0
-338 -97 262 0
338 97 0
338 -262 0
-339 -99 272 0
339 99 0
339 -272 0
-340 -101 282 0
340 101 0
340 -282 0
-341 -103 292 0
341 103 0
341 -292 0
-333 334 0
-333 335 0
-333 336 0
-333 337 0
-333 338 0
-333 339 0
-333 340 0
-333 341 0
333 -334 -335 -336 -337 -338 -339 -340 -341 0
-342 21 0
-342 333 0
342 -21 -333 0
-344 -107 7 0
344 107 0
344 -7 0
-345 -109 232 0
345 109 0
345 -232 0
-346 -111 242 0
346 111 0
346 -242 0
-347 -113 252 0
347 113 0
347 -252 0
-348 -115 262 0
348 115 0
348 -262 0
-349 -117 272 0
349 117 0
349 -272 0
-350 -119 282 0
350 119 0
350 -282 0
-351 -121 292 0
351 121 0
351 -292 0
-343 344 0
-343 345 0
-343 346 0
-343 347 0
-343 348 0
-343 349 0
-343 350 0
-343 351 0
343 -344 -345 -346 -347 -348 -349 -350 -351 0
-352 24 0
-352 343 0
352 -24 -343 0
-354 -125 7 0
354 125 0
354 -7 0
-355 -127 232 0
355 127 0
355 -232 0
-356 -129 242 0
356 129 0
356 -242 0
-357 -131 252 0
357 131 0
357 -252 0
-358 -133 262 0
358 133 0
358 -262 0
-359 -135 272 0
359 135 0
359 -272 0
-360 -137 282 0
360 137 0
360 -282 0
-361 -139 292 0
361 139 0
361 -292 0
-353 354 0
-353 355 0
-353 356 0
-353 357 0
-353 358 0
-353 359 0
-353 360 0
-353 361 0
353 -354 -355 -356 -357 -358 -359 -360 -361 0
-362 27 0
-362 353 0
362 -27 -353 0
-364 -143 7 0
364 143 0
364 -7 0
-365 -145 232 0
365 145 0
365 -232 0
-366 -147 242 0
366 147 0
366 -242 0
-367 -149 252 0
367 149 0
367 -252 0
-368 -151 262 0
368 151 0
368 -262 0
-369 -153 272 0
369 153 0
369 -272 0
-370 -155 282 0
370 155 0
370 -282 0
-371 -157 292 0
371 157 0
371 -292 0
-363 364 0
-363 365 0
-363 366 0
-363 367 0
-363 368 0
-363 369 0
-363 370 0
-363 371 0
363 -364 -365 -366 -367 -368 -369 -370 -371 0
-372 30 0
-372 363 0
372 -30 -363 0
5 -302 0
5 -312 0
5 -322 0
5 -332 0
5 -342 0
5 -352 0
5 -362 0
5 -372 0
-5 302 312 322 332 342 352 362 372 0
-373 -4 5 0
373 4 0
373 -5 0
-375 35 0
-375 6 0
375 -35 -6 0
-376 37 0
-376 303 0
376 -37 -303 0
-377 39 0
-377 313 0
377 -39 -313 0
-378 41 0
-378 323 0
378 -41 -323 0
-379 43 0
-379 333 0
379 -43 -333 0
-380 45 0
-380 343 0
380 -45 -343 0
-381 47 0
-381 353 0
381 -47 -353 0
-382 49 0
-382 363 0
382 -49 -363 0
374 -375 0
374 -376 0
374 -377 0
374 -378 0
374 -379 0
374 -380 0
374 -381 0
374 -382 0
-374 375 376 377 378 379 380 381 382 0
-383 -12 374 0
383 12 0
383 -374 0
-385 53 0
-385 6 0
385 -53 -6 0
-386 55 0
-386 303 0
386 -55 -303 0
-387 57 0
-387 313 0
387 -57 -313 0
-388 59 0
-388 323 0
388 -59 -323 0
-389 61 0
-389 333 0
389 -61 -333 0
-390 63 0
-390 343 0
390 -63 -343 0
-391 65 0
-391 353 0
391 -65 -353 0
-392 67 0
-392 363 0
392 -67 -363 0
384 -385 0
384 -386 0
384 -387 0
384 -388 0
384 -389 0
384 -390 0
384 -391 0
384 -392 0
-384 385 386 387 388 389 390 391 392 0
-393 -15 384 0
393 15 0
393 -384 0
-395 71 0
-395 6 0
395 -71 -6 0
-396 73 0
-396 303 0
396 -73 -303 0
-397 75 0
-397 313 0
397 -75 -313 0
-398 77 0
-398 323 0
398 -77 -323 0
-399 79 0
-399 333 0
399 -79 -333 0
-400 81 0
-400 343 0
400 -81 -343 0
-401 83 0
-401 353 0
401 -83 -353 0
-402 85 0
-402 363 0
402 -85 -363 0
394 -395 0
394 -396 0
394 -397 0
394 -398 0
394 -399 0
394 -400 0
394 -401 0
394 -402 0
-394 395 396 397 398 399 400 401 402 0
-403 -18 394 0
403 18 0
403 -394 0
-405 89 0
-405 6 0
405 -89 -6 0
-406 91 0
-406 303 0
406 -91 -303 0
-407 93 0
-407 313 0
407 -93 -313 0
-408 95 0
-408 323 0
408 -95 -323 0
-409 97 0
-409 333 0
409 -97 -333 0
-410 99 0
-410 343 0
410 -99 -343 0
-411 101 0
-411 353 0
411 -101 -353 0
-412 103 0
-412 363 0
412 -103 -363 0
404 -405 0
404 -406 0
404 -407 0
404 -408 0
404 -409 0
404 -410 0
404 -411 0
404 -412 0
-404 405 406 407 408 409 410 411 412 0
-413 -21 404 0
413 21 0
413 -404 0
-415 107 0
-415 6 0
415 -107 -6 0
-416 109 0
-416 303 0
416 -109 -303 0
-417 111 0
-417 313 0
417 -111 -313 0
-418 113 0
-418 323 0
418 -113 -323 0
-419 115 0
-419 333 0
419 -115 -333 0
-420 117 0
-420 343 0
420 -117 -343 0
-421 119 0
-421 353 0
421 -119 -353 0
-422 121 0
-422 363 0
422 -121 -363 0
414 -415 0
414 -416 0
414 -417 0
414 -418 0
414 -419 0
414 -420 0
414 -421 0
414 -422 0
-414 415 416 417 418 419 420 421 422 0
-423 -24 414 0
423 24 0
423 -414 0
-425 125 0
-425 6 0
425 -125 -6 0
-426 127 0
-426 303 0
426 -127 -303 0
-427 129 0
-427 313 0
427 -129 -313 0
-428 131 0
-428 323 0
428 -131 -323 0
-429 133 0
-429 333 0
429 -133 -333 0
-430 135 0
-430 343 0
430 -135 -343 0
-431 137 0
-431 353 0
431 -137 -353 0
-432 139 0
-432 363 0
432 -139 -363 0
424 -425 0
424 -426 0
424 -427 0
424 -428 0
424 -429 0
424 -430 0
424 -431 0
424 -432 0
-424 425 426 427 428 429 430 431 432 0
-433 -27 424 0
433 27 0
433 -424 0
-435 143 0
-435 6 0
435 -143 -6 0
-436 145 0
-436 303 0
436 -145 -303 0
-437 147 0
-437 313 0
437 -147 -313 0
-438 149 0
-438 323 0
438 -149 -323 0
-439 151 0
-439 333 0
439 -151 -333 0
-440 153 0
-440 343 0
440 -153 -343 0
-441 155 0
-441 353 0
441 -155 -353 0
-442 157 0
-442 363 0
442 -157 -363 0
434 -435 0
434 -436 0
434 -437 0
434 -438 0
434 -439 0
434 -440 0
434 -441 0
434 -442 0
-434 435 436 437 438 439 440 441 442 0
-443 -30 434 0
443 30 0
443 -434 0
-3 373 0
-3 383 0
-3 393 0
-3 403 0
-3 413 0
-3 423 0
-3 433 0
-3 443 0
3 -373 -383 -393 -403 -413 -423 -433 -443 0
-446 4 0
-446 3 0
446 -4 -3 0
-448 -35 5 0
448 35 0
448 -5 0
-449 -37 374 0
449 37 0
449 -374 0
-450 -39 384 0
450 39 0
450 -384 0
-451 -41 394 0
451 41 0
451 -394 0
-452 -43 404 0
452 43 0
452 -404 0
-453 -45 414 0
453 45 0
453 -414 0
-454 -47 424 0
454 47 0
454 -424 0
-455 -49 434 0
455 49 0
455 -434 0
-447 448 0
-447 449 0
-447 450 0
-447 451 0
-447 452 0
-447 453 0
-447 454 0
-447 455 0
447 -448 -449 -450 -451 -452 -453 -454 -455 0
-456 12 0
-456 447 0
456 -12 -447 0
-458 -53 5 0
458 53 0
458 -5 0
-459 -55 374 0
459 55 0
459 -374 0
-460 -57 384 0
460 57 0
460 -384 0
-461 -59 394 0
461 59 0
461 -394 0
-462 -61 404 0
462 61 0
462 -404 0
-463 -63 414 0
463 63 0
463 -414 0
-464 -65 424 0
464 65 0
464 -424 0
-465 -67 434 0
465 67 0
465 -434 0
-457 458 0
-457 459 0
-457 460 0
-457 461 0
-457 462 0
-457 463 0
-457 464 0
-457 465 0
457 -458 -459 -460 -461 -462 -463 -464 -465 0
-466 15 0
-466 457 0
466 -15 -457 0
-468 -71 5 0
468 71 0
468 -5 0
-469 -73 374 0
469 73 0
469 -374 0
-470 -75 384 0
470 75 0
470 -384 0
-471 -77 394 0
471 77 0
471 -394 0
-472 -79 404 0
472 79 0
472 -404 0
-473 -81 414 0
473 81 0
473 -414 0
-474 -83 424 0
474 83 0
474 -424 0
-475 -85 434 0
475 85 0
475 -434 0
-467 468 0
-467 469 0
-467 470 0
-467 471 0
-467 472 0
-467 473 0
-467 474 0
-467 475 0
467 -468 -469 -470 -471 -472 -473 -474 -475 0
-476 18 0
-476 467 0
476 -18 -467 0
-478 -89 5 0
478 89 0
478 -5 0
-479 -91 374 0
479 91 0
479 -374 0
-480 -93 384 0
480 93 0
480 -384 0
-481 -95 394 0
481 95 0
481 -394 0
-482 -97 404 0
482 97 0
482 -404 0
-483 -99 414 0
483 99 0
483 -414 0
-484 -101 424 0
484 101 0
484 -424 0
-485 -103 434 0
485 103 0
485 -434 0
-477 478 0
-477 479 0
-477 480 0
-477 481 0
-477 482 0
-477 483 0
-477 484 0
-477 485 0
477 -478 -479 -480 -481 -482 -483 -484 -485 0
-486 21 0
-486 477 0
486 -21 -477 0
-488 -107 5 0
488 107 0
488 -5 0
-489 -109 374 0
489 109 0
489 -374 0
-490 -111 384 0
490 111 0
490 -384 0
-491 -113 394 0
491 113 0
491 -394 0
-492 -115 404 0
492 115 0
492 -404 0
-493 -117 414 0
493 117 0
493 -414 0
-494 -119 424 0
494 119 0
494 -424 0
-495 -121 434 0
495 121 0
495 -434 0
-487 488 0
-487 489 0
-487 490 0
-487 491 0
-487 492 0
-487 493 0
-487 494 0
-487 495 0
487 -488 -489 -490 -491 -492 -493 -494 -495 0
-496 24 0
-496 487 0
496 -24 -487 0
-498 -125 5 0
498 125 0
498 -5 0
-499 -127 374 0
499 127 0
499 -374 0
-500 -129 384 0
500 129 0
500 -384 0
-501 -131 394 0
501 131 0
501 -394 0
-502 -133 404 0
502 133 0
502 -404 0
-503 -135 414 0
503 135 0
503 -414 0
-504 -137 424 0
504 137 0
504 -424 0
-505 -139 434 0
505 139 0
505 -434 0
-497 498 0
-497 499 0
-497 500 0
-497 501 0
-497 502 0
-497 503 0
-497 504 0
-497 505 0
497 -498 -499 -500 -501 -502 -503 -504 -505 0
-506 27 0
-506 497 0
506 -27 -497 0
-508 -143 5 0
508 143 0
508 -5 0
-509 -145 374 0
509 145 0
509 -374 0
-510 -147 384 0
510 147 0
510 -384 0
-511 -149 394 0
511 149 0
511 -394 0
-512 -151 404 0
512 151 0
512 -404 0
-513 -153 414 0
513 153 0
513 -414 0
-514 -155 424 0
514 155 0
514 -424 0
-515 -157 434 0
515 157 0
515 -434 0
-507 508 0
-507 509 0
-507 510 0
-507 511 0
-507 512 0
-507 513 0
-507 514 0
-507 515 0
507 -508 -509 -510 -511 -512 -513 -514 -515 0
-516 30 0
-516 507 0
516 -30 -507 0
445 -446 0
445 -456 0
445 -466 0
445 -476 0
445 -486 0
445 -496 0
445 -506 0
445 -516 0
-445 446 456 466 476 486 496 506 516 0
-517 -4 445 0
517 4 0
517 -445 0
-519 35 0
-519 3 0
519 -35 -3 0
-520 37 0
-520 447 0
520 -37 -447 0
-521 39 0
-521 457 0
521 -39 -457 0
-522 41 0
-522 467 0
522 -41 -467 0
-523 43 0
-523 477 0
523 -43 -477 0
-524 45 0
-524 487 0
524 -45 -487 0
-525 47 0
-525 497 0
525 -47 -497 0
-526 49 0
-526 507 0
526 -49 -507 0
518 -519 0
518 -520 0
518 -521 0
518 -522 0
518 -523 0
518 -524 0
518 -525 0
518 -526 0
-518 519 520 521 522 523 524 525 526 0
-527 -12 518 0
527 12 0
527 -518 0
-529 53 0
-529 3 0
529 -53 -3 0
-530 55 0
-530 447 0
530 -55 -447 0
-531 57 0
-531 457 0
531 -57 -457 0
-532 59 0
-532 467 0
532 -59 -467 0
-533 61 0
-533 477 0
533 -61 -477 0
-534 63 0
-534 487 0
534 -63 -487 0
-535 65 0
-535 497 0
535 -65 -497 0
-536 67 0
-536 507 0
536 -67 -507 0
528 -529 0
528 -530 0
528 -531 0
528 -532 0
528 -533 0
528 -534 0
528 -535 0
528 -536 0
-528 529 530 531 532 533 534 535 536 0
-537 -15 528 0
537 15 0
537 -528 0
-539 71 0
-539 3 0
539 -71 -3 0
-540 73 0
-540 447 0
540 -73 -447 0
-541 75 0
-541 457 0
541 -75 -457 0
-542 77 0
-542 467 0
542 -77 -467 0
-543 79 0
-543 477 0
543 -79 -477 0
-544 81 0
-544 487 0
544 -81 -487 0
-545 83 0
-545 497 0
545 -83 -497 0
-546 85 0
-546 507 0
546 -85 -507 0
538 -539 0
538 -540 0
538 -541 0
538 -542 0
538 -543 0
538 -544 0
538 -545 0
538 -546 0
-538 539 540 541 542 543 544 545 546 0
-547 -18 538 0
547 18 0
547 -538 0
-549 89 0
-549 3 0
549 -89 -3 0
-550 91 0
-550 447 0
550 -91 -447 0
-551 93 0
-551 457 0
551 -93 -457 0
-552 95 0
-552 467 0
552 -95 -467 0
-553 97 0
-553 477 0
553 -97 -477 0
-554 99 0
-554 487 0
554 -99 -487 0
-555 101 0
-555 497 0
555 -101 -497 0
-556 103 0
-556 507 0
556 -103 -507 0
548 -549 0
548 -550 0
548 -551 0
548 -552 0
548 -553 0
548 -554 0
548 -555 0
548 -556 0
-548 549 550 551 552 553 554 555 556 0
-557 -21 548 0
557 21 0
557 -548 0
-559 107 0
-559 3 0
559 -107 -3 0
-560 109 0
-560 447 0
560 -109 -447 0
-561 111 0
-561 457 0
561 -111 -457 0
-562 113 0
-562 467 0
562 -113 -467 0
-563 115 0
-563 477 0
563 -115 -477 0
-564 117 0
-564 487 0
564 -117 -487 0
-565 119 0
-565 497 0
565 -119 -497 0
-566 121 0
-566 507 0
566 -121 -507 0
558 -559 0
558 -560 0
558 -561 0
558 -562 0
558 -563 0
558 -564 0
558 -565 0
558 -566 0
-558 559 560 561 562 563 564 565 566 0
-567 -24 558 0
567 24 0
567 -558 0
-569 125 0
-569 3 0
569 -125 -3 0
-570 127 0
-570 447 0
570 -127 -447 0
-571 129 0
-571 457 0
571 -129 -457 0
-572 131 0
-572 467 0
572 -131 -467 0
-573 133 0
-573 477 0
573 -133 -477 0
-574 135 0
-574 487 0
574 -135 -487 0
-575 137 0
-575 497 0
575 -137 -497 0
-576 139 0
-576 507 0
576 -139 -507 0
568 -569 0
568 -570 0
568 -571 0
568 -572 0
568 -573 0
568 -574 0
568 -575 0
568 -576 0
-568 569 570 571 572 573 574 575 576 0
-577 -27 568 0
577 27 0
577 -568 0
-579 143 0
-579 3 0
579 -143 -3 0
-580 145 0
-580 447 0
580 -145 -447 0
-581 147 0
-581 457 0
581 -147 -457 0
-582 149 0
-582 467 0
582 -149 -467 0
-583 151 0
-583 477 0
583 -151 -477 0
-584 153 0
-584 487 0
584 -153 -487 0
-585 155 0
-585 497 0
585 -155 -497 0
-586 157 0
-586 507 0
586 -157 -507 0
578 -579 0
578 -580 0
578 -581 0
578 -582 0
578 -583 0
578 -584 0
578 -585 0
578 -586 0
-578 579 580 581 582 583 584 585 586 0
-587 -30 578 0
587 30 0
587 -578 0
-444 517 0
-444 527 0
-444 537 0
-444 547 0
-444 557 0
-444 567 0
-444 577 0
-444 587 0
444 -517 -527 -537 -547 -557 -567 -577 -587 0
-2 -3 444 0
2 3 0
2 -444 0
-588 -444 3 0
588 444 0
588 -3 0
-1 2 0
-1 588 0
1 -2 -588 0
-592 -35 445 0
592 35 0
592 -445 0
-593 -37 518 0
593 37 0
593 -518 0
-594 -39 528 0
594 39 0
594 -528 0
-595 -41 538 0
595 41 0
595 -538 0
-596 -43 548 0
596 43 0
596 -548 0
-597 -45 558 0
597 45 0
597 -558 0
-598 -47 568 0
598 47 0
598 -568 0
-599 -49 578 0
599 49 0
599 -578 0
-591 592 0
-591 593 0
-591 594 0
-591 595 0
-591 596 0
-591 597 0
-591 598 0
-591 599 0
591 -592 -593 -594 -595 -596 -597 -598 -599 0
-590 -447 591 0
590 447 0
590 -591 0
-600 -591 447 0
600 591 0
600 -447 0
-589 590 0
-589 600 0
589 -590 -600 0
-604 -53 445 0
604 53 0
604 -445 0
-605 -55 518 0
605 55 0
605 -518 0
-606 -57 528 0
606 57 0
606 -528 0
-607 -59 538 0
607 59 0
607 -538 0
-608 -61 548 0
608 61 0
608 -548 0
-609 -63 558 0
609 63 0
609 -558 0
-610 -65 568 0
610 65 0
610 -568 0
-611 -67 578 0
611 67 0
611 -578 0
-603 604 0
-603 605 0
-603 606 0
-603 607 0
-603 608 0
-603 609 0
-603 610 0
-603 611 0
603 -604 -605 -606 -607 -608 -609 -610 -611 0
-602 -457 603 0
602 457 0
602 -603 0
-612 -603 457 0
612 603 0
612 -457 0
-601 602 0
-601 612 0
601 -602 -612 0
-616 -71 445 0
616 71 0
616 -445 0
-617 -73 518 0
617 73 0
617 -518 0
-618 -75 528 0
618 75 0
618 -528 0
-619 -77 538 0
619 77 0
619 -538 0
-620 -79 548 0
620 79 0
620 -548 0
-621 -81 558 0
621 81 0
621 -558 0
-622 -83 568 0
622 83 0
622 -568 0
-623 -85 578 0
623 85 0
623 -578 0
-615 616 0
-615 617 0
-615 618 0
-615 619 0
-615 620 0
-615 621 0
-615 622 0
-615 623 0
615 -616 -617 -618 -619 -620 -621 -622 -623 0
-614 -467 615 0
614 467 0
614 -615 0
-624 -615 467 0
624 615 0
624 -467 0
-613 614 0
-613 624 0
613 -614 -624 0
-628 -89 445 0
628 89 0
628 -445 0
-629 -91 518 0
629 91 0
629 -518 0
-630 -93 528 0
630 93 0
630 -528 0
-631 -95 538 0
631 95 0
631 -538 0
-632 -97 548 0
632 97 0
632 -548 0
-633 -99 558 0
633 99 0
633 -558 0
-634 -101 568 0
634 101 0
634 -568 0
-635 -103 578 0
635 103 0
635 -578 0
-627 628 0
-627 629 0
-627 630 0
-627 631 0
-627 632 0
-627 633 0
-627 634 0
-627 635 0
627 -628 -629 -630 -631 -632 -633 -634 -635 0
-626 -477 627 0
626 477 0
626 -627 0
-636 -627 477 0
636 627 0
636 -477 0
-625 626 0
-625 636 0
625 -626 -636 0
-640 -107 445 0
640 107 0
640 -445 0
-641 -109 518 0
641 109 0
641 -518 0
-642 -111 528 0
642 111 0
642 -528 0
-643 -113 538 0
643 113 0
643 -538 0
-644 -115 548 0
644 115 0
644 -548 0
-645 -117 558 0
645 117 0
645 -558 0
-646 -119 568 0
646 119 0
646 -568 0
-647 -121 578 0
647 121 0
647 -578 0
-639 640 0
-639 641 0
-639 642 0
-639 643 0
-639 644 0
-639 645 0
-639 646 0
-639 647 0
639 -640 -641 -642 -643 -644 -645 -646 -647 0
-638 -487 639 0
638 487 0
638 -639 0
-648 -639 487 0
648 639 0
648 -487 0
-637 638 0
-637 648 0
637 -638 -648 0
-652 -125 445 0
652 125 0
652 -445 0
-653 -127 518 0
653 127 0
653 -518 0
-654 -129 528 0
654 129 0
654 -528 0
-655 -131 538 0
655 131 0
655 -538 0
-656 -133 548 0
656 133 0
656 -548 0
-657 -135 558 0
657 135 0
657 -558 0
-658 -137 568 0
658 137 0
658 -568 0
-659 -139 578 0
659 139 0
659 -578 0
-651 652 0
-651 653 0
-651 654 0
-651 655 0
-651 656 0
-651 657 0
-651 658 0
-651 659 0
651 -652 -653 -654 -655 -656 -657 -658 -659 0
-650 -497 651 0
650 497 0
650 -651 0
-660 -651 497 0
660 651 0
660 -497 0
-649 650 0
-649 660 0
649 -650 -660 0
-664 -143 445 0
664 143 0
664 -445 0
-665 -145 518 0
665 145 0
665 -518 0
-666 -147 528 0
666 147 0
666 -528 0
-667 -149 538 0
667 149 0
667 -538 0
-668 -151 548 0
668 151 0
668 -548 0
-669 -153 558 0
669 153 0
669 -558 0
-670 -155 568 0
670 155 0
670 -568 0
-671 -157 578 0
671 157 0
671 -578 0
-663 664 0
-663 665 0
-663 666 0
-663 667 0
-663 668 0
-663 669 0
-663 670 0
-663 671 0
663 -664 -665 -666 -667 -668 -669 -670 -671 0
-662 -507 663 0
662 507 0
662 -663 0
-672 -663 507 0
672 663 0
672 -507 0
-661 662 0
-661 672 0
661 -662 -672 0
-1 -589 -601 -613 -625 -637 -649 -661 0


==> anc/data/summary_main5.json <==
{"tag": "main5", "corpus_size": 7, "max_n": 5, "n_formulas": 5624, "n_certificates": 20990, "certs_verified": 20990, "certs_bad": 0, "separation": {"K": {"K": 0, "T": 428, "S4": 476, "S5": 594}, "T": {"K": 0, "T": 0, "S4": 48, "S5": 166}, "S4": {"K": 0, "T": 0, "S4": 0, "S5": 118}, "S5": {"K": 0, "T": 0, "S4": 0, "S5": 0}}, "frame_counts": {"K_1": 2, "K_2": 16, "K_3": 512, "K_4": 65536, "K_5": 33554432, "T_1": 1, "T_2": 4, "T_3": 64, "T_4": 4096, "T_5": 1048576, "S4_1": 1, "S4_2": 4, "S4_3": 29, "S4_4": 355, "S4_5": 6942, "S5_1": 1, "S5_2": 2, "S5_3": 5, "S5_4": 15, "S5_5": 52}, "total_evals": 163420422971056, "elapsed_sec": 2714.321785926819, "sustained_Gevals_per_s": 60.206724132104064}

==> anc/data/symbolic_baseline.json <==
{
  "report": {
    "protocol": "fixed-size existential SAT encoding; looping n=1..N answers whether a countermodel of size at most N exists",
    "encoding": "Tseitin CNF for relation, valuation, and per-subformula/world truth; modal clauses quantify over all labelled successors",
    "solver": "2.1.3",
    "solver_binary": "/workspace/tools/cadical/build/cadical",
    "solver_binary_sha256": "ab386c0afaea1ef37b3c8009d719f68e62285da3995e90de5b86a5e010102873",
    "proof_checker": "usage: drat-trim [INPUT] [<PROOF>] [<option> ...]",
    "proof_checker_binary": "/workspace/tools/drat-trim/drat-trim",
    "proof_checker_binary_sha256": "92f0aa9575ed519d66a99b8b1b3dde6ece4618ae4c202a3a4b200265dda0aa7a",
    "seed": 20260613,
    "proof_format": "DRAT",
    "max_m": 3,
    "all_unsat_proofs_verified": true,
    "all_sat_certificates_verified": true,
    "all_match_path_prediction": true,
    "elapsed_sec": 7.417415883392096
  },
  "pairs": [
    {
      "m": 1,
      "phi": "[]<>T",
      "psi": "[]<>[]<>T",
      "query": "exists frame and world refuting phi <-> psi",
      "predicted_path_size": 4,
      "minimal_separation_size": 4,
      "checks": [
        {
          "n": 1,
          "status": "unsat",
          "elapsed_sec": 0.006071891635656357,
          "variables": 13,
          "clauses": 31,
          "cnf_file": "alpha_m1_n1.cnf",
          "cnf_bytes": 446,
          "cnf_sha256": "04bade559c8e85b5577a3e0272c3cd50b09045726a17202e8488f78a9582df44",
          "solver_exit_code": 20,
          "proof_file": "alpha_m1_n1.drat",
          "proof_bytes": 48,
          "proof_sha256": "c03dbcf434cd0184f5beeca62fdbfa8eee4489193b1536753e07cc6c58ca3c09",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.1147118378430605,
          "proof_verified": true
        },
        {
          "n": 2,
          "status": "unsat",
          "elapsed_sec": 0.006134180352091789,
          "variables": 36,
          "clauses": 93,
          "cnf_file": "alpha_m1_n2.cnf",
          "cnf_bytes": 1074,
          "cnf_sha256": "4823f882a0369fe4a7b86b92e9772057192a0925b3865c6566b02094d308e4e2",
          "solver_exit_code": 20,
          "proof_file": "alpha_m1_n2.drat",
          "proof_bytes": 129,
          "proof_sha256": "56f8ebc4460c43ff9ee6d7f2a695e660774fd10ca586ccb977b3c5add083ff56",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.07659046351909637,
          "proof_verified": true
        },
        {
          "n": 3,
          "status": "unsat",
          "elapsed_sec": 0.006601246073842049,
          "variables": 69,
          "clauses": 187,
          "cnf_file": "alpha_m1_n3.cnf",
          "cnf_bytes": 2047,
          "cnf_sha256": "f020ddd87f3e8dcdd572631fb169cde215aaa3b6046a3519ebbc949c4447b08e",
          "solver_exit_code": 20,
          "proof_file": "alpha_m1_n3.drat",
          "proof_bytes": 375,
          "proof_sha256": "aa3502e26a5509fd4c478dd6ac039fc634c06bcbfb124aec189408b04c48e6d1",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.06918041221797466,
          "proof_verified": true
        },
        {
          "n": 4,
          "status": "sat",
          "elapsed_sec": 0.00670241191983223,
          "variables": 112,
          "clauses": 313,
          "cnf_file": "alpha_m1_n4.cnf",
          "cnf_bytes": 3432,
          "cnf_sha256": "4217416a2a728fd1eadc5e8b59baf45e89617f234ba422fc1a52e13ae2c90115",
          "solver_exit_code": 10,
          "certificate": {
            "formula": [
              "AND",
              [
                "IMP",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ],
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "IMP",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "TOP"
                    ]
                  ]
                ]
              ]
            ],
            "n": 4,
            "succ": [
              8,
              7,
              1,
              0
            ],
            "val": [],
            "world": 1,
            "class": "K"
          },
          "certificate_verified": true
        }
      ]
    },
    {
      "m": 2,
      "phi": "[]<>[]<>T",
      "psi": "[]<>[]<>[]<>T",
      "query": "exists frame and world refuting phi <-> psi",
      "predicted_path_size": 6,
      "minimal_separation_size": 6,
      "checks": [
        {
          "n": 1,
          "status": "unsat",
          "elapsed_sec": 0.002680383622646332,
          "variables": 17,
          "clauses": 41,
          "cnf_file": "alpha_m2_n1.cnf",
          "cnf_bytes": 558,
          "cnf_sha256": "863240c4b3631eca279a045d4644849bfe1c7c11a32d42ceb8f70c2115a8c5e3",
          "solver_exit_code": 20,
          "proof_file": "alpha_m2_n1.drat",
          "proof_bytes": 48,
          "proof_sha256": "50ba7fc9825bee9cb4c28b414bdfb37f67d447578766324aefccb08ee057e977",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.13641642965376377,
          "proof_verified": true
        },
        {
          "n": 2,
          "status": "unsat",
          "elapsed_sec": 0.006013961508870125,
          "variables": 48,
          "clauses": 129,
          "cnf_file": "alpha_m2_n2.cnf",
          "cnf_bytes": 1452,
          "cnf_sha256": "c247bb894d4584fb99977b84d40b537805fee3afd69eba0d22e0e8ebe9d85013",
          "solver_exit_code": 20,
          "proof_file": "alpha_m2_n2.drat",
          "proof_bytes": 224,
          "proof_sha256": "faf3b60b6667af9fe116ac701468c5c129f08c4ee761fb761cd63db1f7229d8b",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.09014028869569302,
          "proof_verified": true
        },
        {
          "n": 3,
          "status": "unsat",
          "elapsed_sec": 0.007809389382600784,
          "variables": 93,
          "clauses": 265,
          "cnf_file": "alpha_m2_n3.cnf",
          "cnf_bytes": 2861,
          "cnf_sha256": "a283ae4eb528727826e3d23872f63582195390bab109a8ed464eea0e1ff2d860",
          "solver_exit_code": 20,
          "proof_file": "alpha_m2_n3.drat",
          "proof_bytes": 867,
          "proof_sha256": "d69eca4695e66b8b61b6a484d971305c0751885dec8299f31671e6d6c68399c4",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.0694553554058075,
          "proof_verified": true
        },
        {
          "n": 4,
          "status": "unsat",
          "elapsed_sec": 0.0231418889015913,
          "variables": 152,
          "clauses": 449,
          "cnf_file": "alpha_m2_n4.cnf",
          "cnf_bytes": 5097,
          "cnf_sha256": "9ddf88d92388223a9d3df28e35641e807f160148cfc2bc533ca4f492a78d5cab",
          "solver_exit_code": 20,
          "proof_file": "alpha_m2_n4.drat",
          "proof_bytes": 8088,
          "proof_sha256": "bf33d11a7b1b23d9f60e93038f165ffdd53b56b2cacb98ccadc4009fcedf2fb5",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.07956749573349953,
          "proof_verified": true
        },
        {
          "n": 5,
          "status": "unsat",
          "elapsed_sec": 0.08436845988035202,
          "variables": 225,
          "clauses": 681,
          "cnf_file": "alpha_m2_n5.cnf",
          "cnf_bytes": 8038,
          "cnf_sha256": "7e2aa31e7ccd257202e1d908b2e8508a590aef461b4012884fa2618fd3306cdc",
          "solver_exit_code": 20,
          "proof_file": "alpha_m2_n5.drat",
          "proof_bytes": 78778,
          "proof_sha256": "78f7e09409d372fe1c49ff58b2306c5e304f4822ece8a811ed57ca4d8a3d4af1",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.16837978176772594,
          "proof_verified": true
        },
        {
          "n": 6,
          "status": "sat",
          "elapsed_sec": 0.010291771963238716,
          "variables": 312,
          "clauses": 961,
          "cnf_file": "alpha_m2_n6.cnf",
          "cnf_bytes": 11581,
          "cnf_sha256": "d9a8397a49e2942c92d8b00851408c0b1fcc76b34200bb074c6439865fea93c1",
          "solver_exit_code": 10,
          "certificate": {
            "formula": [
              "AND",
              [
                "IMP",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "IMP",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "TOP"
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            "n": 6,
            "succ": [
              3,
              4,
              32,
              1,
              8,
              0
            ],
            "val": [],
            "world": 4,
            "class": "K"
          },
          "certificate_verified": true
        }
      ]
    },
    {
      "m": 3,
      "phi": "[]<>[]<>[]<>T",
      "psi": "[]<>[]<>[]<>[]<>T",
      "query": "exists frame and world refuting phi <-> psi",
      "predicted_path_size": 8,
      "minimal_separation_size": 8,
      "checks": [
        {
          "n": 1,
          "status": "unsat",
          "elapsed_sec": 0.00463777594268322,
          "variables": 21,
          "clauses": 51,
          "cnf_file": "alpha_m3_n1.cnf",
          "cnf_bytes": 667,
          "cnf_sha256": "c45523ad9856b3b00052c8cc89795a92295590853067a12093d546dce05587e1",
          "solver_exit_code": 20,
          "proof_file": "alpha_m3_n1.drat",
          "proof_bytes": 48,
          "proof_sha256": "85236e4a9584579702a40b4e0216d835caed6bff74b6862939d2e76df7599c61",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.11561042442917824,
          "proof_verified": true
        },
        {
          "n": 2,
          "status": "unsat",
          "elapsed_sec": 0.006001593545079231,
          "variables": 60,
          "clauses": 165,
          "cnf_file": "alpha_m3_n2.cnf",
          "cnf_bytes": 1826,
          "cnf_sha256": "e11d0e8bca1b66b18a1af0ecb6bdd9f92964ff5bc0172d810a15dc9faff45fc1",
          "solver_exit_code": 20,
          "proof_file": "alpha_m3_n2.drat",
          "proof_bytes": 272,
          "proof_sha256": "61259c5f6f5beb52b84366a8ee2350dceb52adf944da1bf835c7c29df033ca3c",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.12657468020915985,
          "proof_verified": true
        },
        {
          "n": 3,
          "status": "unsat",
          "elapsed_sec": 0.009599640965461731,
          "variables": 117,
          "clauses": 343,
          "cnf_file": "alpha_m3_n3.cnf",
          "cnf_bytes": 3767,
          "cnf_sha256": "5d1f18ee01d62559a45370fd63beba3a1b8319a27be97504b6ececa9b5305cf3",
          "solver_exit_code": 20,
          "proof_file": "alpha_m3_n3.drat",
          "proof_bytes": 1745,
          "proof_sha256": "127762f0854b3c1ce2202a5936648be34aa2c504dbe97e50c38cc821c3bc8492",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.12865055352449417,
          "proof_verified": true
        },
        {
          "n": 4,
          "status": "unsat",
          "elapsed_sec": 0.03327067941427231,
          "variables": 192,
          "clauses": 585,
          "cnf_file": "alpha_m3_n4.cnf",
          "cnf_bytes": 6785,
          "cnf_sha256": "08441b96e9b94f9995b2af0240ae8192821ee88bd3f46b73278a8978aae7bb96",
          "solver_exit_code": 20,
          "proof_file": "alpha_m3_n4.drat",
          "proof_bytes": 13236,
          "proof_sha256": "04aca16fb80164a42927cece03f42f302bda55261b8913ea4678f5f00984d340",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.1183441523462534,
          "proof_verified": true
        },
        {
          "n": 5,
          "status": "unsat",
          "elapsed_sec": 0.1788409687578678,
          "variables": 285,
          "clauses": 891,
          "cnf_file": "alpha_m3_n5.cnf",
          "cnf_bytes": 10627,
          "cnf_sha256": "5bdbdb489426322dda7c8e1407d72020e8ee617a64a10f7f0bc147b6d1bef120",
          "solver_exit_code": 20,
          "proof_file": "alpha_m3_n5.drat",
          "proof_bytes": 266880,
          "proof_sha256": "2ed2c5a476d58a4a321a6525846fda5c983ddf4048c0c26c3f2fd3b7df6b9ac2",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.17696059681475163,
          "proof_verified": true
        },
        {
          "n": 6,
          "status": "unsat",
          "elapsed_sec": 0.641940688714385,
          "variables": 396,
          "clauses": 1261,
          "cnf_file": "alpha_m3_n6.cnf",
          "cnf_bytes": 15296,
          "cnf_sha256": "2296dfd007c27f8e9f04fc37b6cafa6f216a116675749c9c4c6c577ad271cd5d",
          "solver_exit_code": 20,
          "proof_file": "alpha_m3_n6.drat",
          "proof_bytes": 1438834,
          "proof_sha256": "4d57ac260b6ab8bdc4b01f7cd8111b3e9de8cea67ebc0100d66367a1839fa7bf",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 0.6094349697232246,
          "proof_verified": true
        },
        {
          "n": 7,
          "status": "unsat",
          "elapsed_sec": 1.94339494779706,
          "variables": 525,
          "clauses": 1695,
          "cnf_file": "alpha_m3_n7.cnf",
          "cnf_bytes": 20913,
          "cnf_sha256": "7cc4f0a849d351f5246a52cd2f35aada0959a32ba8a0cd570c912e425bbed8ca",
          "solver_exit_code": 20,
          "proof_file": "alpha_m3_n7.drat",
          "proof_bytes": 4637639,
          "proof_sha256": "342a5f36de4418bff5254395d7fbbcec6556ff2783e67828e29458a5dbb3df0f",
          "proof_checker_exit_code": 0,
          "proof_check_sec": 2.2573350723832846,
          "proof_verified": true
        },
        {
          "n": 8,
          "status": "sat",
          "elapsed_sec": 0.022976912558078766,
          "variables": 672,
          "clauses": 2193,
          "cnf_file": "alpha_m3_n8.cnf",
          "cnf_bytes": 27380,
          "cnf_sha256": "05cbc9ed990cfe529948f4a87d95c6b899a9705327246bc39d90a10b119ec321",
          "solver_exit_code": 10,
          "certificate": {
            "formula": [
              "AND",
              [
                "IMP",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ],
              [
                "IMP",
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "BOX",
                              [
                                "DIA",
                                [
                                  "TOP"
                                ]
                              ]
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ],
                [
                  "BOX",
                  [
                    "DIA",
                    [
                      "BOX",
                      [
                        "DIA",
                        [
                          "BOX",
                          [
                            "DIA",
                            [
                              "TOP"
                            ]
                          ]
                        ]
                      ]
                    ]
                  ]
                ]
              ]
            ],
            "n": 8,
            "succ": [
              80,
              17,
              128,
              32,
              1,
              3,
              0,
              8
            ],
            "val": [],
            "world": 2,
            "class": "K"
          },
          "certificate_verified": true
        }
      ]
    }
  ]
}

==> anc/data/system_ablation_h100.json <==
{
  "protocol": "matched frame prefix, formula program, valuations, and checksums",
  "compiler": "g++ (Ubuntu 13.3.0-6ubuntu2~24.04.1) 13.3.0",
  "compiler_flags": "-O3 -march=native -fopenmp -std=c++17; hand-written AVX-512F path",
  "hardware": {
    "cpu": "x86_64",
    "cpu_threads_used": 26,
    "avx512_lanes": 16,
    "gpu": "NVIDIA H100 PCIe",
    "compute_capability": "9.0"
  },
  "ablation_rows": [
    {
      "factor": "formula_length",
      "level": "2 ops",
      "formula": "[]p",
      "formula_size": 2,
      "modal_depth": 1,
      "variables": 1,
      "frame_class": "K",
      "frame_prefix": 65536,
      "accepted_frames": 65536,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00560486,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.288026,
            0.238878,
            0.239595,
            0.239112,
            0.239587
          ],
          "elapsed_sec": 0.239587,
          "elapsed_sec_mean": 0.24904,
          "elapsed_sec_std": 0.0217964,
          "Gevals_per_sec": 0.00875321,
          "Gevals_per_sec_std_approx": 0.000796321,
          "checksum": 2020691
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00553266,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.031487,
            0.021652,
            0.00599775,
            0.00699927,
            0.00800038
          ],
          "elapsed_sec": 0.00800038,
          "elapsed_sec_mean": 0.0148273,
          "elapsed_sec_std": 0.0112912,
          "Gevals_per_sec": 0.262131,
          "Gevals_per_sec_std_approx": 0.369956,
          "checksum": 2020691
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00221071,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0079287,
            0.0059955,
            0.00699951,
            0.00700057,
            0.00999951
          ],
          "elapsed_sec": 0.00700057,
          "elapsed_sec_mean": 0.00758476,
          "elapsed_sec_std": 0.00151318,
          "Gevals_per_sec": 0.299569,
          "Gevals_per_sec_std_approx": 0.0647521,
          "checksum": 2020691
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "Gevals_per_sec": 14.866112639202282,
          "Gevals_per_sec_std_approx": 14.831525915495806,
          "checksum": 2020691,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00045501813292503357,
            0.00021155178546905518,
            0.00014106929302215576,
            0.00012072548270225525,
            0.0001294594258069992
          ],
          "elapsed_sec": 0.00014106929302215576,
          "elapsed_sec_mean": 0.0002115648239850998,
          "elapsed_sec_std": 0.00014074108854936313
        }
      ],
      "gpu_speedup_vs_scalar": 1698.3639378016267,
      "gpu_speedup_vs_openmp": 56.712412946901864,
      "gpu_speedup_vs_avx512": 49.62504489832893
    },
    {
      "factor": "formula_length",
      "level": "5 ops",
      "formula": "([]p & <>p)",
      "formula_size": 5,
      "modal_depth": 1,
      "variables": 1,
      "frame_class": "K",
      "frame_prefix": 65536,
      "accepted_frames": 65536,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00561823,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.531527,
            0.482343,
            0.481431,
            0.481227,
            0.481085
          ],
          "elapsed_sec": 0.481431,
          "elapsed_sec_mean": 0.491523,
          "elapsed_sec_std": 0.0223685,
          "Gevals_per_sec": 0.00435608,
          "Gevals_per_sec_std_approx": 0.000202394,
          "checksum": 2033470
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00553363,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0190751,
            0.00911852,
            0.00531153,
            0.00940158,
            0.0104749
          ],
          "elapsed_sec": 0.00940158,
          "elapsed_sec_mean": 0.0106763,
          "elapsed_sec_std": 0.00508461,
          "Gevals_per_sec": 0.223064,
          "Gevals_per_sec_std_approx": 0.120639,
          "checksum": 2033470
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00500607,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00796957,
            0.00599943,
            0.00800788,
            0.0079593,
            0.00273964
          ],
          "elapsed_sec": 0.0079593,
          "elapsed_sec_mean": 0.00653516,
          "elapsed_sec_std": 0.00228843,
          "Gevals_per_sec": 0.263485,
          "Gevals_per_sec_std_approx": 0.0757561,
          "checksum": 2033470
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "Gevals_per_sec": 11.876205466521355,
          "Gevals_per_sec_std_approx": 0.9003857259021109,
          "checksum": 2033470,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00017658434808254242,
            0.00018850155174732208,
            0.00016999803483486176,
            0.0001579970121383667,
            0.00019022449851036072
          ],
          "elapsed_sec": 0.00017658434808254242,
          "elapsed_sec_mean": 0.00017666108906269073,
          "elapsed_sec_std": 1.3387611630621419e-05
        }
      ],
      "gpu_speedup_vs_scalar": 2726.3514871372427,
      "gpu_speedup_vs_openmp": 53.241298575371665,
      "gpu_speedup_vs_avx512": 45.07364376529857
    },
    {
      "factor": "formula_length",
      "level": "11 ops",
      "formula": "(([]p & <>p) & ([]p -> <>p))",
      "formula_size": 11,
      "modal_depth": 1,
      "variables": 1,
      "frame_class": "K",
      "frame_prefix": 65536,
      "accepted_frames": 65536,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 11,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00500359,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.850223,
            0.820774,
            0.820695,
            0.821373,
            0.821227
          ],
          "elapsed_sec": 0.821227,
          "elapsed_sec_mean": 0.826858,
          "elapsed_sec_std": 0.0130645,
          "Gevals_per_sec": 0.00255368,
          "Gevals_per_sec_std_approx": 4.06252e-05,
          "checksum": 2033470
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 11,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00571586,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.010432,
            0.00859147,
            0.00932552,
            0.00858831,
            0.00886495
          ],
          "elapsed_sec": 0.00886495,
          "elapsed_sec_mean": 0.00916045,
          "elapsed_sec_std": 0.000771759,
          "Gevals_per_sec": 0.236567,
          "Gevals_per_sec_std_approx": 0.0205949,
          "checksum": 2033470
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 11,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00566014,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00252994,
            0.000811714,
            0.000735867,
            0.000810101,
            0.000715902
          ],
          "elapsed_sec": 0.000810101,
          "elapsed_sec_mean": 0.00112071,
          "elapsed_sec_std": 0.000788965,
          "Gevals_per_sec": 2.58875,
          "Gevals_per_sec_std_approx": 2.52121,
          "checksum": 2033470
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 11,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "Gevals_per_sec": 5.501587622001583,
          "Gevals_per_sec_std_approx": 0.5825681917550264,
          "checksum": 2033470,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00043248385190963745,
            0.0003879684954881668,
            0.00035887211561203003,
            0.00038119032979011536,
            0.0003224741667509079
          ],
          "elapsed_sec": 0.00038119032979011536,
          "elapsed_sec_mean": 0.0003765977919101715,
          "elapsed_sec_std": 4.036459589450955e-05
        }
      ],
      "gpu_speedup_vs_scalar": 2154.3752184169266,
      "gpu_speedup_vs_openmp": 23.255967707473246,
      "gpu_speedup_vs_avx512": 2.1251876993995213
    },
    {
      "factor": "modal_depth",
      "level": "depth 1",
      "formula": "[]p",
      "formula_size": 2,
      "modal_depth": 1,
      "variables": 1,
      "frame_class": "K",
      "frame_prefix": 65536,
      "accepted_frames": 65536,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00576085,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.288051,
            0.238406,
            0.238533,
            0.238384,
            0.238293
          ],
          "elapsed_sec": 0.238406,
          "elapsed_sec_mean": 0.248333,
          "elapsed_sec_std": 0.0222028,
          "Gevals_per_sec": 0.00879657,
          "Gevals_per_sec_std_approx": 0.000819229,
          "checksum": 2020691
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00572104,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00450824,
            0.00233765,
            0.00233211,
            0.00235051,
            0.00236289
          ],
          "elapsed_sec": 0.00235051,
          "elapsed_sec_mean": 0.00277828,
          "elapsed_sec_std": 0.00096715,
          "Gevals_per_sec": 0.89221,
          "Gevals_per_sec_std_approx": 0.367112,
          "checksum": 2020691
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00559967,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00216164,
            0.000311916,
            0.000294478,
            0.000347546,
            0.000297842
          ],
          "elapsed_sec": 0.000311916,
          "elapsed_sec_mean": 0.000682684,
          "elapsed_sec_std": 0.000827028,
          "Gevals_per_sec": 6.72345,
          "Gevals_per_sec_std_approx": 17.8269,
          "checksum": 2020691
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "Gevals_per_sec": 7.446624955968571,
          "Gevals_per_sec_std_approx": 1.132799589172204,
          "checksum": 2020691,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0002816244959831238,
            0.00034377165138721466,
            0.00024543143808841705,
            0.00029257871210575104,
            0.00023619458079338074
          ],
          "elapsed_sec": 0.0002816244959831238,
          "elapsed_sec_mean": 0.00027992017567157745,
          "elapsed_sec_std": 4.2841436924362554e-05
        }
      ],
      "gpu_speedup_vs_scalar": 846.5385767234054,
      "gpu_speedup_vs_openmp": 8.346255505205958,
      "gpu_speedup_vs_avx512": 1.107559904940554
    },
    {
      "factor": "modal_depth",
      "level": "depth 4",
      "formula": "[][][][]p",
      "formula_size": 5,
      "modal_depth": 4,
      "variables": 1,
      "frame_class": "K",
      "frame_prefix": 65536,
      "accepted_frames": 65536,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00560368,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.489593,
            0.447728,
            0.447804,
            0.447586,
            0.447595
          ],
          "elapsed_sec": 0.447728,
          "elapsed_sec_mean": 0.456061,
          "elapsed_sec_std": 0.0187451,
          "Gevals_per_sec": 0.00468399,
          "Gevals_per_sec_std_approx": 0.000196105,
          "checksum": 2014877
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00567566,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00851836,
            0.00802478,
            0.00663784,
            0.00666933,
            0.00661869
          ],
          "elapsed_sec": 0.00666933,
          "elapsed_sec_mean": 0.0072938,
          "elapsed_sec_std": 0.000909655,
          "Gevals_per_sec": 0.314447,
          "Gevals_per_sec_std_approx": 0.0428886,
          "checksum": 2014877
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00558225,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00248191,
            0.000697928,
            0.000746207,
            0.00064644,
            0.000667174
          ],
          "elapsed_sec": 0.000697928,
          "elapsed_sec_mean": 0.00104793,
          "elapsed_sec_std": 0.000802495,
          "Gevals_per_sec": 3.00483,
          "Gevals_per_sec_std_approx": 3.45502,
          "checksum": 2014877
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "Gevals_per_sec": 6.8883866334001675,
          "Gevals_per_sec_std_approx": 0.5455023008862538,
          "checksum": 2014877,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0003159753978252411,
            0.0003404524177312851,
            0.0002920404076576233,
            0.0003044474869966507,
            0.0002769939601421356
          ],
          "elapsed_sec": 0.0003044474869966507,
          "elapsed_sec_mean": 0.00030598193407058714,
          "elapsed_sec_std": 2.410968104642144e-05
        }
      ],
      "gpu_speedup_vs_scalar": 1470.6247189516976,
      "gpu_speedup_vs_openmp": 21.90633946692216,
      "gpu_speedup_vs_avx512": 2.292441323411804
    },
    {
      "factor": "modal_depth",
      "level": "depth 8",
      "formula": "[][][][][][][][]p",
      "formula_size": 9,
      "modal_depth": 8,
      "variables": 1,
      "frame_class": "K",
      "frame_prefix": 65536,
      "accepted_frames": 65536,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 9,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.0022152,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.650049,
            0.650426,
            0.650569,
            0.650435,
            0.568191
          ],
          "elapsed_sec": 0.650426,
          "elapsed_sec_mean": 0.633934,
          "elapsed_sec_std": 0.0367521,
          "Gevals_per_sec": 0.00322427,
          "Gevals_per_sec_std_approx": 0.000182187,
          "checksum": 2014621
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 9,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00565333,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.016494,
            0.0145062,
            0.0145347,
            0.0137005,
            0.0120746
          ],
          "elapsed_sec": 0.0145062,
          "elapsed_sec_mean": 0.014262,
          "elapsed_sec_std": 0.00159813,
          "Gevals_per_sec": 0.144569,
          "Gevals_per_sec_std_approx": 0.0159269,
          "checksum": 2014621
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 9,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00386154,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00212964,
            0.000797044,
            0.000818408,
            0.000818828,
            0.000849325
          ],
          "elapsed_sec": 0.000818828,
          "elapsed_sec_mean": 0.00108265,
          "elapsed_sec_std": 0.000585583,
          "Gevals_per_sec": 2.56116,
          "Gevals_per_sec_std_approx": 1.83161,
          "checksum": 2014621
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 9,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "Gevals_per_sec": 11.557174161800697,
          "Gevals_per_sec_std_approx": 0.429554616305649,
          "checksum": 2014621,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00018193386495113373,
            0.00018145889043807983,
            0.0001896154135465622,
            0.00017658434808254242,
            0.00017150305211544037
          ],
          "elapsed_sec": 0.00018145889043807983,
          "elapsed_sec_mean": 0.0001802191138267517,
          "elapsed_sec_std": 6.74442584027249e-06
        }
      ],
      "gpu_speedup_vs_scalar": 3584.426193887415,
      "gpu_speedup_vs_openmp": 79.94207373901047,
      "gpu_speedup_vs_avx512": 4.512471105842086
    },
    {
      "factor": "variable_count",
      "level": "1 variable",
      "formula": "[]p",
      "formula_size": 2,
      "modal_depth": 1,
      "variables": 1,
      "frame_class": "K",
      "frame_prefix": 65536,
      "accepted_frames": 65536,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00386146,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.261348,
            0.238717,
            0.239038,
            0.24169,
            0.239593
          ],
          "elapsed_sec": 0.239593,
          "elapsed_sec_mean": 0.244077,
          "elapsed_sec_std": 0.00972366,
          "Gevals_per_sec": 0.00875299,
          "Gevals_per_sec_std_approx": 0.000355232,
          "checksum": 2020691
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00562243,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00432789,
            0.00238609,
            0.00242056,
            0.00238703,
            0.00241818
          ],
          "elapsed_sec": 0.00241818,
          "elapsed_sec_mean": 0.00278795,
          "elapsed_sec_std": 0.00086101,
          "Gevals_per_sec": 0.867244,
          "Gevals_per_sec_std_approx": 0.308788,
          "checksum": 2020691
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00569194,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00209571,
            0.000294873,
            0.000292737,
            0.000382709,
            0.000292472
          ],
          "elapsed_sec": 0.000294873,
          "elapsed_sec_mean": 0.0006717,
          "elapsed_sec_std": 0.000796985,
          "Gevals_per_sec": 7.11205,
          "Gevals_per_sec_std_approx": 19.2225,
          "checksum": 2020691
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 2,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "Gevals_per_sec": 15.716298480473261,
          "Gevals_per_sec_std_approx": 2.1468632487180783,
          "checksum": 2020691,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00013616308569908142,
            0.00016579590737819672,
            0.00013343803584575653,
            0.0001236405223608017,
            0.00011919252574443817
          ],
          "elapsed_sec": 0.00013343803584575653,
          "elapsed_sec_mean": 0.0001356460154056549,
          "elapsed_sec_std": 1.8227778983347086e-05
        }
      ],
      "gpu_speedup_vs_scalar": 1795.5375203285362,
      "gpu_speedup_vs_openmp": 18.122119264369406,
      "gpu_speedup_vs_avx512": 2.2098122033274614
    },
    {
      "factor": "variable_count",
      "level": "2 variables",
      "formula": "[]((p & q))",
      "formula_size": 4,
      "modal_depth": 1,
      "variables": 2,
      "frame_class": "K",
      "frame_prefix": 8192,
      "accepted_frames": 8192,
      "valuations": 1024,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 2,
          "formula_length": 4,
          "frame_prefix": 8192,
          "accepted_frames": 8192,
          "valuations": 1024,
          "formula_evaluations": 8388608,
          "filter_setup_sec": 0.00071953,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.515317,
            0.471882,
            0.471113,
            0.471244,
            0.472504
          ],
          "elapsed_sec": 0.471882,
          "elapsed_sec_mean": 0.480412,
          "elapsed_sec_std": 0.0195203,
          "Gevals_per_sec": 0.0177769,
          "Gevals_per_sec_std_approx": 0.000735378,
          "checksum": 8375511
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 2,
          "formula_length": 4,
          "frame_prefix": 8192,
          "accepted_frames": 8192,
          "valuations": 1024,
          "formula_evaluations": 8388608,
          "filter_setup_sec": 0.000738257,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0163343,
            0.0144195,
            0.0145044,
            0.0135611,
            0.0114987
          ],
          "elapsed_sec": 0.0144195,
          "elapsed_sec_mean": 0.0140636,
          "elapsed_sec_std": 0.00175413,
          "Gevals_per_sec": 0.581756,
          "Gevals_per_sec_std_approx": 0.0707709,
          "checksum": 8375511
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 2,
          "formula_length": 4,
          "frame_prefix": 8192,
          "accepted_frames": 8192,
          "valuations": 1024,
          "formula_evaluations": 8388608,
          "filter_setup_sec": 0.000534198,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00235221,
            0.000937502,
            0.000930412,
            0.000944604,
            0.000930695
          ],
          "elapsed_sec": 0.000937502,
          "elapsed_sec_mean": 0.00121909,
          "elapsed_sec_std": 0.000633464,
          "Gevals_per_sec": 8.94783,
          "Gevals_per_sec_std_approx": 6.04599,
          "checksum": 8375511
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 2,
          "formula_length": 4,
          "accepted_frames": 8192,
          "valuations": 1024,
          "formula_evaluations": 8388608,
          "Gevals_per_sec": 7.154692073647924,
          "Gevals_per_sec_std_approx": 0.0746076995000165,
          "checksum": 8375511,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0011850763112306595,
            0.0011724624782800674,
            0.001191072165966034,
            0.0011653788387775421,
            0.001163167878985405
          ],
          "elapsed_sec": 0.0011724624782800674,
          "elapsed_sec_mean": 0.0011754315346479416,
          "elapsed_sec_std": 1.2226204475906064e-05
        }
      ],
      "gpu_speedup_vs_scalar": 402.4708753940022,
      "gpu_speedup_vs_openmp": 12.298474592681675,
      "gpu_speedup_vs_avx512": 0.7996008549248071
    },
    {
      "factor": "variable_count",
      "level": "3 variables",
      "formula": "[]((p & (q & r)))",
      "formula_size": 6,
      "modal_depth": 1,
      "variables": 3,
      "frame_class": "K",
      "frame_prefix": 512,
      "accepted_frames": 512,
      "valuations": 32768,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 3,
          "formula_length": 6,
          "frame_prefix": 512,
          "accepted_frames": 512,
          "valuations": 32768,
          "formula_evaluations": 16777216,
          "filter_setup_sec": 2.8279e-05,
          "repeats": 5,
          "elapsed_sec_samples": [
            1.06421,
            1.03818,
            1.03899,
            1.04037,
            0.861763
          ],
          "elapsed_sec": 1.03899,
          "elapsed_sec_mean": 1.0087,
          "elapsed_sec_std": 0.0828565,
          "Gevals_per_sec": 0.0161476,
          "Gevals_per_sec_std_approx": 0.00128773,
          "checksum": 16776200
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 3,
          "formula_length": 6,
          "frame_prefix": 512,
          "accepted_frames": 512,
          "valuations": 32768,
          "formula_evaluations": 16777216,
          "filter_setup_sec": 4.2168e-05,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0369545,
            0.0310541,
            0.0229166,
            0.018231,
            0.0162487
          ],
          "elapsed_sec": 0.0229166,
          "elapsed_sec_mean": 0.025081,
          "elapsed_sec_std": 0.00875036,
          "Gevals_per_sec": 0.7321,
          "Gevals_per_sec_std_approx": 0.279542,
          "checksum": 16776200
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 3,
          "formula_length": 6,
          "frame_prefix": 512,
          "accepted_frames": 512,
          "valuations": 32768,
          "formula_evaluations": 16777216,
          "filter_setup_sec": 1.8784e-05,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00248566,
            0.00146562,
            0.00144936,
            0.00151326,
            0.00146421
          ],
          "elapsed_sec": 0.00146562,
          "elapsed_sec_mean": 0.00167562,
          "elapsed_sec_std": 0.000453461,
          "Gevals_per_sec": 11.4472,
          "Gevals_per_sec_std_approx": 3.54173,
          "checksum": 16776200
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 3,
          "formula_length": 6,
          "accepted_frames": 512,
          "valuations": 32768,
          "formula_evaluations": 16777216,
          "Gevals_per_sec": 0.40002906574077074,
          "Gevals_per_sec_std_approx": 0.00022508162190879852,
          "checksum": 16776200,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.04193120077252388,
            0.04191502183675766,
            0.04193999245762825,
            0.04195822775363922,
            0.041975708678364754
          ],
          "elapsed_sec": 0.04193999245762825,
          "elapsed_sec_mean": 0.041944030299782754,
          "elapsed_sec_std": 2.359808907316514e-05
        }
      ],
      "gpu_speedup_vs_scalar": 24.77325195157548,
      "gpu_speedup_vs_openmp": 0.5464140229198304,
      "gpu_speedup_vs_avx512": 0.034945642908274434
    },
    {
      "factor": "valuation_count",
      "level": "3 variables, saturated",
      "formula": "[]((p & (q & r)))",
      "formula_size": 6,
      "modal_depth": 1,
      "variables": 3,
      "frame_class": "K",
      "frame_prefix": 8192,
      "accepted_frames": 8192,
      "valuations": 32768,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 3,
          "formula_length": 6,
          "frame_prefix": 8192,
          "accepted_frames": 8192,
          "valuations": 32768,
          "formula_evaluations": 268435456,
          "filter_setup_sec": 0.000749157,
          "repeats": 5,
          "elapsed_sec_samples": [
            11.4843,
            8.7004,
            8.7126,
            8.71299,
            8.71417
          ],
          "elapsed_sec": 8.71299,
          "elapsed_sec_mean": 9.26489,
          "elapsed_sec_std": 1.2407,
          "Gevals_per_sec": 0.0308087,
          "Gevals_per_sec_std_approx": 0.00438707,
          "checksum": 268412291
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 3,
          "formula_length": 6,
          "frame_prefix": 8192,
          "accepted_frames": 8192,
          "valuations": 32768,
          "formula_evaluations": 268435456,
          "filter_setup_sec": 0.000724868,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.285227,
            0.296465,
            0.23585,
            0.219618,
            0.225011
          ],
          "elapsed_sec": 0.23585,
          "elapsed_sec_mean": 0.252434,
          "elapsed_sec_std": 0.0357703,
          "Gevals_per_sec": 1.13816,
          "Gevals_per_sec_std_approx": 0.17262,
          "checksum": 268412291
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 3,
          "formula_length": 6,
          "frame_prefix": 8192,
          "accepted_frames": 8192,
          "valuations": 32768,
          "formula_evaluations": 268435456,
          "filter_setup_sec": 0.00029705,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0182706,
            0.0195175,
            0.0174476,
            0.017281,
            0.0172468
          ],
          "elapsed_sec": 0.0174476,
          "elapsed_sec_mean": 0.0179527,
          "elapsed_sec_std": 0.000968787,
          "Gevals_per_sec": 15.3853,
          "Gevals_per_sec_std_approx": 0.854276,
          "checksum": 268412291
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 3,
          "formula_length": 6,
          "accepted_frames": 8192,
          "valuations": 32768,
          "formula_evaluations": 268435456,
          "Gevals_per_sec": 6.377629618779457,
          "Gevals_per_sec_std_approx": 0.01021587401574343,
          "checksum": 268412291,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0421761479228735,
            0.04208603873848915,
            0.0420901607722044,
            0.042196882888674736,
            0.04203561320900917
          ],
          "elapsed_sec": 0.0420901607722044,
          "elapsed_sec_mean": 0.04211696870625019,
          "elapsed_sec_std": 6.742125295032685e-05
        }
      ],
      "gpu_speedup_vs_scalar": 207.00776238787628,
      "gpu_speedup_vs_openmp": 5.603447353799399,
      "gpu_speedup_vs_avx512": 0.4145291840159016
    },
    {
      "factor": "valuation_count",
      "level": "4 variables, underfilled",
      "formula": "[]((p & (q & (r & s))))",
      "formula_size": 8,
      "modal_depth": 1,
      "variables": 4,
      "frame_class": "K",
      "frame_prefix": 32,
      "accepted_frames": 32,
      "valuations": 1048576,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 4,
          "formula_length": 8,
          "frame_prefix": 32,
          "accepted_frames": 32,
          "valuations": 1048576,
          "formula_evaluations": 33554432,
          "filter_setup_sec": 3.49e-06,
          "repeats": 5,
          "elapsed_sec_samples": [
            1.36596,
            1.2846,
            1.28139,
            1.28032,
            1.28904
          ],
          "elapsed_sec": 1.2846,
          "elapsed_sec_mean": 1.30026,
          "elapsed_sec_std": 0.0368791,
          "Gevals_per_sec": 0.0261205,
          "Gevals_per_sec_std_approx": 0.000749882,
          "checksum": 33554385
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 4,
          "formula_length": 8,
          "frame_prefix": 32,
          "accepted_frames": 32,
          "valuations": 1048576,
          "formula_evaluations": 33554432,
          "filter_setup_sec": 8.04e-07,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.105954,
            0.0935016,
            0.0909181,
            0.0929123,
            0.0601278
          ],
          "elapsed_sec": 0.0929123,
          "elapsed_sec_mean": 0.0886827,
          "elapsed_sec_std": 0.0170278,
          "Gevals_per_sec": 0.361141,
          "Gevals_per_sec_std_approx": 0.0661853,
          "checksum": 33554385
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 4,
          "formula_length": 8,
          "frame_prefix": 32,
          "accepted_frames": 32,
          "valuations": 1048576,
          "formula_evaluations": 33554432,
          "filter_setup_sec": 2.175e-06,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0067639,
            0.00571653,
            0.00567061,
            0.00565235,
            0.00566959
          ],
          "elapsed_sec": 0.00567061,
          "elapsed_sec_mean": 0.00589459,
          "elapsed_sec_std": 0.000486538,
          "Gevals_per_sec": 5.91725,
          "Gevals_per_sec_std_approx": 0.5077,
          "checksum": 33554385
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 4,
          "formula_length": 8,
          "accepted_frames": 32,
          "valuations": 1048576,
          "formula_evaluations": 33554432,
          "Gevals_per_sec": 0.02071219826978555,
          "Gevals_per_sec_std_approx": 9.483797309921217e-07,
          "checksum": 33554385,
          "repeats": 5,
          "elapsed_sec_samples": [
            1.6201130077242851,
            1.620032386854291,
            1.6200389508157969,
            1.619935516268015,
            1.6199425961822271
          ],
          "elapsed_sec": 1.620032386854291,
          "elapsed_sec_mean": 1.620012491568923,
          "elapsed_sec_std": 7.417879354142088e-05
        }
      ],
      "gpu_speedup_vs_scalar": 0.7929471104552304,
      "gpu_speedup_vs_openmp": 0.05735212502782929,
      "gpu_speedup_vs_avx512": 0.003500306565482278
    },
    {
      "factor": "frame_class_filter",
      "level": "K",
      "formula": "([]p & <>p)",
      "formula_size": 5,
      "modal_depth": 1,
      "variables": 1,
      "frame_class": "K",
      "frame_prefix": 65536,
      "accepted_frames": 65536,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00566188,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.529026,
            0.480241,
            0.479961,
            0.480271,
            0.480756
          ],
          "elapsed_sec": 0.480271,
          "elapsed_sec_mean": 0.490051,
          "elapsed_sec_std": 0.0217897,
          "Gevals_per_sec": 0.0043666,
          "Gevals_per_sec_std_approx": 0.000198111,
          "checksum": 2033470
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.00563881,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00660069,
            0.00472449,
            0.00472773,
            0.00466824,
            0.00462433
          ],
          "elapsed_sec": 0.00472449,
          "elapsed_sec_mean": 0.0050691,
          "elapsed_sec_std": 0.000857259,
          "Gevals_per_sec": 0.443889,
          "Gevals_per_sec_std_approx": 0.0805437,
          "checksum": 2033470
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "filter_setup_sec": 0.0057129,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00219243,
            0.00042078,
            0.000526276,
            0.000409995,
            0.000455376
          ],
          "elapsed_sec": 0.000455376,
          "elapsed_sec_mean": 0.000800972,
          "elapsed_sec_std": 0.000779176,
          "Gevals_per_sec": 4.60532,
          "Gevals_per_sec_std_approx": 7.87998,
          "checksum": 2033470
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "accepted_frames": 65536,
          "valuations": 32,
          "formula_evaluations": 2097152,
          "Gevals_per_sec": 7.21023551800237,
          "Gevals_per_sec_std_approx": 0.907766987939205,
          "checksum": 2033470,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0003016740083694458,
            0.00035001151263713837,
            0.00026640109717845917,
            0.00029085762798786163,
            0.0002565830945968628
          ],
          "elapsed_sec": 0.00029085762798786163,
          "elapsed_sec_mean": 0.00029310546815395353,
          "elapsed_sec_std": 3.661890824765097e-05
        }
      ],
      "gpu_speedup_vs_scalar": 1651.2236702282505,
      "gpu_speedup_vs_openmp": 16.24330787775374,
      "gpu_speedup_vs_avx512": 1.5656319662312732
    },
    {
      "factor": "frame_class_filter",
      "level": "T",
      "formula": "([]p & <>p)",
      "formula_size": 5,
      "modal_depth": 1,
      "variables": 1,
      "frame_class": "T",
      "frame_prefix": 65536,
      "accepted_frames": 2049,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "T",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 2049,
          "valuations": 32,
          "formula_evaluations": 65568,
          "filter_setup_sec": 0.00443033,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0356739,
            0.0270713,
            0.0198084,
            0.016634,
            0.0150529
          ],
          "elapsed_sec": 0.0198084,
          "elapsed_sec_mean": 0.0228481,
          "elapsed_sec_std": 0.0085287,
          "Gevals_per_sec": 0.00331011,
          "Gevals_per_sec_std_approx": 0.0014252,
          "checksum": 63519
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "T",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 2049,
          "valuations": 32,
          "formula_evaluations": 65568,
          "filter_setup_sec": 0.00441574,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00188422,
            0.000191776,
            0.000160366,
            0.000160456,
            0.000193745
          ],
          "elapsed_sec": 0.000191776,
          "elapsed_sec_mean": 0.000518112,
          "elapsed_sec_std": 0.000763848,
          "Gevals_per_sec": 0.341899,
          "Gevals_per_sec_std_approx": 1.36179,
          "checksum": 63519
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "T",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 2049,
          "valuations": 32,
          "formula_evaluations": 65568,
          "filter_setup_sec": 0.00440732,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00178228,
            3.4579e-05,
            3.1709e-05,
            3.2085e-05,
            3.1735e-05
          ],
          "elapsed_sec": 3.2085e-05,
          "elapsed_sec_mean": 0.000382478,
          "elapsed_sec_std": 0.000782515,
          "Gevals_per_sec": 2.04357,
          "Gevals_per_sec_std_approx": 49.8403,
          "checksum": 63519
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "accepted_frames": 2049,
          "valuations": 32,
          "formula_evaluations": 65568,
          "Gevals_per_sec": 0.23977298829806828,
          "Gevals_per_sec_std_approx": 0.027283321679111204,
          "checksum": 63519,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00031214766204357147,
            0.00027345865964889526,
            0.0003159642219543457,
            0.00025501474738121033,
            0.00025019794702529907
          ],
          "elapsed_sec": 0.00027345865964889526,
          "elapsed_sec_mean": 0.0002813566476106644,
          "elapsed_sec_std": 3.111635147101974e-05
        }
      ],
      "gpu_speedup_vs_scalar": 72.43654315220009,
      "gpu_speedup_vs_openmp": 0.7012979594291475,
      "gpu_speedup_vs_avx512": 0.11733034909625917
    },
    {
      "factor": "frame_class_filter",
      "level": "K4",
      "formula": "([]p & <>p)",
      "formula_size": 5,
      "modal_depth": 1,
      "variables": 1,
      "frame_class": "K4",
      "frame_prefix": 65536,
      "accepted_frames": 304,
      "valuations": 32,
      "runs": [
        {
          "backend": "cpu_scalar",
          "threads": 1,
          "simd_lanes": 1,
          "class": "K4",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 304,
          "valuations": 32,
          "formula_evaluations": 9728,
          "filter_setup_sec": 0.00589279,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00440058,
            0.00440145,
            0.00434557,
            0.00440736,
            0.00433922
          ],
          "elapsed_sec": 0.00440058,
          "elapsed_sec_mean": 0.00437884,
          "elapsed_sec_std": 3.34422e-05,
          "Gevals_per_sec": 0.00221062,
          "Gevals_per_sec_std_approx": 1.67996e-05,
          "checksum": 9562
        },
        {
          "backend": "cpu_bitmask",
          "threads": 26,
          "simd_lanes": 1,
          "class": "K4",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 304,
          "valuations": 32,
          "formula_evaluations": 9728,
          "filter_setup_sec": 0.0059397,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.00190667,
            4.1794e-05,
            4.0014e-05,
            4.0288e-05,
            3.9579e-05
          ],
          "elapsed_sec": 4.0288e-05,
          "elapsed_sec_mean": 0.000413668,
          "elapsed_sec_std": 0.000834612,
          "Gevals_per_sec": 0.241461,
          "Gevals_per_sec_std_approx": 5.00215,
          "checksum": 9562
        },
        {
          "backend": "cpu_avx512",
          "threads": 26,
          "simd_lanes": 16,
          "class": "K4",
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "frame_prefix": 65536,
          "accepted_frames": 304,
          "valuations": 32,
          "formula_evaluations": 9728,
          "filter_setup_sec": 0.005962,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0018534,
            2.0927e-05,
            1.699e-05,
            1.6314e-05,
            1.5951e-05
          ],
          "elapsed_sec": 1.699e-05,
          "elapsed_sec_mean": 0.000384715,
          "elapsed_sec_std": 0.000821019,
          "Gevals_per_sec": 0.572572,
          "Gevals_per_sec_std_approx": 27.6688,
          "checksum": 9562
        },
        {
          "backend": "gpu_fused",
          "threads": null,
          "n": 5,
          "variables": 1,
          "formula_length": 5,
          "accepted_frames": 304,
          "valuations": 32,
          "formula_evaluations": 9728,
          "Gevals_per_sec": 0.03426550822039392,
          "Gevals_per_sec_std_approx": 0.004955745910892753,
          "checksum": 9562,
          "repeats": 5,
          "elapsed_sec_samples": [
            0.0003190562129020691,
            0.000283900648355484,
            0.0003502313047647476,
            0.00026719458401203156,
            0.0002478044480085373
          ],
          "elapsed_sec": 0.000283900648355484,
          "elapsed_sec_mean": 0.0002936374396085739,
          "elapsed_sec_std": 4.105993315896941e-05
        }
      ],
      "gpu_speedup_vs_scalar": 15.500422508686377,
      "gpu_speedup_vs_openmp": 0.14190879884696034,
      "gpu_speedup_vs_avx512": 0.05984487918014933
    }
  ],
  "fusion": [
    {
      "batch_size": 1,
      "formula_evaluations": 8388608,
      "separate_launch_sec": 0.0003308001905679703,
      "separate_launch_sec_std": 0.00021582341655473835,
      "separate_launch_sec_samples": [
        0.0007273107767105103,
        0.0005735456943511963,
        0.0003308001905679703,
        0.00024939700961112976,
        0.00024292431771755219
      ],
      "fused_launch_sec": 0.0002704821527004242,
      "fused_launch_sec_std": 4.973574286525445e-05,
      "fused_launch_sec_samples": [
        0.0003286246210336685,
        0.00032413192093372345,
        0.0002704821527004242,
        0.00023204460740089417,
        0.00022264383733272552
      ],
      "fusion_speedup": 1.2230019144159654,
      "frame_atomic_sec": 0.0003586709499359131,
      "frame_atomic_sec_std": 0.0004645368979156507,
      "frame_atomic_sec_samples": [
        0.0014211591333150864,
        0.000560300424695015,
        0.00034839287400245667,
        0.0003586709499359131,
        0.0003431830555200577
      ],
      "block_reduction_speedup": 1.3260429435178427,
      "separate_output_bytes": 4194304,
      "fused_output_bytes": 16,
      "output_traffic_reduction": 262144
    },
    {
      "batch_size": 8,
      "formula_evaluations": 67108864,
      "separate_launch_sec": 0.001424672082066536,
      "separate_launch_sec_std": 0.0006908512665571403,
      "separate_launch_sec_samples": [
        0.002728097140789032,
        0.0023598074913024902,
        0.001424672082066536,
        0.0012854784727096558,
        0.0012265276163816452
      ],
      "fused_launch_sec": 0.0010212492197751999,
      "fused_launch_sec_std": 2.2626068480682743e-05,
      "fused_launch_sec_samples": [
        0.0010568127036094666,
        0.001032194122672081,
        0.0010212492197751999,
        0.0010207947343587875,
        0.0009941421449184418
      ],
      "fusion_speedup": 1.395028808325688,
      "frame_atomic_sec": 0.0020201504230499268,
      "frame_atomic_sec_std": 2.718490632049695e-05,
      "frame_atomic_sec_samples": [
        0.0020218975841999054,
        0.0020201504230499268,
        0.001979932188987732,
        0.002045096829533577,
        0.0019859690219163895
      ],
      "block_reduction_speedup": 1.97811698058835,
      "separate_output_bytes": 33554432,
      "fused_output_bytes": 128,
      "output_traffic_reduction": 262144
    },
    {
      "batch_size": 16,
      "formula_evaluations": 134217728,
      "separate_launch_sec": 0.0031619034707546234,
      "separate_launch_sec_std": 6.592424127248124e-05,
      "separate_launch_sec_samples": [
        0.0031921416521072388,
        0.0032888613641262054,
        0.0031619034707546234,
        0.0031519345939159393,
        0.0031145159155130386
      ],
      "fused_launch_sec": 0.0027323104441165924,
      "fused_launch_sec_std": 4.7131455908176784e-05,
      "fused_launch_sec_samples": [
        0.002765487879514694,
        0.0028359144926071167,
        0.0027242377400398254,
        0.0027323104441165924,
        0.0027269497513771057
      ],
      "fusion_speedup": 1.157227019192882,
      "frame_atomic_sec": 0.004062989726662636,
      "frame_atomic_sec_std": 1.6370151865808544e-05,
      "frame_atomic_sec_samples": [
        0.004094904288649559,
        0.004073251038789749,
        0.004062989726662636,
        0.004056742414832115,
        0.004054950550198555
      ],
      "block_reduction_speedup": 1.4870161388181047,
      "separate_output_bytes": 67108864,
      "fused_output_bytes": 256,
      "output_traffic_reduction": 262144
    },
    {
      "batch_size": 32,
      "formula_evaluations": 268435456,
      "separate_launch_sec": 0.006163738667964935,
      "separate_launch_sec_std": 9.197456380750009e-05,
      "separate_launch_sec_samples": [
        0.006312772631645203,
        0.0061463601887226105,
        0.006163738667964935,
        0.006098063662648201,
        0.006280852481722832
      ],
      "fused_launch_sec": 0.005352860316634178,
      "fused_launch_sec_std": 1.6059982928583287e-05,
      "fused_launch_sec_samples": [
        0.005352860316634178,
        0.005367415025830269,
        0.005337521433830261,
        0.005360526964068413,
        0.005328657105565071
      ],
      "fusion_speedup": 1.151485057215285,
      "frame_atomic_sec": 0.008084792643785477,
      "frame_atomic_sec_std": 0.00013445503598153523,
      "frame_atomic_sec_samples": [
        0.00809297151863575,
        0.00784301944077015,
        0.008094793185591698,
        0.00784795917570591,
        0.008084792643785477
      ],
      "block_reduction_speedup": 1.5103686936611693,
      "separate_output_bytes": 134217728,
      "fused_output_bytes": 512,
      "output_traffic_reduction": 262144
    }
  ],
  "atomic_contention": [
    {
      "pattern": "no_atomic_valid",
      "batch_size": 16,
      "elapsed_sec": 0.0001164563000202179,
      "elapsed_sec_std": 3.765989639666265e-05,
      "elapsed_sec_samples": [
        0.0002007950097322464,
        0.00012734346091747284,
        0.00011568516492843628,
        0.0001164563000202179,
        0.0001111011952161789
      ],
      "frame_atomic_sec": 7.946044206619263e-05,
      "frame_atomic_sec_std": 1.8486822056701796e-05,
      "frame_atomic_sec_samples": [
        9.61795449256897e-05,
        7.946044206619263e-05,
        0.00011561065912246704,
        7.368810474872589e-05,
        7.180869579315186e-05
      ],
      "nonzero_formula_counters": 0,
      "upper_bound_atomic_updates": 0,
      "slowdown_vs_no_atomic": 1.0,
      "block_reduction_speedup": 0.6823198234221554
    },
    {
      "pattern": "max_contention_false",
      "batch_size": 16,
      "elapsed_sec": 0.0001263357698917389,
      "elapsed_sec_std": 1.4690412858967525e-05,
      "elapsed_sec_samples": [
        0.00015907175838947296,
        0.0001263357698917389,
        0.0001249220222234726,
        0.00013275444507598877,
        0.00012434273958206177
      ],
      "frame_atomic_sec": 0.003319181501865387,
      "frame_atomic_sec_std": 0.0005907062436734937,
      "frame_atomic_sec_samples": [
        0.0046381279826164246,
        0.003319181501865387,
        0.0033097043633461,
        0.0033283941447734833,
        0.0033121928572654724
      ],
      "nonzero_formula_counters": 16,
      "upper_bound_atomic_updates": 4194304,
      "slowdown_vs_no_atomic": 1.0848341383832891,
      "block_reduction_speedup": 26.27269778550998
    },
    {
      "pattern": "mixed",
      "batch_size": 16,
      "elapsed_sec": 0.0010189581662416458,
      "elapsed_sec_std": 9.462610851407289e-06,
      "elapsed_sec_samples": [
        0.0010361280292272568,
        0.0010189581662416458,
        0.0010145790874958038,
        0.0010245367884635925,
        0.001012515276670456
      ],
      "frame_atomic_sec": 0.0035073086619377136,
      "frame_atomic_sec_std": 4.541742978037445e-06,
      "frame_atomic_sec_samples": [
        0.003507222980260849,
        0.0035104434937238693,
        0.003512071445584297,
        0.003500230610370636,
        0.0035073086619377136
      ],
      "nonzero_formula_counters": 16,
      "upper_bound_atomic_updates": 4194304,
      "slowdown_vs_no_atomic": 8.749704104155338,
      "block_reduction_speedup": 3.4420536368771355
    }
  ],
  "kernel_attributes": {
    "frame_scan": {
      "max_threads_per_block": 1024,
      "shared_size_bytes": 0,
      "const_size_bytes": 0,
      "local_size_bytes": 272,
      "num_regs": 32,
      "ptx_version": 90,
      "binary_version": 90,
      "cache_mode_ca": 0,
      "max_dynamic_shared_size_bytes": 49152,
      "preferred_shared_memory_carveout": -1,
      "theoretical_active_blocks_per_sm": 8,
      "theoretical_occupancy": 1.0
    },
    "batch_scan": {
      "max_threads_per_block": 1024,
      "shared_size_bytes": 4096,
      "const_size_bytes": 0,
      "local_size_bytes": 272,
      "num_regs": 32,
      "ptx_version": 90,
      "binary_version": 90,
      "cache_mode_ca": 0,
      "max_dynamic_shared_size_bytes": 45056,
      "preferred_shared_memory_carveout": -1,
      "theoretical_active_blocks_per_sm": 8,
      "theoretical_occupancy": 1.0
    }
  },
  "limits": {
    "successor_register_world_limit": 16,
    "truth_mask_integer_bits": 32,
    "formula_stack_slots": 48,
    "propositional_variable_slots": 4,
    "valuation_index_bits": 64
  }
}

==> anc/data/visual_ordering.json <==
{
  "random_mean": 0.13599515872058462,
  "random_std": 0.0026550953536920584,
  "out_degree": 0.06368882828383406,
  "semantic_seriation": 0.01240604611144514,
  "reduction_vs_random_pct": 90.87758253443818,
  "reduction_vs_out_degree_pct": 80.520844164134
}
